Charge density wave solutions of the Hubbard model in the composite operator formalism

We investigate the charge density wave phase in the strongly correlated Hubbard model without any other broken symmetry phase. Starting from the atomic Hamiltonian with no hopping, we generate quasiparticle operators corresponding to holons and doublons in the strongly correlated limit of the repulsive Hubbard model. We develop a real space composite operator formalism using the equation of motion technique to include the intersite hopping perturbatively. Our fully self-consistent calculation stabilizes multiple unidirectional translation symmetry broken states within the doping range $\delta=0.07$ to $0.2$. The charge-ordered states become increasingly unfavorable with hole-doping. The unidirectional density waves manifest as periodic modulations of half-filled Mott regions separated by hole-rich regions. Notably, density wave solutions with periods of $3$ to $8$ lattice spacing remain energetically higher than those with larger periods. Quenched disorder on the charge-ordered states induces the merging of the Mott regions and, consequently, forms short-ranged charge modulations. The density of states shows signatures of strongly correlated Mott regions, potentially relevant to the physics of underdoped cuprates.

==> anc/final_n0.84_l1.00 <==
 # x   local density py px ey ex
           1  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
           2  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
           3  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
           4  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
           5  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
           6  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
           7  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
           8  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
           9  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          10  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          11  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          12  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          13  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          14  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          15  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          16  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          17  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          18  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          19  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          20  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          21  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          22  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          23  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          24  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          25  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          26  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          27  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          28  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          29  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          30  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          31  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          32  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          33  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          34  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          35  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          36  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          37  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          38  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          39  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          40  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          41  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          42  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          43  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          44  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          45  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          46  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          47  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          48  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          49  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          50  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          51  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          52  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          53  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          54  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          55  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          56  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          57  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          58  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          59  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          60  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          61  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          62  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          63  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          64  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          65  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          66  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          67  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          68  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          69  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          70  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          71  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          72  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          73  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          74  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          75  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          76  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          77  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          78  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          79  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          80  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          81  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          82  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          83  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          84  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          85  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          86  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          87  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          88  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          89  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          90  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          91  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          92  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          93  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          94  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          95  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          96  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          97  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          98  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          99  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         100  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         101  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         102  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         103  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         104  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         105  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         106  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         107  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         108  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         109  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         110  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         111  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         112  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         113  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         114  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         115  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         116  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         117  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         118  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         119  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         120  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     

 #Chemical potential mu
  0.72007745504379250     


==> anc/final_n0.84_l10.00 <==
 # x   local density py px ey ex
           1  0.76765236116236168        3.8457396510157740E-002   4.0700349899910650E-002 -0.11161323282059094      -0.11029522645815604     
           2  0.76888763154806528        3.6386891162721355E-002   4.6142597884749122E-002 -0.11286822373468074      -0.10856835626773040     
           3  0.78038651526809155        5.2061291213766755E-003   3.5499599508984236E-002 -0.13334759402303820       -5.7930705975432414E-002
           4   1.0002603220979007       0.14549352148819530       0.12715742897518359       -2.5480183384699881E-003   9.3094712098585881E-004
           5  0.99836282752856631        3.9548508608604864E-002  0.12715742897518226       -5.2901421141006530E-004   9.3094712098583366E-004
           6   1.0002603220979014       0.14549352148819528        3.5499599508986256E-002  -2.5480183384698585E-003  -5.7930705975432879E-002
           7  0.78038651526808789        5.2061291213765298E-003   4.6142597884749267E-002 -0.13334759402303786      -0.10856835626773030     
           8  0.76888763154806361        3.6386891162722076E-002   4.0700349899910858E-002 -0.11286822373468100      -0.11029522645815623     
           9  0.76765236116236235        3.8457396510157067E-002   3.9184311565381040E-002 -0.11161323282059081      -0.11116242363429769     
          10  0.76728635895042574        3.8890136837429944E-002   3.9184311565381463E-002 -0.11135348729066689      -0.11116242363429779     
          11  0.76765236116236168        3.8457396510157470E-002   4.0700349899911573E-002 -0.11161323282059110      -0.11029522645815616     
          12  0.76888763154806439        3.6386891162722770E-002   4.6142597884750620E-002 -0.11286822373468079      -0.10856835626773022     
          13  0.78038651526809055        5.2061291213778673E-003   3.5499599508985520E-002 -0.13334759402303786       -5.7930705975434635E-002
          14   1.0002603220978996       0.14549352148820052       0.12715742897518945       -2.5480183384706343E-003   9.3094712098572784E-004
          15  0.99836282752856698        3.9548508608606474E-002  0.12715742897518664       -5.2901421141004698E-004   9.3094712098598903E-004
          16   1.0002603220979003       0.14549352148819616        3.5499599508989337E-002  -2.5480183384695896E-003  -5.7930705975431623E-002
          17  0.78038651526808878        5.2061291213770563E-003   4.6142597884749538E-002 -0.13334759402303828      -0.10856835626773045     
          18  0.76888763154806461        3.6386891162721306E-002   4.0700349899909866E-002 -0.11286822373468079      -0.11029522645815591     
          19  0.76765236116236391        3.8457396510156651E-002   3.9184311565381241E-002 -0.11161323282059073      -0.11116242363429779     
          20  0.76728635895042485        3.8890136837430651E-002   3.9184311565381894E-002 -0.11135348729066689      -0.11116242363429772     
          21  0.76765236116236246        3.8457396510157227E-002   4.0700349899910677E-002 -0.11161323282059094      -0.11029522645815618     
          22  0.76888763154806550        3.6386891162721847E-002   4.6142597884749399E-002 -0.11286822373468078      -0.10856835626773037     
          23  0.78038651526809044        5.2061291213758940E-003   3.5499599508985680E-002 -0.13334759402303806       -5.7930705975431665E-002
          24   1.0002603220979007       0.14549352148819336       0.12715742897518439       -2.5480183384696182E-003   9.3094712098604204E-004
          25  0.99836282752856609        3.9548508608611324E-002  0.12715742897518645       -5.2901421141011659E-004   9.3094712098598371E-004
          26   1.0002603220978998       0.14549352148819705        3.5499599508986110E-002  -2.5480183384699101E-003  -5.7930705975432380E-002
          27  0.78038651526808855        5.2061291213779904E-003   4.6142597884750051E-002 -0.13334759402303811      -0.10856835626773034     
          28  0.76888763154806505        3.6386891162721570E-002   4.0700349899910629E-002 -0.11286822373468081      -0.11029522645815595     
          29  0.76765236116236257        3.8457396510157900E-002   3.9184311565381977E-002 -0.11161323282059069      -0.11116242363429767     
          30  0.76728635895042507        3.8890136837430679E-002   3.9184311565382338E-002 -0.11135348729066698      -0.11116242363429803     
          31  0.76765236116236135        3.8457396510158136E-002   4.0700349899910726E-002 -0.11161323282059096      -0.11029522645815619     
          32  0.76888763154806505        3.6386891162720973E-002   4.6142597884748719E-002 -0.11286822373468078      -0.10856835626773047     
          33  0.78038651526808955        5.2061291213766469E-003   3.5499599508989163E-002 -0.13334759402303820       -5.7930705975431929E-002
          34   1.0002603220979007       0.14549352148819689       0.12715742897518673       -2.5480183384696516E-003   9.3094712098587258E-004
          35  0.99836282752856653        3.9548508608606744E-002  0.12715742897518348       -5.2901421141007550E-004   9.3094712098591693E-004
          36   1.0002603220979005       0.14549352148819433        3.5499599508987956E-002  -2.5480183384695505E-003  -5.7930705975431901E-002
          37  0.78038651526808789        5.2061291213761993E-003   4.6142597884749260E-002 -0.13334759402303820      -0.10856835626773045     
          38  0.76888763154806283        3.6386891162721598E-002   4.0700349899909526E-002 -0.11286822373468100      -0.11029522645815608     
          39  0.76765236116236346        3.8457396510156262E-002   3.9184311565380908E-002 -0.11161323282059087      -0.11116242363429801     
          40  0.76728635895042341        3.8890136837430776E-002   3.9184311565381630E-002 -0.11135348729066698      -0.11116242363429774     
          41  0.76765236116236202        3.8457396510157262E-002   4.0700349899910587E-002 -0.11161323282059091      -0.11029522645815615     
          42  0.76888763154806583        3.6386891162721750E-002   4.6142597884748754E-002 -0.11286822373468060      -0.10856835626773043     
          43  0.78038651526808911        5.2061291213746728E-003   3.5499599508985583E-002 -0.13334759402303825       -5.7930705975430943E-002
          44   1.0002603220979021       0.14549352148818886       0.12715742897518273       -2.5480183384693472E-003   9.3094712098597916E-004
          45  0.99836282752856642        3.9548508608613350E-002  0.12715742897518970       -5.2901421141008818E-004   9.3094712098580211E-004
          46   1.0002603220979003       0.14549352148819772        3.5499599508986457E-002  -2.5480183384700423E-003  -5.7930705975432990E-002
          47  0.78038651526808955        5.2061291213772974E-003   4.6142597884750419E-002 -0.13334759402303795      -0.10856835626773033     
          48  0.76888763154806405        3.6386891162722444E-002   4.0700349899910816E-002 -0.11286822373468081      -0.11029522645815616     
          49  0.76765236116236213        3.8457396510157206E-002   3.9184311565382088E-002 -0.11161323282059107      -0.11116242363429782     
          50  0.76728635895042474        3.8890136837431338E-002   3.9184311565382199E-002 -0.11135348729066710      -0.11116242363429785     
          51  0.76765236116236213        3.8457396510157456E-002   4.0700349899910712E-002 -0.11161323282059094      -0.11029522645815613     
          52  0.76888763154806417        3.6386891162721896E-002   4.6142597884749358E-002 -0.11286822373468075      -0.10856835626773029     
          53  0.78038651526808989        5.2061291213767779E-003   3.5499599508985888E-002 -0.13334759402303803       -5.7930705975432858E-002
          54   1.0002603220978994       0.14549352148819805       0.12715742897518600       -2.5480183384700575E-003   9.3094712098589730E-004
          55  0.99836282752856698        3.9548508608605266E-002  0.12715742897518598       -5.2901421141005023E-004   9.3094712098589340E-004
          56   1.0002603220979005       0.14549352148819689        3.5499599508985721E-002  -2.5480183384701200E-003  -5.7930705975433122E-002
          57  0.78038651526808911        5.2061291213777077E-003   4.6142597884750183E-002 -0.13334759402303800      -0.10856835626773052     
          58  0.76888763154806516        3.6386891162721730E-002   4.0700349899910629E-002 -0.11286822373468061      -0.11029522645815600     
          59  0.76765236116236113        3.8457396510157456E-002   3.9184311565381338E-002 -0.11161323282059096      -0.11116242363429786     
          60  0.76728635895042463        3.8890136837430485E-002   3.9184311565381665E-002 -0.11135348729066694      -0.11116242363429762     
          61  0.76765236116236180        3.8457396510157435E-002   4.0700349899910733E-002 -0.11161323282059077      -0.11029522645815619     
          62  0.76888763154806306        3.6386891162721861E-002   4.6142597884749240E-002 -0.11286822373468094      -0.10856835626773063     
          63  0.78038651526808911        5.2061291213756538E-003   3.5499599508986290E-002 -0.13334759402303839       -5.7930705975431374E-002
          64   1.0002603220979018       0.14549352148819222       0.12715742897518087       -2.5480183384694768E-003   9.3094712098608942E-004
          65  0.99836282752856598        3.9548508608608202E-002  0.12715742897518145       -5.2901421141012504E-004   9.3094712098587442E-004
          66   1.0002603220979005       0.14549352148819458        3.5499599508984396E-002  -2.5480183384700142E-003  -5.7930705975433289E-002
          67  0.78038651526808966        5.2061291213762028E-003   4.6142597884748643E-002 -0.13334759402303792      -0.10856835626773026     
          68  0.76888763154806472        3.6386891162721022E-002   4.0700349899910095E-002 -0.11286822373468088      -0.11029522645815626     
          69  0.76765236116236424        3.8457396510157435E-002   3.9184311565381769E-002 -0.11161323282059077      -0.11116242363429776     
          70  0.76728635895042463        3.8890136837430311E-002   3.9184311565381727E-002 -0.11135348729066689      -0.11116242363429783     
          71  0.76765236116236168        3.8457396510157463E-002   4.0700349899911038E-002 -0.11161323282059098      -0.11029522645815630     
          72  0.76888763154806439        3.6386891162721868E-002   4.6142597884749594E-002 -0.11286822373468078      -0.10856835626773048     
          73  0.78038651526808844        5.2061291213772254E-003   3.5499599508988858E-002 -0.13334759402303836       -5.7930705975431027E-002
          74   1.0002603220978992       0.14549352148819869       0.12715742897518736       -2.5480183384694842E-003   9.3094712098593124E-004
          75  0.99836282752856698        3.9548508608605502E-002  0.12715742897518689       -5.2901421141005663E-004   9.3094712098578433E-004
          76   1.0002603220978994       0.14549352148819839        3.5499599508986450E-002  -2.5480183384701560E-003  -5.7930705975433178E-002
          77  0.78038651526808844        5.2061291213780390E-003   4.6142597884749892E-002 -0.13334759402303814      -0.10856835626773027     
          78  0.76888763154806483        3.6386891162721265E-002   4.0700349899909893E-002 -0.11286822373468079      -0.11029522645815600     
          79  0.76765236116236146        3.8457396510156970E-002   3.9184311565381699E-002 -0.11161323282059088      -0.11116242363429771     
          80  0.76728635895042419        3.8890136837431005E-002   3.9184311565382261E-002 -0.11135348729066710      -0.11116242363429768     
          81  0.76765236116236202        3.8457396510157567E-002   4.0700349899910927E-002 -0.11161323282059099      -0.11029522645815595     
          82  0.76888763154806417        3.6386891162722000E-002   4.6142597884749739E-002 -0.11286822373468090      -0.10856835626773063     
          83  0.78038651526808878        5.2061291213765862E-003   3.5499599508984916E-002 -0.13334759402303828       -5.7930705975432650E-002
          84   1.0002603220979007       0.14549352148819372       0.12715742897518362       -2.5480183384698749E-003   9.3094712098589839E-004
          85  0.99836282752856731        3.9548508608607515E-002  0.12715742897518317       -5.2901421141010618E-004   9.3094712098596712E-004
          86   1.0002603220979009       0.14549352148819336        3.5499599508985812E-002  -2.5480183384695692E-003  -5.7930705975431915E-002
          87  0.78038651526808778        5.2061291213764734E-003   4.6142597884749732E-002 -0.13334759402303814      -0.10856835626773037     
          88  0.76888763154806439        3.6386891162721681E-002   4.0700349899909963E-002 -0.11286822373468065      -0.11029522645815601     
          89  0.76765236116236291        3.8457396510156519E-002   3.9184311565381318E-002 -0.11161323282059077      -0.11116242363429776     
          90  0.76728635895042485        3.8890136837430762E-002   3.9184311565381921E-002 -0.11135348729066707      -0.11116242363429774     
          91  0.76765236116236346        3.8457396510157518E-002   4.0700349899910560E-002 -0.11161323282059070      -0.11029522645815604     
          92  0.76888763154806550        3.6386891162721799E-002   4.6142597884749788E-002 -0.11286822373468086      -0.10856835626773034     
          93  0.78038651526809000        5.2061291213768013E-003   3.5499599508985194E-002 -0.13334759402303806       -5.7930705975432165E-002
          94   1.0002603220979007       0.14549352148819383       0.12715742897518281       -2.5480183384698433E-003   9.3094712098598870E-004
          95  0.99836282752856653        3.9548508608608188E-002  0.12715742897518229       -5.2901421141011800E-004   9.3094712098590934E-004
          96   1.0002603220979009       0.14549352148819317        3.5499599508985659E-002  -2.5480183384696932E-003  -5.7930705975432067E-002
          97  0.78038651526808867        5.2061291213758498E-003   4.6142597884748615E-002 -0.13334759402303806      -0.10856835626773016     
          98  0.76888763154806650        3.6386891162720578E-002   4.0700349899909172E-002 -0.11286822373468063      -0.11029522645815623     
          99  0.76765236116236446        3.8457396510156283E-002   3.9184311565380603E-002 -0.11161323282059060      -0.11116242363429786     
         100  0.76728635895042507        3.8890136837429916E-002   3.9184311565381304E-002 -0.11135348729066688      -0.11116242363429771     
         101  0.76765236116236257        3.8457396510157477E-002   4.0700349899910587E-002 -0.11161323282059088      -0.11029522645815582     
         102  0.76888763154806417        3.6386891162721355E-002   4.6142597884749136E-002 -0.11286822373468071      -0.10856835626773054     
         103  0.78038651526808933        5.2061291213760501E-003   3.5499599508988164E-002 -0.13334759402303839       -5.7930705975431061E-002
         104   1.0002603220979014       0.14549352148819328       0.12715742897518634       -2.5480183384695054E-003   9.3094712098599607E-004
         105  0.99836282752856709        3.9548508608611983E-002  0.12715742897519272       -5.2901421141009609E-004   9.3094712098587789E-004
         106   1.0002603220978998       0.14549352148820041        3.5499599508988122E-002  -2.5480183384701698E-003  -5.7930705975432983E-002
         107  0.78038651526808911        5.2061291213774613E-003   4.6142597884750072E-002 -0.13334759402303800      -0.10856835626773036     
         108  0.76888763154806605        3.6386891162722056E-002   4.0700349899910462E-002 -0.11286822373468071      -0.11029522645815601     
         109  0.76765236116236202        3.8457396510156783E-002   3.9184311565381783E-002 -0.11161323282059089      -0.11116242363429782     
         110  0.76728635895042430        3.8890136837431158E-002   3.9184311565382227E-002 -0.11135348729066694      -0.11116242363429762     
         111  0.76765236116236391        3.8457396510157650E-002   4.0700349899910497E-002 -0.11161323282059069      -0.11029522645815612     
         112  0.76888763154806439        3.6386891162721459E-002   4.6142597884748920E-002 -0.11286822373468078      -0.10856835626773047     
         113  0.78038651526809011        5.2061291213760822E-003   3.5499599508987435E-002 -0.13334759402303831       -5.7930705975431485E-002
         114   1.0002603220979001       0.14549352148819539       0.12715742897518639       -2.5480183384696316E-003   9.3094712098594197E-004
         115  0.99836282752856631        3.9548508608611581E-002  0.12715742897518537       -5.2901421141009989E-004   9.3094712098589568E-004
         116   1.0002603220979016       0.14549352148819331        3.5499599508986290E-002  -2.5480183384697843E-003  -5.7930705975432276E-002
         117  0.78038651526808922        5.2061291213762800E-003   4.6142597884750010E-002 -0.13334759402303806      -0.10856835626773044     
         118  0.76888763154806472        3.6386891162722444E-002   4.0700349899910990E-002 -0.11286822373468064      -0.11029522645815602     
         119  0.76765236116236446        3.8457396510157435E-002   3.9184311565381505E-002 -0.11161323282059078      -0.11116242363429768     
         120  0.76728635895042541        3.8890136837430513E-002   3.9184311565381671E-002 -0.11135348729066687      -0.11116242363429774     

 #Chemical potential mu
  0.58394641825311622     


==> anc/final_n0.84_l20.00 <==
 # x   local density py px ey ex
           1  0.78566925124107778        4.4412519274972917E-002   4.4212466756520574E-002 -0.10925516159155137      -0.10936264247118685     
           2  0.78570109177276537        4.4344869570250856E-002   4.4334968688041557E-002 -0.10929309422069786      -0.10929769845778400     
           3  0.78573188539832850        4.4204537146360606E-002   4.4539586260756346E-002 -0.10936988848534671      -0.10918699476498921     
           4  0.78571035693573910        4.3869312810223160E-002   4.5005676864449215E-002 -0.10955222354377656      -0.10893703289381783     
           5  0.78580748848062898        4.3138171394114383E-002   4.6354341538750829E-002 -0.10992372296884220      -0.10812168320359568     
           6  0.78493047491680079        4.0366504250419426E-002   4.9749551802806713E-002 -0.11151459935224269      -0.10777864793875386     
           7  0.79321387553829026        6.5148342297544938E-003   4.8358998261347250E-002 -0.13184726941824476       -5.0888647493404000E-002
           8   1.0013540133689856       0.13255797881120793       0.11750340660341876       -6.2365785459104486E-004   1.6903630221484045E-003
           9  0.99908645073562807        5.2593528357813106E-002   8.0518150306120903E-002  -4.5289113646916439E-004  -6.4330538745519227E-005
          10  0.99990893092446165        6.2318472448003287E-002   8.0518150306116157E-002  -1.8903253621179795E-005  -6.4330538745514389E-005
          11  0.99908645073562896        5.2593528357806292E-002  0.11750340660342394       -4.5289113646911240E-004   1.6903630221483214E-003
          12   1.0013540133689833       0.13255797881121914        4.8358998261347860E-002  -6.2365785459145761E-004  -5.0888647493405166E-002
          13  0.79321387553829181        6.5148342297544660E-003   4.9749551802806699E-002 -0.13184726941824471      -0.10777864793875357     
          14  0.78493047491680157        4.0366504250419363E-002   4.6354341538751571E-002 -0.11151459935224253      -0.10812168320359569     
          15  0.78580748848062854        4.3138171394114987E-002   4.5005676864449763E-002 -0.10992372296884217      -0.10893703289381776     
          16  0.78571035693574087        4.3869312810222744E-002   4.4539586260756207E-002 -0.10955222354377636      -0.10918699476498947     
          17  0.78573188539832750        4.4204537146360585E-002   4.4334968688042355E-002 -0.10936988848534659      -0.10929769845778414     
          18  0.78570109177276448        4.4344869570251563E-002   4.4212466756520449E-002 -0.10929309422069776      -0.10936264247118688     
          19  0.78566925124108056        4.4412519274971973E-002   4.4157209965011657E-002 -0.10925516159155101      -0.10939157111458624     
          20  0.78565935716412993        4.4433302564155563E-002   4.4157209965012059E-002 -0.10924345603717454      -0.10939157111458614     
          21  0.78566925124107867        4.4412519274972459E-002   4.4212466756520588E-002 -0.10925516159155120      -0.10936264247118681     
          22  0.78570109177276526        4.4344869570251258E-002   4.4334968688041466E-002 -0.10929309422069772      -0.10929769845778417     
          23  0.78573188539832894        4.4204537146359621E-002   4.4539586260755458E-002 -0.10936988848534653      -0.10918699476498921     
          24  0.78571035693574010        4.3869312810222626E-002   4.5005676864450041E-002 -0.10955222354377635      -0.10893703289381786     
          25  0.78580748848062698        4.3138171394115521E-002   4.6354341538751634E-002 -0.10992372296884220      -0.10812168320359572     
          26  0.78493047491680135        4.0366504250419162E-002   4.9749551802805714E-002 -0.11151459935224259      -0.10777864793875377     
          27  0.79321387553829203        6.5148342297537557E-003   4.8358998261350226E-002 -0.13184726941824482       -5.0888647493403397E-002
          28   1.0013540133689856       0.13255797881121126       0.11750340660341958       -6.2365785459092516E-004   1.6903630221484474E-003
          29  0.99908645073562941        5.2593528357802975E-002   8.0518150306110814E-002  -4.5289113646917621E-004  -6.4330538745514104E-005
          30  0.99990893092446176        6.2318472448001316E-002   8.0518150306112715E-002  -1.8903253621160855E-005  -6.4330538745512763E-005
          31  0.99908645073562719        5.2593528357819219E-002  0.11750340660341768       -4.5289113646915588E-004   1.6903630221483774E-003
          32   1.0013540133689849       0.13255797881121101        4.8358998261348443E-002  -6.2365785459114905E-004  -5.0888647493404326E-002
          33  0.79321387553829159        6.5148342297549379E-003   4.9749551802806755E-002 -0.13184726941824462      -0.10777864793875383     
          34  0.78493047491680024        4.0366504250419398E-002   4.6354341538751308E-002 -0.11151459935224278      -0.10812168320359578     
          35  0.78580748848062842        4.3138171394114876E-002   4.5005676864449791E-002 -0.10992372296884212      -0.10893703289381783     
          36  0.78571035693574043        4.3869312810223382E-002   4.4539586260756089E-002 -0.10955222354377643      -0.10918699476498898     
          37  0.78573188539832950        4.4204537146359982E-002   4.4334968688042230E-002 -0.10936988848534647      -0.10929769845778402     
          38  0.78570109177276426        4.4344869570251813E-002   4.4212466756520970E-002 -0.10929309422069786      -0.10936264247118707     
          39  0.78566925124108011        4.4412519274972626E-002   4.4157209965012947E-002 -0.10925516159155090      -0.10939157111458633     
          40  0.78565935716412916        4.4433302564156681E-002   4.4157209965012406E-002 -0.10924345603717442      -0.10939157111458622     
          41  0.78566925124108011        4.4412519274972001E-002   4.4212466756520345E-002 -0.10925516159155109      -0.10936264247118684     
          42  0.78570109177276559        4.4344869570250980E-002   4.4334968688041557E-002 -0.10929309422069769      -0.10929769845778421     
          43  0.78573188539832883        4.4204537146360100E-002   4.4539586260756180E-002 -0.10936988848534651      -0.10918699476498912     
          44  0.78571035693573921        4.3869312810223451E-002   4.5005676864450367E-002 -0.10955222354377639      -0.10893703289381783     
          45  0.78580748848062709        4.3138171394115785E-002   4.6354341538752182E-002 -0.10992372296884217      -0.10812168320359580     
          46  0.78493047491680046        4.0366504250419655E-002   4.9749551802806768E-002 -0.11151459935224269      -0.10777864793875407     
          47  0.79321387553828948        6.5148342297545831E-003   4.8358998261348658E-002 -0.13184726941824490       -5.0888647493403896E-002
          48   1.0013540133689849       0.13255797881121242       0.11750340660341964       -6.2365785459107207E-004   1.6903630221484132E-003
          49  0.99908645073562818        5.2593528357814938E-002   8.0518150306107511E-002  -4.5289113646917073E-004  -6.4330538745511272E-005
          50  0.99990893092446254        6.2318472447994863E-002   8.0518150306111466E-002  -1.8903253621145900E-005  -6.4330538745503777E-005
          51  0.99908645073562896        5.2593528357804981E-002  0.11750340660342129       -4.5289113646917903E-004   1.6903630221484431E-003
          52   1.0013540133689842       0.13255797881121559        4.8358998261350643E-002  -6.2365785459109820E-004  -5.0888647493403702E-002
          53  0.79321387553829270        6.5148342297550073E-003   4.9749551802807053E-002 -0.13184726941824468      -0.10777864793875361     
          54  0.78493047491679957        4.0366504250419641E-002   4.6354341538751703E-002 -0.11151459935224287      -0.10812168320359559     
          55  0.78580748848062865        4.3138171394114605E-002   4.5005676864449437E-002 -0.10992372296884220      -0.10893703289381773     
          56  0.78571035693573954        4.3869312810222723E-002   4.4539586260756034E-002 -0.10955222354377664      -0.10918699476498903     
          57  0.78573188539832861        4.4204537146360107E-002   4.4334968688041883E-002 -0.10936988848534662      -0.10929769845778421     
          58  0.78570109177276493        4.4344869570251355E-002   4.4212466756520498E-002 -0.10929309422069786      -0.10936264247118679     
          59  0.78566925124107989        4.4412519274972036E-002   4.4157209965010817E-002 -0.10925516159155099      -0.10939157111458599     
          60  0.78565935716413060        4.4433302564155300E-002   4.4157209965012142E-002 -0.10924345603717461      -0.10939157111458643     
          61  0.78566925124107989        4.4412519274972563E-002   4.4212466756520727E-002 -0.10925516159155109      -0.10936264247118679     
          62  0.78570109177276459        4.4344869570251383E-002   4.4334968688042112E-002 -0.10929309422069790      -0.10929769845778427     
          63  0.78573188539832883        4.4204537146360384E-002   4.4539586260755715E-002 -0.10936988848534661      -0.10918699476498915     
          64  0.78571035693574109        4.3869312810222272E-002   4.5005676864449055E-002 -0.10955222354377651      -0.10893703289381772     
          65  0.78580748848062776        4.3138171394114549E-002   4.6354341538750905E-002 -0.10992372296884217      -0.10812168320359586     
          66  0.78493047491680112        4.0366504250418746E-002   4.9749551802805859E-002 -0.11151459935224273      -0.10777864793875357     
          67  0.79321387553829237        6.5148342297540861E-003   4.8358998261348492E-002 -0.13184726941824479       -5.0888647493404111E-002
          68   1.0013540133689844       0.13255797881121337       0.11750340660341792       -6.2365785459119404E-004   1.6903630221484570E-003
          69  0.99908645073562863        5.2593528357807895E-002   8.0518150306111258E-002  -4.5289113646917187E-004  -6.4330538745510947E-005
          70  0.99990893092446220        6.2318472447999464E-002   8.0518150306113728E-002  -1.8903253621166750E-005  -6.4330538745513196E-005
          71  0.99908645073562785        5.2593528357815542E-002  0.11750340660341468       -4.5289113646915664E-004   1.6903630221483900E-003
          72   1.0013540133689858       0.13255797881120809        4.8358998261352391E-002  -6.2365785459103976E-004  -5.0888647493404104E-002
          73  0.79321387553829215        6.5148342297536846E-003   4.9749551802806567E-002 -0.13184726941824457      -0.10777864793875393     
          74  0.78493047491679935        4.0366504250420009E-002   4.6354341538750794E-002 -0.11151459935224271      -0.10812168320359578     
          75  0.78580748848062842        4.3138171394113786E-002   4.5005676864448528E-002 -0.10992372296884216      -0.10893703289381780     
          76  0.78571035693574065        4.3869312810222688E-002   4.4539586260756062E-002 -0.10955222354377636      -0.10918699476498939     
          77  0.78573188539832695        4.4204537146360433E-002   4.4334968688042174E-002 -0.10936988848534661      -0.10929769845778423     
          78  0.78570109177276504        4.4344869570251369E-002   4.4212466756520429E-002 -0.10929309422069772      -0.10936264247118718     
          79  0.78566925124108133        4.4412519274972244E-002   4.4157209965012024E-002 -0.10925516159155094      -0.10939157111458611     
          80  0.78565935716412871        4.4433302564155584E-002   4.4157209965011421E-002 -0.10924345603717474      -0.10939157111458633     
          81  0.78566925124107923        4.4412519274971703E-002   4.4212466756520234E-002 -0.10925516159155105      -0.10936264247118696     
          82  0.78570109177276315        4.4344869570251300E-002   4.4334968688041779E-002 -0.10929309422069788      -0.10929769845778416     
          83  0.78573188539832950        4.4204537146359774E-002   4.4539586260755736E-002 -0.10936988848534646      -0.10918699476498914     
          84  0.78571035693574065        4.3869312810222723E-002   4.5005676864449590E-002 -0.10955222354377636      -0.10893703289381766     
          85  0.78580748848062920        4.3138171394114799E-002   4.6354341538751107E-002 -0.10992372296884202      -0.10812168320359583     
          86  0.78493047491680001        4.0366504250419176E-002   4.9749551802805700E-002 -0.11151459935224264      -0.10777864793875391     
          87  0.79321387553829192        6.5148342297536108E-003   4.8358998261351330E-002 -0.13184726941824462       -5.0888647493403875E-002
          88   1.0013540133689858       0.13255797881120857       0.11750340660341477       -6.2365785459102079E-004   1.6903630221484760E-003
          89  0.99908645073562907        5.2593528357807194E-002   8.0518150306106817E-002  -4.5289113646918109E-004  -6.4330538745507030E-005
          90  0.99990893092446254        6.2318472447996889E-002   8.0518150306105971E-002  -1.8903253621164741E-005  -6.4330538745517655E-005
          91  0.99908645073562885        5.2593528357807277E-002  0.11750340660341531       -4.5289113646914450E-004   1.6903630221483926E-003
          92   1.0013540133689849       0.13255797881121106        4.8358998261347090E-002  -6.2365785459106708E-004  -5.0888647493403827E-002
          93  0.79321387553829070        6.5148342297538606E-003   4.9749551802806109E-002 -0.13184726941824482      -0.10777864793875393     
          94  0.78493047491679890        4.0366504250419655E-002   4.6354341538751322E-002 -0.11151459935224266      -0.10812168320359597     
          95  0.78580748848062776        4.3138171394114647E-002   4.5005676864449562E-002 -0.10992372296884215      -0.10893703289381783     
          96  0.78571035693574010        4.3869312810223229E-002   4.4539586260755729E-002 -0.10955222354377644      -0.10918699476498929     
          97  0.78573188539832861        4.4204537146359420E-002   4.4334968688041466E-002 -0.10936988848534657      -0.10929769845778417     
          98  0.78570109177276459        4.4344869570251397E-002   4.4212466756520630E-002 -0.10929309422069769      -0.10936264247118697     
          99  0.78566925124108056        4.4412519274972001E-002   4.4157209965012184E-002 -0.10925516159155105      -0.10939157111458628     
         100  0.78565935716413016        4.4433302564156139E-002   4.4157209965011782E-002 -0.10924345603717442      -0.10939157111458640     
         101  0.78566925124107900        4.4412519274971751E-002   4.4212466756519582E-002 -0.10925516159155114      -0.10936264247118702     
         102  0.78570109177276448        4.4344869570250689E-002   4.4334968688040856E-002 -0.10929309422069788      -0.10929769845778434     
         103  0.78573188539832972        4.4204537146359114E-002   4.4539586260755770E-002 -0.10936988848534650      -0.10918699476498925     
         104  0.78571035693574076        4.3869312810223493E-002   4.5005676864449257E-002 -0.10955222354377633      -0.10893703289381772     
         105  0.78580748848062931        4.3138171394113432E-002   4.6354341538750642E-002 -0.10992372296884205      -0.10812168320359562     
         106  0.78493047491680001        4.0366504250419565E-002   4.9749551802806519E-002 -0.11151459935224270      -0.10777864793875390     
         107  0.79321387553829070        6.5148342297544938E-003   4.8358998261345404E-002 -0.13184726941824471       -5.0888647493404826E-002
         108   1.0013540133689844       0.13255797881121484       0.11750340660341871       -6.2365785459128197E-004   1.6903630221483793E-003
         109  0.99908645073562863        5.2593528357806674E-002   8.0518150306104361E-002  -4.5289113646913317E-004  -6.4330538745504455E-005
         110  0.99990893092446365        6.2318472447984039E-002   8.0518150306106748E-002  -1.8903253621148397E-005  -6.4330538745493478E-005
         111  0.99908645073562874        5.2593528357807839E-002  0.11750340660341317       -4.5289113646914829E-004   1.6903630221483897E-003
         112   1.0013540133689860       0.13255797881120635        4.8358998261351496E-002  -6.2365785459085675E-004  -5.0888647493403570E-002
         113  0.79321387553829126        6.5148342297541521E-003   4.9749551802806581E-002 -0.13184726941824468      -0.10777864793875368     
         114  0.78493047491679935        4.0366504250420002E-002   4.6354341538751093E-002 -0.11151459935224263      -0.10812168320359569     
         115  0.78580748848063009        4.3138171394114133E-002   4.5005676864448611E-002 -0.10992372296884205      -0.10893703289381772     
         116  0.78571035693574043        4.3869312810222702E-002   4.4539586260755576E-002 -0.10955222354377657      -0.10918699476498907     
         117  0.78573188539832861        4.4204537146360072E-002   4.4334968688041591E-002 -0.10936988848534665      -0.10929769845778438     
         118  0.78570109177276537        4.4344869570251431E-002   4.4212466756520297E-002 -0.10929309422069775      -0.10936264247118675     
         119  0.78566925124107856        4.4412519274972348E-002   4.4157209965012122E-002 -0.10925516159155124      -0.10939157111458621     
         120  0.78565935716412993        4.4433302564155827E-002   4.4157209965011837E-002 -0.10924345603717461      -0.10939157111458629     

 #Chemical potential mu
  0.61734106562984969     


==> anc/final_n0.84_l30.00 <==
 # x   local density py px ey ex
           1  0.77088290577507912        3.9940099538879642E-002   4.0025646812219116E-002 -0.11095560002756991      -0.11090485715501355     
           2  0.77068023317976531        3.9957995197441275E-002   3.9852800301181837E-002 -0.11093472096998183      -0.11098842198321421     
           3  0.77041537567687834        4.0003835201198740E-002   3.9633603760044468E-002 -0.11089489522611098      -0.11109526553666728     
           4  0.77013439026292962        4.0064252921838940E-002   3.9397021602600529E-002 -0.11084680733324294      -0.11121005986971931     
           5  0.76982922907585816        3.9993538186296196E-002   3.9473395719065045E-002 -0.11086936772233633      -0.11115683598284716     
           6  0.76975353414043846        3.9986000251411837E-002   3.9338947500459805E-002 -0.11087165902853689      -0.11122730129605259     
           7  0.76983056071520073        3.9749689656114737E-002   4.0089319595307801E-002 -0.11101289717765565      -0.11082141309945159     
           8  0.77040908955899634        3.9084248308392237E-002   4.1601608017990697E-002 -0.11141048141812715      -0.10994280731897421     
           9  0.77114130301653772        3.6764148175040215E-002   4.6704417164671747E-002 -0.11279499884955752      -0.10846185186249654     
          10  0.78164352637760115        4.5717809755766474E-003   3.8101132454651736E-002 -0.13343774541253364       -5.5693182612968677E-002
          11   1.0007143943608257       0.14156488691557828       0.12327452130240094       -1.5759942653139646E-003   1.3840005058091333E-003
          12  0.99915003711041861        5.1570690549279534E-002   7.9319792264065603E-002  -3.5731113439450444E-004  -5.9182618741264140E-005
          13  0.99994509078545391        6.6749070373559052E-002   7.1423573046441147E-002  -1.8900418939682457E-005   3.4276869136270785E-006
          14  0.99999160598211778        7.0221040769789161E-002   7.0765505877423307E-002  -3.3835091074586874E-006  -2.8409890846843677E-007
          15  0.99999863788592624        7.0525434635860196E-002   7.0765505877425403E-002  -3.2886120655477987E-007  -2.8409890845978279E-007
          16  0.99999160598211712        7.0221040769801790E-002   7.1423573046445171E-002  -3.3835091074568569E-006   3.4276869136250583E-006
          17  0.99994509078545346        6.6749070373561745E-002   7.9319792264067920E-002  -1.8900418939687241E-005  -5.9182618741279685E-005
          18  0.99915003711041717        5.1570690549289519E-002  0.12327452130240350       -3.5731113439448834E-004   1.3840005058090256E-003
          19   1.0007143943608259       0.14156488691557914        3.8101132454649779E-002  -1.5759942653141594E-003  -5.5693182612969523E-002
          20  0.78164352637760126        4.5717809755761226E-003   4.6704417164671608E-002 -0.13343774541253350      -0.10846185186249629     
          21  0.77114130301653794        3.6764148175040361E-002   4.1601608017991003E-002 -0.11279499884955736      -0.10994280731897418     
          22  0.77040908955899667        3.9084248308392223E-002   4.0089319595307676E-002 -0.11141048141812718      -0.11082141309945151     
          23  0.76983056071520262        3.9749689656114313E-002   3.9338947500459839E-002 -0.11101289717765558      -0.11122730129605249     
          24  0.76975353414043690        3.9986000251411510E-002   3.9473395719065253E-002 -0.11087165902853702      -0.11115683598284726     
          25  0.76982922907585893        3.9993538186296106E-002   3.9397021602600092E-002 -0.11086936772233619      -0.11121005986971935     
          26  0.77013439026293018        4.0064252921837899E-002   3.9633603760044010E-002 -0.11084680733324292      -0.11109526553666742     
          27  0.77041537567687846        4.0003835201198920E-002   3.9852800301182427E-002 -0.11089489522611090      -0.11098842198321406     
          28  0.77068023317976442        3.9957995197441601E-002   4.0025646812218860E-002 -0.11093472096998171      -0.11090485715501379     
          29  0.77088290577507901        3.9940099538879191E-002   4.0113354549920321E-002 -0.11095560002756991      -0.11086353929089737     
          30  0.77095927332822056        3.9938319544387937E-002   4.0113354549920842E-002 -0.11096075950270401      -0.11086353929089729     
          31  0.77088290577508101        3.9940099538879524E-002   4.0025646812219408E-002 -0.11095560002756952      -0.11090485715501350     
          32  0.77068023317976864        3.9957995197441809E-002   3.9852800301182267E-002 -0.11093472096998126      -0.11098842198321414     
          33  0.77041537567687945        4.0003835201198851E-002   3.9633603760044003E-002 -0.11089489522611096      -0.11109526553666742     
          34  0.77013439026292774        4.0064252921838003E-002   3.9397021602599773E-002 -0.11084680733324326      -0.11121005986971955     
          35  0.76982922907585605        3.9993538186295842E-002   3.9473395719064677E-002 -0.11086936772233655      -0.11115683598284731     
          36  0.76975353414043624        3.9986000251411372E-002   3.9338947500459499E-002 -0.11087165902853705      -0.11122730129605259     
          37  0.76983056071520106        3.9749689656114424E-002   4.0089319595307447E-002 -0.11101289717765574      -0.11082141309945169     
          38  0.77040908955899678        3.9084248308392112E-002   4.1601608017990864E-002 -0.11141048141812730      -0.10994280731897405     
          39  0.77114130301653816        3.6764148175040090E-002   4.6704417164671379E-002 -0.11279499884955727      -0.10846185186249642     
          40  0.78164352637760270        4.5717809755763160E-003   3.8101132454649744E-002 -0.13343774541253359       -5.5693182612968677E-002
          41   1.0007143943608245       0.14156488691558339       0.12327452130240341       -1.5759942653140741E-003   1.3840005058091457E-003
          42  0.99915003711041817        5.1570690549278105E-002   7.9319792264060385E-002  -3.5731113439450363E-004  -5.9182618741284368E-005
          43  0.99994509078545457        6.6749070373555167E-002   7.1423573046435151E-002  -1.8900418939668518E-005   3.4276869136207147E-006
          44  0.99999160598211789        7.0221040769794227E-002   7.0765505877416784E-002  -3.3835091074617460E-006  -2.8409890846067435E-007
          45  0.99999863788592658        7.0525434635861861E-002   7.0765505877418422E-002  -3.2886120657563314E-007  -2.8409890846298574E-007
          46  0.99999160598211700        7.0221040769798709E-002   7.1423573046443090E-002  -3.3835091074669468E-006   3.4276869136261192E-006
          47  0.99994509078545368        6.6749070373560759E-002   7.9319792264071765E-002  -1.8900418939694115E-005  -5.9182618741275890E-005
          48  0.99915003711041761        5.1570690549285238E-002  0.12327452130239877       -3.5731113439451008E-004   1.3840005058091351E-003
          49   1.0007143943608270       0.14156488691557409        3.8101132454650521E-002  -1.5759942653139371E-003  -5.5693182612968607E-002
          50  0.78164352637760104        4.5717809755749482E-003   4.6704417164670539E-002 -0.13343774541253342      -0.10846185186249650     
          51  0.77114130301653983        3.6764148175040076E-002   4.1601608017990711E-002 -0.11279499884955735      -0.10994280731897392     
          52  0.77040908955899645        3.9084248308392508E-002   4.0089319595307690E-002 -0.11141048141812712      -0.11082141309945168     
          53  0.76983056071520106        3.9749689656114473E-002   3.9338947500459971E-002 -0.11101289717765575      -0.11122730129605239     
          54  0.76975353414043690        3.9986000251412093E-002   3.9473395719064670E-002 -0.11087165902853698      -0.11115683598284727     
          55  0.76982922907585705        3.9993538186295370E-002   3.9397021602598864E-002 -0.11086936772233642      -0.11121005986971937     
          56  0.77013439026292696        4.0064252921837448E-002   3.9633603760043240E-002 -0.11084680733324323      -0.11109526553666736     
          57  0.77041537567687990        4.0003835201198532E-002   3.9852800301182073E-002 -0.11089489522611085      -0.11098842198321429     
          58  0.77068023317976797        3.9957995197441774E-002   4.0025646812219970E-002 -0.11093472096998132      -0.11090485715501339     
          59  0.77088290577508090        3.9940099538880031E-002   4.0113354549921064E-002 -0.11095560002756959      -0.11086353929089696     
          60  0.77095927332822078        3.9938319544387889E-002   4.0113354549920772E-002 -0.11096075950270409      -0.11086353929089729     
          61  0.77088290577508023        3.9940099538879746E-002   4.0025646812219304E-002 -0.11095560002756959      -0.11090485715501347     
          62  0.77068023317976497        3.9957995197441538E-002   3.9852800301182538E-002 -0.11093472096998165      -0.11098842198321429     
          63  0.77041537567687945        4.0003835201199128E-002   3.9633603760043566E-002 -0.11089489522611101      -0.11109526553666725     
          64  0.77013439026292907        4.0064252921837178E-002   3.9397021602598739E-002 -0.11084680733324323      -0.11121005986971942     
          65  0.76982922907585816        3.9993538186295079E-002   3.9473395719064421E-002 -0.11086936772233624      -0.11115683598284729     
          66  0.76975353414043624        3.9986000251411850E-002   3.9338947500459229E-002 -0.11087165902853703      -0.11122730129605253     
          67  0.76983056071520117        3.9749689656113994E-002   4.0089319595307205E-002 -0.11101289717765553      -0.11082141309945176     
          68  0.77040908955899545        3.9084248308392452E-002   4.1601608017991287E-002 -0.11141048141812723      -0.10994280731897436     
          69  0.77114130301653683        3.6764148175040659E-002   4.6704417164671989E-002 -0.11279499884955727      -0.10846185186249654     
          70  0.78164352637760104        4.5717809755768165E-003   3.8101132454649841E-002 -0.13343774541253345       -5.5693182612969593E-002
          71   1.0007143943608252       0.14156488691558083       0.12327452130240305       -1.5759942653142155E-003   1.3840005058091580E-003
          72  0.99915003711041872        5.1570690549276529E-002   7.9319792264073583E-002  -3.5731113439451122E-004  -5.9182618741273898E-005
          73  0.99994509078545324        6.6749070373564617E-002   7.1423573046446809E-002  -1.8900418939677364E-005   3.4276869136232406E-006
          74  0.99999160598211767        7.0221040769786969E-002   7.0765505877420032E-002  -3.3835091074626507E-006  -2.8409890847770982E-007
          75  0.99999863788592547        7.0525434635867384E-002   7.0765505877424098E-002  -3.2886120656489631E-007  -2.8409890845635961E-007
          76  0.99999160598211689        7.0221040769801138E-002   7.1423573046437455E-002  -3.3835091074666016E-006   3.4276869136220039E-006
          77  0.99994509078545291        6.6749070373565991E-002   7.9319792264058539E-002  -1.8900418939669921E-005  -5.9182618741281738E-005
          78  0.99915003711041783        5.1570690549281123E-002  0.12327452130239530       -3.5731113439449328E-004   1.3840005058091099E-003
          79   1.0007143943608265       0.14156488691557631        3.8101132454652589E-002  -1.5759942653138989E-003  -5.5693182612968337E-002
          80  0.78164352637760304        4.5717809755747626E-003   4.6704417164670699E-002 -0.13343774541253359      -0.10846185186249646     
          81  0.77114130301653872        3.6764148175039896E-002   4.1601608017990906E-002 -0.11279499884955724      -0.10994280731897429     
          82  0.77040908955899590        3.9084248308392570E-002   4.0089319595307676E-002 -0.11141048141812730      -0.11082141309945166     
          83  0.76983056071520295        3.9749689656114161E-002   3.9338947500459534E-002 -0.11101289717765558      -0.11122730129605232     
          84  0.76975353414043668        3.9986000251411614E-002   3.9473395719064587E-002 -0.11087165902853709      -0.11115683598284720     
          85  0.76982922907585760        3.9993538186295211E-002   3.9397021602599357E-002 -0.11086936772233644      -0.11121005986971930     
          86  0.77013439026292829        4.0064252921837851E-002   3.9633603760043587E-002 -0.11084680733324315      -0.11109526553666731     
          87  0.77041537567687901        4.0003835201198101E-002   3.9852800301181948E-002 -0.11089489522611104      -0.11098842198321418     
          88  0.77068023317976619        3.9957995197441740E-002   4.0025646812218860E-002 -0.11093472096998144      -0.11090485715501358     
          89  0.77088290577508090        3.9940099538878462E-002   4.0113354549919815E-002 -0.11095560002756967      -0.11086353929089730     
          90  0.77095927332822023        3.9938319544387715E-002   4.0113354549920648E-002 -0.11096075950270406      -0.11086353929089732     
          91  0.77088290577507990        3.9940099538879899E-002   4.0025646812220053E-002 -0.11095560002756964      -0.11090485715501343     
          92  0.77068023317976819        3.9957995197442149E-002   3.9852800301182774E-002 -0.11093472096998132      -0.11098842198321399     
          93  0.77041537567688045        4.0003835201199239E-002   3.9633603760044225E-002 -0.11089489522611076      -0.11109526553666740     
          94  0.77013439026292918        4.0064252921837566E-002   3.9397021602598878E-002 -0.11084680733324295      -0.11121005986971942     
          95  0.76982922907585927        3.9993538186294780E-002   3.9473395719064490E-002 -0.11086936772233630      -0.11115683598284720     
          96  0.76975353414043513        3.9986000251412038E-002   3.9338947500459805E-002 -0.11087165902853710      -0.11122730129605271     
          97  0.76983056071520140        3.9749689656114230E-002   4.0089319595307780E-002 -0.11101289717765567      -0.11082141309945159     
          98  0.77040908955899667        3.9084248308392418E-002   4.1601608017991065E-002 -0.11141048141812722      -0.10994280731897418     
          99  0.77114130301653905        3.6764148175040083E-002   4.6704417164671969E-002 -0.11279499884955735      -0.10846185186249650     
         100  0.78164352637760082        4.5717809755766690E-003   3.8101132454652478E-002 -0.13343774541253367       -5.5693182612968434E-002
         101   1.0007143943608252       0.14156488691558211       0.12327452130240366       -1.5759942653139156E-003   1.3840005058091010E-003
         102  0.99915003711041872        5.1570690549277411E-002   7.9319792264059927E-002  -3.5731113439448932E-004  -5.9182618741272584E-005
         103  0.99994509078545391        6.6749070373557956E-002   7.1423573046433209E-002  -1.8900418939665882E-005   3.4276869136177463E-006
         104  0.99999160598211756        7.0221040769792534E-002   7.0765505877422655E-002  -3.3835091074739382E-006  -2.8409890846748502E-007
         105  0.99999863788592613        7.0525434635863249E-002   7.0765505877423182E-002  -3.2886120654661199E-007  -2.8409890845531024E-007
         106  0.99999160598211689        7.0221040769797183E-002   7.1423573046444727E-002  -3.3835091074612738E-006   3.4276869136168298E-006
         107  0.99994509078545391        6.6749070373558386E-002   7.9319792264069183E-002  -1.8900418939684930E-005  -5.9182618741292364E-005
         108  0.99915003711041805        5.1570690549280318E-002  0.12327452130239770       -3.5731113439452082E-004   1.3840005058091615E-003
         109   1.0007143943608268       0.14156488691557498        3.8101132454650445E-002  -1.5759942653138686E-003  -5.5693182612968593E-002
         110  0.78164352637759993        4.5717809755758919E-003   4.6704417164671490E-002 -0.13343774541253359      -0.10846185186249666     
         111  0.77114130301653949        3.6764148175040284E-002   4.1601608017991058E-002 -0.11279499884955735      -0.10994280731897411     
         112  0.77040908955899745        3.9084248308392529E-002   4.0089319595308072E-002 -0.11141048141812714      -0.11082141309945182     
         113  0.76983056071519962        3.9749689656114640E-002   3.9338947500459659E-002 -0.11101289717765564      -0.11122730129605260     
         114  0.76975353414043790        3.9986000251411524E-002   3.9473395719064601E-002 -0.11087165902853688      -0.11115683598284724     
         115  0.76982922907585871        3.9993538186295405E-002   3.9397021602599405E-002 -0.11086936772233624      -0.11121005986971931     
         116  0.77013439026292962        4.0064252921837760E-002   3.9633603760042907E-002 -0.11084680733324297      -0.11109526553666726     
         117  0.77041537567687879        4.0003835201198087E-002   3.9852800301181796E-002 -0.11089489522611097      -0.11098842198321407     
         118  0.77068023317976631        3.9957995197442329E-002   4.0025646812220074E-002 -0.11093472096998146      -0.11090485715501336     
         119  0.77088290577508034        3.9940099538879906E-002   4.0113354549921078E-002 -0.11095560002756970      -0.11086353929089710     
         120  0.77095927332822078        3.9938319544387833E-002   4.0113354549920301E-002 -0.11096075950270405      -0.11086353929089730     

 #Chemical potential mu
  0.58869834262244869     


==> anc/final_n0.84_l40.00 <==
 # x   local density py px ey ex
           1  0.76236988186546495        3.7598670513736061E-002   3.7631133564558418E-002 -0.11178639646532422      -0.11176939705041260     
           2  0.76247592215840054        3.7575484822428895E-002   3.7727510636642932E-002 -0.11180534709041960      -0.11172168758879307     
           3  0.76258854641757945        3.7548302134140489E-002   3.7800335738203947E-002 -0.11182672419470352      -0.11168582189016707     
           4  0.76263925486981166        3.7530496293715770E-002   3.7805687958312462E-002 -0.11183895766660325      -0.11168222068096527     
           5  0.76254219349016394        3.7541071895353016E-002   3.7652404749030637E-002 -0.11182637070605375      -0.11175758680135089     
           6  0.76222094811870544        3.7591568595096693E-002   3.7333531795408603E-002 -0.11177847306574135      -0.11191541995858263     
           7  0.76174445662531254        3.7647037770362136E-002   3.7029761397661079E-002 -0.11171896797393724      -0.11206395363103924     
           8  0.76143530629737066        3.7742625170779948E-002   3.6746544038195154E-002 -0.11164583726141947      -0.11219711785526787     
           9  0.76080031117330149        3.7685637412779936E-002   3.6552196632035225E-002 -0.11164244890789962      -0.11228958028932452     
          10  0.76101079252630355        3.7622752850065590E-002   3.7087180152633535E-002 -0.11169717581222775      -0.11199387573790764     
          11  0.76137389857124615        3.6897915427811005E-002   3.8804738267897751E-002 -0.11214045821532845      -0.11101411808742441     
          12  0.76316459144122106        3.5001715091430408E-002   4.4747524095128804E-002 -0.11331299882859702      -0.10887874144914075     
          13  0.77548407028960364        4.7105393679673794E-003   3.0965795597537100E-002 -0.13384878234820832       -6.0474624191092362E-002
          14  0.99982159165318474       0.14915035143471297       0.12957400199705327       -3.2139540966246256E-003   8.9110911381160918E-004
          15  0.99923796112606755        5.0047061373967167E-002   7.9180348406898110E-002  -2.4475368071188628E-004  -4.1111238434568455E-005
          16  0.99992909747485048        6.6817033299041415E-002   7.1592380000955719E-002  -3.3285929618683190E-005   4.3801219959649569E-006
          17  0.99999027286100439        7.0157129335444046E-002   7.0764754849890921E-002  -3.3650906514989569E-006  -5.3604209525957860E-007
          18  0.99999921335124198        7.0575771254393460E-002   7.0659549068227120E-002  -2.2765496449447958E-007   2.5087927366443777E-008
          19  0.99999988711876198        7.0631149782119790E-002   7.0644683273009615E-002  -5.0199701692158763E-008  -7.6081054291942221E-010
          20  0.99999997773473215        7.0638116094786665E-002   7.0644683273003245E-002  -7.3743262986506362E-009  -7.6081054836853157E-010
          21  0.99999988711876076        7.0631149782128158E-002   7.0659549068220862E-002  -5.0199701722712069E-008   2.5087927368443916E-008
          22  0.99999921335124142        7.0575771254404202E-002   7.0764754849893099E-002  -2.2765496449763777E-007  -5.3604209524268124E-007
          23  0.99999027286100362        7.0157129335451610E-002   7.1592380000960215E-002  -3.3650906515167225E-006   4.3801219959722660E-006
          24  0.99992909747485004        6.6817033299044537E-002   7.9180348406905993E-002  -3.3285929618668316E-005  -4.1111238434574581E-005
          25  0.99923796112606733        5.0047061373975771E-002  0.12957400199705094       -2.4475368071189647E-004   8.9110911381158327E-004
          26  0.99982159165318740       0.14915035143470531        3.0965795597537635E-002  -3.2139540966235440E-003  -6.0474624191090717E-002
          27  0.77548407028960220        4.7105393679651468E-003   4.4747524095128048E-002 -0.13384878234820835      -0.10887874144914085     
          28  0.76316459144122040        3.5001715091429950E-002   3.8804738267897557E-002 -0.11331299882859711      -0.11101411808742451     
          29  0.76137389857124649        3.6897915427810991E-002   3.7087180152633369E-002 -0.11214045821532839      -0.11199387573790771     
          30  0.76101079252630466        3.7622752850065548E-002   3.6552196632035232E-002 -0.11169717581222777      -0.11228958028932468     
          31  0.76080031117330071        3.7685637412779673E-002   3.6746544038195036E-002 -0.11164244890789959      -0.11219711785526792     
          32  0.76143530629737333        3.7742625170779767E-002   3.7029761397661239E-002 -0.11164583726141913      -0.11206395363103927     
          33  0.76174445662531265        3.7647037770362511E-002   3.7333531795408430E-002 -0.11171896797393735      -0.11191541995858272     
          34  0.76222094811870622        3.7591568595095874E-002   3.7652404749030588E-002 -0.11177847306574142      -0.11175758680135109     
          35  0.76254219349016450        3.7541071895353738E-002   3.7805687958313468E-002 -0.11182637070605360      -0.11168222068096519     
          36  0.76263925486981121        3.7530496293716249E-002   3.7800335738204446E-002 -0.11183895766660334      -0.11168582189016729     
          37  0.76258854641757901        3.7548302134140878E-002   3.7727510636643556E-002 -0.11182672419470356      -0.11172168758879282     
          38  0.76247592215840054        3.7575484822429332E-002   3.7631133564559070E-002 -0.11180534709041967      -0.11176939705041264     
          39  0.76236988186546462        3.7598670513736734E-002   3.7569916662944097E-002 -0.11178639646532415      -0.11179955455092980     
          40  0.76232924073459729        3.7607632856609681E-002   3.7569916662943348E-002 -0.11177905199767399      -0.11179955455093002     
          41  0.76236988186546550        3.7598670513736138E-002   3.7631133564558925E-002 -0.11178639646532421      -0.11176939705041250     
          42  0.76247592215839988        3.7575484822429651E-002   3.7727510636643459E-002 -0.11180534709041968      -0.11172168758879308     
          43  0.76258854641757923        3.7548302134140371E-002   3.7800335738204321E-002 -0.11182672419470351      -0.11168582189016711     
          44  0.76263925486981021        3.7530496293716450E-002   3.7805687958313357E-002 -0.11183895766660348      -0.11168222068096527     
          45  0.76254219349016528        3.7541071895353426E-002   3.7652404749029970E-002 -0.11182637070605358      -0.11175758680135098     
          46  0.76222094811870600        3.7591568595095166E-002   3.7333531795406397E-002 -0.11177847306574140      -0.11191541995858284     
          47  0.76174445662531121        3.7647037770360679E-002   3.7029761397659337E-002 -0.11171896797393760      -0.11206395363103924     
          48  0.76143530629737033        3.7742625170778948E-002   3.6746544038193683E-002 -0.11164583726141956      -0.11219711785526801     
          49  0.76080031117329983        3.7685637412778708E-002   3.6552196632034420E-002 -0.11164244890789979      -0.11228958028932470     
          50  0.76101079252630432        3.7622752850065638E-002   3.7087180152633070E-002 -0.11169717581222773      -0.11199387573790773     
          51  0.76137389857124749        3.6897915427810353E-002   3.8804738267897244E-002 -0.11214045821532828      -0.11101411808742444     
          52  0.76316459144122062        3.5001715091430213E-002   4.4747524095129332E-002 -0.11331299882859702      -0.10887874144914071     
          53  0.77548407028960120        4.7105393679689692E-003   3.0965795597535407E-002 -0.13384878234820832       -6.0474624191093659E-002
          54  0.99982159165318496       0.14915035143471397       0.12957400199705837       -3.2139540966251603E-003   8.9110911381127752E-004
          55  0.99923796112606700        5.0047061373975001E-002   7.9180348406901552E-002  -2.4475368071184399E-004  -4.1111238434563448E-005
          56  0.99992909747484904        6.6817033299053474E-002   7.1592380000950473E-002  -3.3285929618681998E-005   4.3801219959686373E-006
          57  0.99999027286100439        7.0157129335448251E-002   7.0764754849878903E-002  -3.3650906515242832E-006  -5.3604209528320722E-007
          58  0.99999921335124176        7.0575771254404146E-002   7.0659549068209163E-002  -2.2765496450657331E-007   2.5087927371888306E-008
          59  0.99999988711876120        7.0631149782137026E-002   7.0644683272976017E-002  -5.0199701722149421E-008  -7.6081056391989570E-010
          60  0.99999997773473193        7.0638116094798781E-002   7.0644683272980860E-002  -7.3743263042990001E-009  -7.6081056972693417E-010
          61  0.99999988711876198        7.0631149782127561E-002   7.0659549068211480E-002  -5.0199701726824182E-008   2.5087927364801707E-008
          62  0.99999921335124198        7.0575771254402522E-002   7.0764754849886952E-002  -2.2765496450123928E-007  -5.3604209527354321E-007
          63  0.99999027286100473        7.0157129335446045E-002   7.1592380000952249E-002  -3.3650906515032704E-006   4.3801219959822229E-006
          64  0.99992909747484970        6.6817033299043607E-002   7.9180348406905215E-002  -3.3285929618684939E-005  -4.1111238434565433E-005
          65  0.99923796112606644        5.0047061373979962E-002  0.12957400199705210       -2.4475368071186579E-004   8.9110911381136350E-004
          66  0.99982159165318663       0.14915035143470709        3.0965795597533617E-002  -3.2139540966244166E-003  -6.0474624191092563E-002
          67  0.77548407028960220        4.7105393679666690E-003   4.4747524095128721E-002 -0.13384878234820818      -0.10887874144914098     
          68  0.76316459144122106        3.5001715091429811E-002   3.8804738267897383E-002 -0.11331299882859701      -0.11101411808742453     
          69  0.76137389857124660        3.6897915427810776E-002   3.7087180152634090E-002 -0.11214045821532825      -0.11199387573790774     
          70  0.76101079252630277        3.7622752850066506E-002   3.6552196632035343E-002 -0.11169717581222791      -0.11228958028932470     
          71  0.76080031117330105        3.7685637412779159E-002   3.6746544038193378E-002 -0.11164244890789959      -0.11219711785526795     
          72  0.76143530629736900        3.7742625170778338E-002   3.7029761397659969E-002 -0.11164583726141969      -0.11206395363103933     
          73  0.76174445662531043        3.7647037770361907E-002   3.7333531795407368E-002 -0.11171896797393775      -0.11191541995858281     
          74  0.76222094811870644        3.7591568595095187E-002   3.7652404749030234E-002 -0.11177847306574135      -0.11175758680135107     
          75  0.76254219349016339        3.7541071895353779E-002   3.7805687958313489E-002 -0.11182637070605378      -0.11168222068096535     
          76  0.76263925486981132        3.7530496293716305E-002   3.7800335738204092E-002 -0.11183895766660329      -0.11168582189016704     
          77  0.76258854641758134        3.7548302134140246E-002   3.7727510636642626E-002 -0.11182672419470324      -0.11172168758879264     
          78  0.76247592215840032        3.7575484822428687E-002   3.7631133564558342E-002 -0.11180534709041962      -0.11176939705041260     
          79  0.76236988186546495        3.7598670513736152E-002   3.7569916662943327E-002 -0.11178639646532432      -0.11179955455092994     
          80  0.76232924073459651        3.7607632856609619E-002   3.7569916662943945E-002 -0.11177905199767398      -0.11179955455093010     
          81  0.76236988186546384        3.7598670513737026E-002   3.7631133564559320E-002 -0.11178639646532441      -0.11176939705041247     
          82  0.76247592215840099        3.7575484822428964E-002   3.7727510636643237E-002 -0.11180534709041935      -0.11172168758879283     
          83  0.76258854641757945        3.7548302134140753E-002   3.7800335738204356E-002 -0.11182672419470362      -0.11168582189016717     
          84  0.76263925486981154        3.7530496293716506E-002   3.7805687958313738E-002 -0.11183895766660326      -0.11168222068096517     
          85  0.76254219349016572        3.7541071895354168E-002   3.7652404749031435E-002 -0.11182637070605329      -0.11175758680135076     
          86  0.76222094811870666        3.7591568595096568E-002   3.7333531795408492E-002 -0.11177847306574124      -0.11191541995858245     
          87  0.76174445662531343        3.7647037770362247E-002   3.7029761397661516E-002 -0.11171896797393731      -0.11206395363103930     
          88  0.76143530629737088        3.7742625170780308E-002   3.6746544038195258E-002 -0.11164583726141944      -0.11219711785526784     
          89  0.76080031117330060        3.7685637412779270E-002   3.6552196632034746E-002 -0.11164244890789971      -0.11228958028932459     
          90  0.76101079252630466        3.7622752850065368E-002   3.7087180152633084E-002 -0.11169717581222749      -0.11199387573790751     
          91  0.76137389857124604        3.6897915427810603E-002   3.8804738267897501E-002 -0.11214045821532849      -0.11101411808742442     
          92  0.76316459144122062        3.5001715091430192E-002   4.4747524095128749E-002 -0.11331299882859716      -0.10887874144914086     
          93  0.77548407028960187        4.7105393679675294E-003   3.0965795597533291E-002 -0.13384878234820827       -6.0474624191091564E-002
          94  0.99982159165318540       0.14915035143470998       0.12957400199705468       -3.2139540966242214E-003   8.9110911381147788E-004
          95  0.99923796112606689        5.0047061373974883E-002   7.9180348406903328E-002  -2.4475368071188471E-004  -4.1111238434568916E-005
          96  0.99992909747484959        6.6817033299049006E-002   7.1592380000960257E-002  -3.3285929618666222E-005   4.3801219959762741E-006
          97  0.99999027286100484        7.0157129335447335E-002   7.0764754849887312E-002  -3.3650906515070892E-006  -5.3604209525594059E-007
          98  0.99999921335124053        7.0575771254405020E-002   7.0659549068219418E-002  -2.2765496450107259E-007   2.5087927355435369E-008
          99  0.99999988711876142        7.0631149782125882E-002   7.0644683273001579E-002  -5.0199701723149489E-008  -7.6081056081327487E-010
         100  0.99999997773473270        7.0638116094776521E-002   7.0644683273006534E-002  -7.3743262921543393E-009  -7.6081054612548431E-010
         101  0.99999988711876253        7.0631149782113420E-002   7.0659549068230382E-002  -5.0199701710240984E-008   2.5087927363272327E-008
         102  0.99999921335124231        7.0575771254388936E-002   7.0764754849895750E-002  -2.2765496448697773E-007  -5.3604209524976985E-007
         103  0.99999027286100417        7.0157129335448612E-002   7.1592380000970193E-002  -3.3650906515143805E-006   4.3801219959720042E-006
         104  0.99992909747484893        6.6817033299054765E-002   7.9180348406907061E-002  -3.3285929618707639E-005  -4.1111238434591867E-005
         105  0.99923796112606833        5.0047061373963905E-002  0.12957400199704910       -2.4475368071190016E-004   8.9110911381165342E-004
         106  0.99982159165318596       0.14915035143470803        3.0965795597536233E-002  -3.2139540966236758E-003  -6.0474624191090828E-002
         107  0.77548407028960342        4.7105393679660358E-003   4.4747524095128180E-002 -0.13384878234820830      -0.10887874144914092     
         108  0.76316459144122029        3.5001715091430165E-002   3.8804738267898049E-002 -0.11331299882859702      -0.11101411808742453     
         109  0.76137389857124493        3.6897915427811248E-002   3.7087180152633147E-002 -0.11214045821532866      -0.11199387573790769     
         110  0.76101079252630521        3.7622752850065028E-002   3.6552196632034295E-002 -0.11169717581222743      -0.11228958028932456     
         111  0.76080031117330138        3.7685637412778944E-002   3.6746544038194690E-002 -0.11164244890789962      -0.11219711785526804     
         112  0.76143530629737011        3.7742625170779733E-002   3.7029761397661065E-002 -0.11164583726141956      -0.11206395363103933     
         113  0.76174445662531443        3.7647037770362032E-002   3.7333531795407986E-002 -0.11171896797393717      -0.11191541995858252     
         114  0.76222094811870866        3.7591568595095701E-002   3.7652404749031657E-002 -0.11177847306574096      -0.11175758680135074     
         115  0.76254219349016572        3.7541071895354793E-002   3.7805687958314599E-002 -0.11182637070605336      -0.11168222068096516     
         116  0.76263925486981221        3.7530496293716721E-002   3.7800335738204363E-002 -0.11183895766660315      -0.11168582189016715     
         117  0.76258854641757978        3.7548302134140649E-002   3.7727510636643480E-002 -0.11182672419470348      -0.11172168758879295     
         118  0.76247592215840032        3.7575484822429346E-002   3.7631133564558536E-002 -0.11180534709041971      -0.11176939705041257     
         119  0.76236988186546517        3.7598670513736110E-002   3.7569916662943480E-002 -0.11178639646532409      -0.11179955455092985     
         120  0.76232924073459751        3.7607632856609140E-002   3.7569916662943056E-002 -0.11177905199767391      -0.11179955455093009     

 #Chemical potential mu
  0.57034015758396728     


==> anc/final_n0.84_l60.00 <==
 # x   local density py px ey ex
           1  0.76548353371165812        3.8487715432518117E-002   3.8338904160210407E-002 -0.11146505689178354      -0.11154619967462977     
           2  0.76542203714626300        3.8455827637614334E-002   3.8600248354170016E-002 -0.11147888259292479      -0.11140098177229324     
           3  0.76550788314937335        3.8480869899093897E-002   3.8342417893511026E-002 -0.11146944992841976      -0.11154559508704380     
           4  0.76546015168874382        3.8526397472140962E-002   3.8462770343718436E-002 -0.11144196364094890      -0.11147517284418755     
           5  0.76537301658309342        3.8449130133715974E-002   3.8436421917216697E-002 -0.11147984640817274      -0.11148899282246844     
           6  0.76544662190050894        3.8483004516553967E-002   3.8452831282173854E-002 -0.11146560895267900      -0.11148403413001161     
           7  0.76553430966030633        3.8491117096779340E-002   3.8518538573623744E-002 -0.11146607809297121      -0.11145188162843317     
           8  0.76560991651431931        3.8464803106281510E-002   3.8595905368593406E-002 -0.11148501404018742      -0.11141267769130767     
           9  0.76567801488623699        3.8436480037957299E-002   3.8649513626328645E-002 -0.11150452503132052      -0.11138573482673297     
          10  0.76571177906295340        3.8424325268949650E-002   3.8648820443169418E-002 -0.11151283776636968      -0.11138617933390986     
          11  0.76566325083252629        3.8432214599977893E-002   3.8566898724411623E-002 -0.11150508813369626      -0.11142659143937977     
          12  0.76549258533216336        3.8458663446108952E-002   3.8392812150976910E-002 -0.11147992754440139      -0.11151170519873585     
          13  0.76519381408721565        3.8500658890552923E-002   3.8140732192749022E-002 -0.11143875848605098      -0.11163461349552085     
          14  0.76481643704821689        3.8554083358320827E-002   3.7859033987097231E-002 -0.11138680583253290      -0.11177138373374956     
          15  0.76443665214577861        3.8588170407133991E-002   3.7657018572080481E-002 -0.11134600779563580      -0.11186616066426679     
          16  0.76419291944330259        3.8563593181142705E-002   3.7665469550783176E-002 -0.11134740627702340      -0.11185165656015142     
          17  0.76422873910726685        3.8363329775983786E-002   3.8172591797607860E-002 -0.11146858032146849      -0.11157410817478110     
          18  0.76478808689126732        3.7735674123515653E-002   3.9844617516759551E-002 -0.11185929181702595      -0.11061572342921763     
          19  0.76611696765465154        3.5609711688393518E-002   4.5490299999998721E-002 -0.11315268265899800      -0.10873207319879451     
          20  0.77765333432790640        4.4030615570250405E-003   3.3881120657094976E-002 -0.13378597023069377       -5.8234909555670053E-002
          21   1.0002786981808509       0.14579402018768634       0.12654655205063947       -2.3359064427958829E-003   1.1526987345348292E-003
          22  0.99919239474148103        5.0766986545972038E-002   7.9221806174329654E-002  -3.0035737692294469E-004  -5.1460011963849594E-005
          23  0.99993734244558963        6.6802416855089697E-002   7.1496930785880652E-002  -2.5757802929312144E-005   3.9513925339283683E-006
          24  0.99999095377756675        7.0199602511868422E-002   7.0754582628167903E-002  -3.3657289901457042E-006  -4.1363564713436211E-007
          25  0.99999926341470557        7.0581445885617586E-002   7.0657448585126167E-002  -1.9174765735234596E-007   7.9327873125037554E-009
          26  0.99999990568599451        7.0632623771411690E-002   7.0643685679503174E-002  -4.2428654528578104E-008   7.8072591329208457E-010
          27  0.99999998959996517        7.0640075669085575E-002   7.0641622051566696E-002  -3.4474151406446855E-009  -2.6429078375309880E-010
          28  0.99999999890075542        7.0641171925296314E-002   7.0641400122448780E-002  -4.3459806955206207E-010   2.3807669379574696E-011
          29  0.99999999985442012        7.0641295949131169E-002   7.0641371430681513E-002  -5.9950525257314714E-011  -1.3997921141043996E-012
          30  0.99999999996901157        7.0641310419825964E-002   7.0641371430693517E-002  -1.1397195578850324E-011  -1.3998009566790350E-012
          31  0.99999999985441823        7.0641295949139815E-002   7.0641400122459452E-002  -5.9950528222323639E-011   2.3807681819642356E-011
          32  0.99999999890075597        7.0641171925287058E-002   7.0641622051564865E-002  -4.3459807414460962E-010  -2.6429076810493215E-010
          33  0.99999998959996583        7.0640075669080996E-002   7.0643685679511667E-002  -3.4474151162038472E-009   7.8072593234895804E-010
          34  0.99999990568599428        7.0632623771413966E-002   7.0657448585136340E-002  -4.2428654538687429E-008   7.9327873003676295E-009
          35  0.99999926341470569        7.0581445885616503E-002   7.0754582628163670E-002  -1.9174765737479803E-007  -4.1363564714878089E-007
          36  0.99999095377756575        7.0199602511869699E-002   7.1496930785880736E-002  -3.3657289901697993E-006   3.9513925339022264E-006
          37  0.99993734244558818        6.6802416855096844E-002   7.9221806174332346E-002  -2.5757802929325103E-005  -5.1460011963834327E-005
          38  0.99919239474148058        5.0766986545972725E-002  0.12654655205063570       -3.0035737692298128E-004   1.1526987345349287E-003
          39   1.0002786981808505       0.14579402018768395        3.3881120657092950E-002  -2.3359064427957493E-003  -5.8234909555669429E-002
          40  0.77765333432790429        4.4030615570253171E-003   4.5490299999999491E-002 -0.13378597023069402      -0.10873207319879426     
          41  0.76611696765465265        3.5609711688393816E-002   3.9844617516760016E-002 -0.11315268265899785      -0.11061572342921759     
          42  0.76478808689126754        3.7735674123515972E-002   3.8172591797608013E-002 -0.11185929181702609      -0.11157410817478090     
          43  0.76422873910726663        3.8363329775983640E-002   3.7665469550783738E-002 -0.11146858032146845      -0.11185165656015125     
          44  0.76419291944330214        3.8563593181143448E-002   3.7657018572081744E-002 -0.11134740627702340      -0.11186616066426684     
          45  0.76443665214577639        3.8588170407135032E-002   3.7859033987098452E-002 -0.11134600779563593      -0.11177138373374938     
          46  0.76481643704821678        3.8554083358321639E-002   3.8140732192749591E-002 -0.11138680583253294      -0.11163461349552090     
          47  0.76519381408721743        3.8500658890552771E-002   3.8392812150976660E-002 -0.11143875848605100      -0.11151170519873610     
          48  0.76549258533216358        3.8458663446108640E-002   3.8566898724410763E-002 -0.11147992754440153      -0.11142659143937977     
          49  0.76566325083252629        3.8432214599976866E-002   3.8648820443168613E-002 -0.11150508813369604      -0.11138617933390982     
          50  0.76571177906295373        3.8424325268949698E-002   3.8649513626328881E-002 -0.11151283776636961      -0.11138573482673289     
          51  0.76567801488623677        3.8436480037957452E-002   3.8595905368593385E-002 -0.11150452503132055      -0.11141267769130758     
          52  0.76560991651432042        3.8464803106281531E-002   3.8518538573623584E-002 -0.11148501404018735      -0.11145188162843306     
          53  0.76553430966030611        3.8491117096779076E-002   3.8452831282173583E-002 -0.11146607809297124      -0.11148403413001162     
          54  0.76544662190050838        3.8483004516553905E-002   3.8436421917216732E-002 -0.11146560895267890      -0.11148899282246842     
          55  0.76537301658309376        3.8449130133716133E-002   3.8462770343718249E-002 -0.11147984640817288      -0.11147517284418777     
          56  0.76546015168874448        3.8526397472140810E-002   3.8342417893510929E-002 -0.11144196364094873      -0.11154559508704395     
          57  0.76550788314937390        3.8480869899093974E-002   3.8600248354170079E-002 -0.11146944992841976      -0.11140098177229314     
          58  0.76542203714626433        3.8455827637614348E-002   3.8338904160210942E-002 -0.11147888259292475      -0.11154619967462984     
          59  0.76548353371165800        3.8487715432518811E-002   3.8571947432529272E-002 -0.11146505689178347      -0.11142177088327931     
          60  0.76563323652241233        3.8454636719506219E-002   3.8571947432528821E-002 -0.11149058386206240      -0.11142177088327915     
          61  0.76548353371165800        3.8487715432518339E-002   3.8338904160210685E-002 -0.11146505689178345      -0.11154619967462989     
          62  0.76542203714626400        3.8455827637614348E-002   3.8600248354170176E-002 -0.11147888259292468      -0.11140098177229318     
          63  0.76550788314937412        3.8480869899094064E-002   3.8342417893511047E-002 -0.11146944992841970      -0.11154559508704388     
          64  0.76546015168874537        3.8526397472140594E-002   3.8462770343717909E-002 -0.11144196364094874      -0.11147517284418779     
          65  0.76537301658309431        3.8449130133715585E-002   3.8436421917216093E-002 -0.11147984640817286      -0.11148899282246839     
          66  0.76544662190050927        3.8483004516553433E-002   3.8452831282173243E-002 -0.11146560895267901      -0.11148403413001150     
          67  0.76553430966030667        3.8491117096779000E-002   3.8518538573623778E-002 -0.11146607809297120      -0.11145188162843311     
          68  0.76560991651431931        3.8464803106281746E-002   3.8595905368593295E-002 -0.11148501404018749      -0.11141267769130749     
          69  0.76567801488623899        3.8436480037956848E-002   3.8649513626327910E-002 -0.11150452503132038      -0.11138573482673272     
          70  0.76571177906295396        3.8424325268949004E-002   3.8648820443168419E-002 -0.11151283776636957      -0.11138617933390983     
          71  0.76566325083252607        3.8432214599977157E-002   3.8566898724411387E-002 -0.11150508813369618      -0.11142659143937986     
          72  0.76549258533216324        3.8458663446109077E-002   3.8392812150977083E-002 -0.11147992754440122      -0.11151170519873582     
          73  0.76519381408721565        3.8500658890553145E-002   3.8140732192749688E-002 -0.11143875848605121      -0.11163461349552083     
          74  0.76481643704821645        3.8554083358321570E-002   3.7859033987098119E-002 -0.11138680583253288      -0.11177138373374935     
          75  0.76443665214577683        3.8588170407134602E-002   3.7657018572081251E-002 -0.11134600779563598      -0.11186616066426674     
          76  0.76419291944330214        3.8563593181143128E-002   3.7665469550783530E-002 -0.11134740627702343      -0.11185165656015114     
          77  0.76422873910726696        3.8363329775983709E-002   3.8172591797607666E-002 -0.11146858032146842      -0.11157410817478103     
          78  0.76478808689126687        3.7735674123515535E-002   3.9844617516759634E-002 -0.11185929181702625      -0.11061572342921755     
          79  0.76611696765465265        3.5609711688393816E-002   4.5490299999999345E-002 -0.11315268265899799      -0.10873207319879427     
          80  0.77765333432790551        4.4030615570254993E-003   3.3881120657093956E-002 -0.13378597023069386       -5.8234909555669907E-002
          81   1.0002786981808500       0.14579402018768667       0.12654655205063836       -2.3359064427959462E-003   1.1526987345348827E-003
          82  0.99919239474148114        5.0766986545970498E-002   7.9221806174333859E-002  -3.0035737692297532E-004  -5.1460011963838650E-005
          83  0.99993734244558818        6.6802416855098731E-002   7.1496930785883095E-002  -2.5757802929330934E-005   3.9513925339019943E-006
          84  0.99999095377756519        7.0199602511873876E-002   7.0754582628162768E-002  -3.3657289901726208E-006  -4.1363564715957235E-007
          85  0.99999926341470569        7.0581445885612923E-002   7.0657448585136021E-002  -1.9174765735860938E-007   7.9327872972341370E-009
          86  0.99999990568599462        7.0632623771413328E-002   7.0643685679513568E-002  -4.2428654526245230E-008   7.8072593127720731E-010
          87  0.99999998959996550        7.0640075669082550E-002   7.0641622051566308E-002  -3.4474151122823642E-009  -2.6429077124737460E-010
          88  0.99999999890075519        7.0641171925293275E-002   7.0641400122456732E-002  -4.3459806596800774E-010   2.3807665594260461E-011
          89  0.99999999985441879        7.0641295949132862E-002   7.0641371430692032E-002  -5.9950534444608721E-011  -1.3998083407235242E-012
          90  0.99999999996901123        7.0641310419827949E-002   7.0641371430687272E-002  -1.1397199297583485E-011  -1.3997930619769181E-012
          91  0.99999999985441990        7.0641295949130184E-002   7.0641400122447587E-002  -5.9950507030386220E-011   2.3807663835830907E-011
          92  0.99999999890075508        7.0641171925297244E-002   7.0641622051563005E-002  -4.3459807688117026E-010  -2.6429078388969041E-010
          93  0.99999998959996472        7.0640075669087851E-002   7.0643685679503007E-002  -3.4474151278632470E-009   7.8072591986938402E-010
          94  0.99999990568599462        7.0632623771415645E-002   7.0657448585128610E-002  -4.2428654530918310E-008   7.9327873255531417E-009
          95  0.99999926341470580        7.0581445885620722E-002   7.0754582628166696E-002  -1.9174765735403471E-007  -4.1363564713743351E-007
          96  0.99999095377756653        7.0199602511867701E-002   7.1496930785878862E-002  -3.3657289901457449E-006   3.9513925339103774E-006
          97  0.99993734244558952        6.6802416855087823E-002   7.9221806174327739E-002  -2.5757802929311632E-005  -5.1460011963850550E-005
          98  0.99919239474148047        5.0766986545972649E-002  0.12654655205064008       -3.0035737692296919E-004   1.1526987345348314E-003
          99   1.0002786981808507       0.14579402018768714        3.3881120657095989E-002  -2.3359064427956561E-003  -5.8234909555669741E-002
         100  0.77765333432790540        4.4030615570259096E-003   4.5490299999999748E-002 -0.13378597023069400      -0.10873207319879448     
         101  0.76611696765465198        3.5609711688394094E-002   3.9844617516760113E-002 -0.11315268265899797      -0.11061572342921776     
         102  0.76478808689126798        3.7735674123515861E-002   3.8172591797607749E-002 -0.11185929181702602      -0.11157410817478101     
         103  0.76422873910726630        3.8363329775983362E-002   3.7665469550783703E-002 -0.11146858032146853      -0.11185165656015125     
         104  0.76419291944330148        3.8563593181143795E-002   3.7657018572082195E-002 -0.11134740627702344      -0.11186616066426683     
         105  0.76443665214577616        3.8588170407135032E-002   3.7859033987098008E-002 -0.11134600779563596      -0.11177138373374947     
         106  0.76481643704821745        3.8554083358321063E-002   3.8140732192749306E-002 -0.11138680583253287      -0.11163461349552097     
         107  0.76519381408721587        3.8500658890552930E-002   3.8392812150976882E-002 -0.11143875848605113      -0.11151170519873596     
         108  0.76549258533216324        3.8458663446108890E-002   3.8566898724411103E-002 -0.11147992754440120      -0.11142659143937980     
         109  0.76566325083252784        3.8432214599976963E-002   3.8648820443168683E-002 -0.11150508813369610      -0.11138617933390961     
         110  0.76571177906295473        3.8424325268949330E-002   3.8649513626328250E-002 -0.11151283776636957      -0.11138573482673284     
         111  0.76567801488623788        3.8436480037957105E-002   3.8595905368593045E-002 -0.11150452503132048      -0.11141267769130764     
         112  0.76560991651432053        3.8464803106281101E-002   3.8518538573623570E-002 -0.11148501404018742      -0.11145188162843310     
         113  0.76553430966030644        3.8491117096779201E-002   3.8452831282173701E-002 -0.11146607809297114      -0.11148403413001148     
         114  0.76544662190050838        3.8483004516553863E-002   3.8436421917216614E-002 -0.11146560895267900      -0.11148899282246821     
         115  0.76537301658309442        3.8449130133716272E-002   3.8462770343718707E-002 -0.11147984640817274      -0.11147517284418781     
         116  0.76546015168874315        3.8526397472141434E-002   3.8342417893511220E-002 -0.11144196364094894      -0.11154559508704395     
         117  0.76550788314937357        3.8480869899093537E-002   3.8600248354169683E-002 -0.11146944992841984      -0.11140098177229321     
         118  0.76542203714626467        3.8455827637613876E-002   3.8338904160210074E-002 -0.11147888259292454      -0.11154619967462984     
         119  0.76548353371165934        3.8487715432518027E-002   3.8571947432528370E-002 -0.11146505689178342      -0.11142177088327927     
         120  0.76563323652241189        3.8454636719505851E-002   3.8571947432528647E-002 -0.11149058386206237      -0.11142177088327936     

 #Chemical potential mu
  0.57731652121582211     


==> anc/final_n0.90_l1.00 <==
 # x   local density py px ey ex
           1  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
           2  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
           3  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
           4  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
           5  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
           6  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
           7  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
           8  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
           9  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          10  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          11  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          12  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          13  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          14  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          15  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          16  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          17  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          18  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          19  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          20  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          21  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          22  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          23  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          24  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          25  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          26  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          27  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          28  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          29  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          30  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          31  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          32  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          33  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          34  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          35  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          36  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          37  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          38  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          39  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          40  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          41  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          42  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          43  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          44  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          45  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          46  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          47  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          48  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          49  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          50  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          51  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          52  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          53  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          54  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          55  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          56  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          57  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          58  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          59  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          60  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          61  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          62  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          63  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          64  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          65  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          66  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          67  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          68  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          69  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          70  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          71  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          72  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          73  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          74  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          75  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          76  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          77  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          78  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          79  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          80  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          81  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          82  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          83  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          84  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          85  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          86  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          87  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          88  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          89  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          90  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          91  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          92  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          93  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          94  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          95  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          96  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          97  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          98  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          99  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         100  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         101  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         102  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         103  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         104  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         105  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         106  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         107  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         108  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         109  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         110  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         111  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         112  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         113  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         114  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         115  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         116  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         117  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         118  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         119  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         120  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002

 #Chemical potential mu
  0.84733086824417092     


==> anc/final_n0.90_l10.00 <==
 # x   local density py px ey ex
           1  0.79663176495629340        4.3445416061556510E-002   5.2469915267261330E-002 -0.11037505513846431      -0.10705674723854101     
           2  0.80359596538839229        8.8886051351106041E-003   5.6579736965713605E-002 -0.13013982526504239       -4.7672852837332629E-002
           3   1.0016811440589288       0.12591116738295591       0.11412901904108351       -2.8156670958943649E-004   1.8036915966889114E-003
           4  0.99907188475071440        5.3456016873357604E-002   8.0614782395621212E-002  -4.9783370801274103E-004  -6.5188968795686130E-005
           5  0.99991734280168387        6.2168276607863240E-002   8.0614782395628151E-002  -1.1359875912619348E-005  -6.5188968795686672E-005
           6  0.99907188475071551        5.3456016873361455E-002  0.11412901904108222       -4.9783370801278126E-004   1.8036915966889533E-003
           7   1.0016811440589295       0.12591116738294908        5.6579736965714819E-002  -2.8156670958951960E-004  -4.7672852837332622E-002
           8  0.80359596538839106        8.8886051351093603E-003   5.2469915267259457E-002 -0.13013982526504256      -0.10705674723854097     
           9  0.79663176495629628        4.3445416061555553E-002   5.0381250216339275E-002 -0.11037505513846413      -0.10654970022870544     
          10  0.79812213436395485        4.5819175239393120E-002   5.0381250216339671E-002 -0.10893151194654779      -0.10654970022870547     
          11  0.79663176495629306        4.3445416061556441E-002   5.2469915267259720E-002 -0.11037505513846410      -0.10705674723854106     
          12  0.80359596538839173        8.8886051351088069E-003   5.6579736965713182E-002 -0.13013982526504245       -4.7672852837332046E-002
          13   1.0016811440589302       0.12591116738294514       0.11412901904108089       -2.8156670958940348E-004   1.8036915966889464E-003
          14  0.99907188475071473        5.3456016873364848E-002   8.0614782395623558E-002  -4.9783370801276651E-004  -6.5188968795679787E-005
          15  0.99991734280168443        6.2168276607857252E-002   8.0614782395624793E-002  -1.1359875912623732E-005  -6.5188968795671751E-005
          16  0.99907188475071584        5.3456016873359623E-002  0.11412901904108672       -4.9783370801274418E-004   1.8036915966888846E-003
          17   1.0016811440589286       0.12591116738295335        5.6579736965714701E-002  -2.8156670958955565E-004  -4.7672852837332913E-002
          18  0.80359596538839051        8.8886051351095580E-003   5.2469915267260123E-002 -0.13013982526504242      -0.10705674723854108     
          19  0.79663176495629440        4.3445416061556032E-002   5.0381250216339407E-002 -0.11037505513846421      -0.10654970022870563     
          20  0.79812213436395596        4.5819175239392294E-002   5.0381250216338866E-002 -0.10893151194654779      -0.10654970022870543     
          21  0.79663176495629406        4.3445416061555671E-002   5.2469915267259741E-002 -0.11037505513846416      -0.10705674723854100     
          22  0.80359596538839140        8.8886051351092805E-003   5.6579736965715929E-002 -0.13013982526504253       -4.7672852837332788E-002
          23   1.0016811440589299       0.12591116738295294       0.11412901904108695       -2.8156670958950388E-004   1.8036915966888529E-003
          24  0.99907188475071429        5.3456016873365847E-002   8.0614782395622503E-002  -4.9783370801273290E-004  -6.5188968795676697E-005
          25  0.99991734280168421        6.2168276607863247E-002   8.0614782395621976E-002  -1.1359875912624217E-005  -6.5188968795674380E-005
          26  0.99907188475071473        5.3456016873360490E-002  0.11412901904108608       -4.9783370801275112E-004   1.8036915966889010E-003
          27   1.0016811440589271       0.12591116738295921        5.6579736965712037E-002  -2.8156670958955256E-004  -4.7672852837332587E-002
          28  0.80359596538839073        8.8886051351104549E-003   5.2469915267261281E-002 -0.13013982526504242      -0.10705674723854118     
          29  0.79663176495629395        4.3445416061556559E-002   5.0381250216340268E-002 -0.11037505513846416      -0.10654970022870575     
          30  0.79812213436395385        4.5819175239393148E-002   5.0381250216340240E-002 -0.10893151194654771      -0.10654970022870559     
          31  0.79663176495629284        4.3445416061557003E-002   5.2469915267261316E-002 -0.11037505513846431      -0.10705674723854096     
          32  0.80359596538839140        8.8886051351101617E-003   5.6579736965713695E-002 -0.13013982526504236       -4.7672852837333045E-002
          33   1.0016811440589288       0.12591116738295680       0.11412901904108499       -2.8156670958955402E-004   1.8036915966888590E-003
          34  0.99907188475071385        5.3456016873360462E-002   8.0614782395618936E-002  -4.9783370801275144E-004  -6.5188968795674786E-005
          35  0.99991734280168432        6.2168276607858668E-002   8.0614782395628581E-002  -1.1359875912625316E-005  -6.5188968795675627E-005
          36  0.99907188475071507        5.3456016873364841E-002  0.11412901904109378       -4.9783370801274483E-004   1.8036915966888598E-003
          37   1.0016811440589284       0.12591116738295896        5.6579736965715464E-002  -2.8156670958956465E-004  -4.7672852837332913E-002
          38  0.80359596538839118        8.8886051351104219E-003   5.2469915267260588E-002 -0.13013982526504247      -0.10705674723854115     
          39  0.79663176495629395        4.3445416061555941E-002   5.0381250216339768E-002 -0.11037505513846425      -0.10654970022870566     
          40  0.79812213436395441        4.5819175239393314E-002   5.0381250216339935E-002 -0.10893151194654771      -0.10654970022870570     
          41  0.79663176495629306        4.3445416061556184E-002   5.2469915267260046E-002 -0.11037505513846425      -0.10705674723854083     
          42  0.80359596538839206        8.8886051351092683E-003   5.6579736965712064E-002 -0.13013982526504236       -4.7672852837333066E-002
          43   1.0016811440589286       0.12591116738295433       0.11412901904108676       -2.8156670958961089E-004   1.8036915966889375E-003
          44  0.99907188475071484        5.3456016873362537E-002   8.0614782395625681E-002  -4.9783370801274971E-004  -6.5188968795662752E-005
          45  0.99991734280168476        6.2168276607858799E-002   8.0614782395623627E-002  -1.1359875912609290E-005  -6.5188968795660678E-005
          46  0.99907188475071518        5.3456016873357784E-002  0.11412901904108477       -4.9783370801274255E-004   1.8036915966888698E-003
          47   1.0016811440589291       0.12591116738295355        5.6579736965715222E-002  -2.8156670958942527E-004  -4.7672852837332476E-002
          48  0.80359596538838973        8.8886051351098946E-003   5.2469915267260511E-002 -0.13013982526504247      -0.10705674723854090     
          49  0.79663176495629318        4.3445416061556316E-002   5.0381250216339185E-002 -0.11037505513846418      -0.10654970022870552     
          50  0.79812213436395596        4.5819175239392620E-002   5.0381250216339789E-002 -0.10893151194654764      -0.10654970022870561     
          51  0.79663176495629284        4.3445416061556878E-002   5.2469915267260900E-002 -0.11037505513846411      -0.10705674723854083     
          52  0.80359596538839151        8.8886051351101739E-003   5.6579736965714153E-002 -0.13013982526504236       -4.7672852837332066E-002
          53   1.0016811440589293       0.12591116738295177       0.11412901904108295       -2.8156670958944181E-004   1.8036915966889704E-003
          54  0.99907188475071451        5.3456016873363980E-002   8.0614782395619436E-002  -4.9783370801279470E-004  -6.5188968795681861E-005
          55  0.99991734280168487        6.2168276607857786E-002   8.0614782395622073E-002  -1.1359875912625643E-005  -6.5188968795668213E-005
          56  0.99907188475071473        5.3456016873362509E-002  0.11412901904108554       -4.9783370801276814E-004   1.8036915966889255E-003
          57   1.0016811440589284       0.12591116738295444        5.6579736965712515E-002  -2.8156670958959126E-004  -4.7672852837332733E-002
          58  0.80359596538839162        8.8886051351098512E-003   5.2469915267260241E-002 -0.13013982526504245      -0.10705674723854081     
          59  0.79663176495629462        4.3445416061556004E-002   5.0381250216339872E-002 -0.11037505513846431      -0.10654970022870545     
          60  0.79812213436395418        4.5819175239393731E-002   5.0381250216340344E-002 -0.10893151194654793      -0.10654970022870548     
          61  0.79663176495629329        4.3445416061556476E-002   5.2469915267260740E-002 -0.11037505513846421      -0.10705674723854086     
          62  0.80359596538839118        8.8886051351102346E-003   5.6579736965713182E-002 -0.13013982526504247       -4.7672852837332601E-002
          63   1.0016811440589293       0.12591116738295369       0.11412901904108676       -2.8156670958949564E-004   1.8036915966889323E-003
          64  0.99907188475071407        5.3456016873366638E-002   8.0614782395620699E-002  -4.9783370801278408E-004  -6.5188968795675342E-005
          65  0.99991734280168432        6.2168276607858293E-002   8.0614782395621365E-002  -1.1359875912631549E-005  -6.5188968795681034E-005
          66  0.99907188475071507        5.3456016873360497E-002  0.11412901904108201       -4.9783370801275036E-004   1.8036915966889097E-003
          67   1.0016811440589295       0.12591116738294922        5.6579736965712654E-002  -2.8156670958949970E-004  -4.7672852837332969E-002
          68  0.80359596538839062        8.8886051351095372E-003   5.2469915267260497E-002 -0.13013982526504247      -0.10705674723854108     
          69  0.79663176495629362        4.3445416061556760E-002   5.0381250216340129E-002 -0.11037505513846402      -0.10654970022870550     
          70  0.79812213436395529        4.5819175239393217E-002   5.0381250216339463E-002 -0.10893151194654774      -0.10654970022870554     
          71  0.79663176495629417        4.3445416061555261E-002   5.2469915267259526E-002 -0.11037505513846417      -0.10705674723854106     
          72  0.80359596538839273        8.8886051351093464E-003   5.6579736965711988E-002 -0.13013982526504236       -4.7672852837332642E-002
          73   1.0016811440589284       0.12591116738295721       0.11412901904109082       -2.8156670958951976E-004   1.8036915966889301E-003
          74  0.99907188475071407        5.3456016873369420E-002   8.0614782395627360E-002  -4.9783370801276640E-004  -6.5188968795670070E-005
          75  0.99991734280168443        6.2168276607860375E-002   8.0614782395624154E-002  -1.1359875912619880E-005  -6.5188968795681766E-005
          76  0.99907188475071440        5.3456016873364570E-002  0.11412901904107740       -4.9783370801275567E-004   1.8036915966889036E-003
          77   1.0016811440589295       0.12591116738294586        5.6579736965714382E-002  -2.8156670958939556E-004  -4.7672852837332205E-002
          78  0.80359596538839173        8.8886051351093013E-003   5.2469915267260074E-002 -0.13013982526504239      -0.10705674723854103     
          79  0.79663176495629251        4.3445416061556406E-002   5.0381250216339615E-002 -0.11037505513846418      -0.10654970022870563     
          80  0.79812213436395574        4.5819175239392884E-002   5.0381250216339865E-002 -0.10893151194654777      -0.10654970022870563     
          81  0.79663176495629251        4.3445416061556677E-002   5.2469915267260421E-002 -0.11037505513846417      -0.10705674723854083     
          82  0.80359596538839184        8.8886051351092354E-003   5.6579736965713084E-002 -0.13013982526504242       -4.7672852837333010E-002
          83   1.0016811440589288       0.12591116738295435       0.11412901904108576       -2.8156670958958302E-004   1.8036915966889004E-003
          84  0.99907188475071396        5.3456016873368546E-002   8.0614782395621629E-002  -4.9783370801274971E-004  -6.5188968795673119E-005
          85  0.99991734280168543        6.2168276607854372E-002   8.0614782395623100E-002  -1.1359875912625484E-005  -6.5188968795683677E-005
          86  0.99907188475071407        5.3456016873368976E-002  0.11412901904108168       -4.9783370801277551E-004   1.8036915966889097E-003
          87   1.0016811440589291       0.12591116738294894        5.6579736965714139E-002  -2.8156670958941172E-004  -4.7672852837332066E-002
          88  0.80359596538839162        8.8886051351087896E-003   5.2469915267260261E-002 -0.13013982526504242      -0.10705674723854121     
          89  0.79663176495629373        4.3445416061556955E-002   5.0381250216340344E-002 -0.11037505513846418      -0.10654970022870561     
          90  0.79812213436395418        4.5819175239393203E-002   5.0381250216339664E-002 -0.10893151194654772      -0.10654970022870558     
          91  0.79663176495629484        4.3445416061555941E-002   5.2469915267261288E-002 -0.11037505513846418      -0.10705674723854093     
          92  0.80359596538839095        8.8886051351107550E-003   5.6579736965713494E-002 -0.13013982526504239       -4.7672852837332712E-002
          93   1.0016811440589279       0.12591116738296027       0.11412901904108927       -2.8156670958962699E-004   1.8036915966889689E-003
          94  0.99907188475071429        5.3456016873361142E-002   8.0614782395620060E-002  -4.9783370801277215E-004  -6.5188968795683311E-005
          95  0.99991734280168476        6.2168276607853255E-002   8.0614782395624002E-002  -1.1359875912607967E-005  -6.5188968795687268E-005
          96  0.99907188475071462        5.3456016873367138E-002  0.11412901904108506       -4.9783370801273583E-004   1.8036915966888559E-003
          97   1.0016811440589293       0.12591116738295066        5.6579736965713681E-002  -2.8156670958951835E-004  -4.7672852837333184E-002
          98  0.80359596538839007        8.8886051351092822E-003   5.2469915267259921E-002 -0.13013982526504259      -0.10705674723854093     
          99  0.79663176495629551        4.3445416061555844E-002   5.0381250216339712E-002 -0.11037505513846413      -0.10654970022870558     
         100  0.79812213436395463        4.5819175239393002E-002   5.0381250216339310E-002 -0.10893151194654779      -0.10654970022870547     
         101  0.79663176495629395        4.3445416061555428E-002   5.2469915267260109E-002 -0.11037505513846409      -0.10705674723854097     
         102  0.80359596538839106        8.8886051351098842E-003   5.6579736965715124E-002 -0.13013982526504236       -4.7672852837332663E-002
         103   1.0016811440589293       0.12591116738295488       0.11412901904108655       -2.8156670958952746E-004   1.8036915966889431E-003
         104  0.99907188475071473        5.3456016873360782E-002   8.0614782395624029E-002  -4.9783370801276554E-004  -6.5188968795677822E-005
         105  0.99991734280168476        6.2168276607861506E-002   8.0614782395624404E-002  -1.1359875912631134E-005  -6.5188968795663226E-005
         106  0.99907188475071562        5.3456016873354585E-002  0.11412901904108633       -4.9783370801274320E-004   1.8036915966889162E-003
         107   1.0016811440589284       0.12591116738295666        5.6579736965712675E-002  -2.8156670958965111E-004  -4.7672852837333191E-002
         108  0.80359596538839262        8.8886051351097940E-003   5.2469915267260150E-002 -0.13013982526504236      -0.10705674723854089     
         109  0.79663176495629506        4.3445416061555865E-002   5.0381250216339366E-002 -0.11037505513846418      -0.10654970022870550     
         110  0.79812213436395429        4.5819175239392815E-002   5.0381250216339490E-002 -0.10893151194654790      -0.10654970022870568     
         111  0.79663176495629329        4.3445416061556254E-002   5.2469915267260109E-002 -0.11037505513846423      -0.10705674723854083     
         112  0.80359596538839240        8.8886051351095112E-003   5.6579736965711794E-002 -0.13013982526504239       -4.7672852837332941E-002
         113   1.0016811440589286       0.12591116738295305       0.11412901904108280       -2.8156670958956551E-004   1.8036915966888733E-003
         114  0.99907188475071551        5.3456016873360775E-002   8.0614782395625334E-002  -4.9783370801273767E-004  -6.5188968795678256E-005
         115  0.99991734280168498        6.2168276607863331E-002   8.0614782395620366E-002  -1.1359875912635394E-005  -6.5188968795679123E-005
         116  0.99907188475071407        5.3456016873361843E-002  0.11412901904108021       -4.9783370801278527E-004   1.8036915966889663E-003
         117   1.0016811440589286       0.12591116738295366        5.6579736965715249E-002  -2.8156670958948344E-004  -4.7672852837332337E-002
         118  0.80359596538839151        8.8886051351102831E-003   5.2469915267261136E-002 -0.13013982526504247      -0.10705674723854093     
         119  0.79663176495629473        4.3445416061556191E-002   5.0381250216340163E-002 -0.11037505513846427      -0.10654970022870555     
         120  0.79812213436395363        4.5819175239393203E-002   5.0381250216339955E-002 -0.10893151194654786      -0.10654970022870562     

 #Chemical potential mu
  0.64107321195608558     


==> anc/final_n0.90_l20.00 <==
 # x   local density py px ey ex
           1  0.77521436498915364        4.1155509228909988E-002   4.1660247660021903E-002 -0.11051487753413239      -0.11022441953148333     
           2  0.77550319423976832        4.0472124920371902E-002   4.3137765923249596E-002 -0.11089556788235619      -0.10936280961046606     
           3  0.77604796069315340        3.8040234167198712E-002   4.7861447395705178E-002 -0.11234541218207601      -0.10819036116865412     
           4  0.78572861018816498        5.0823530049320751E-003   4.1930134527932740E-002 -0.13294802793968027       -5.3752466835949732E-002
           5   1.0009970473152330       0.13805408945490036       0.12087112861176710       -1.1176771843984749E-003   1.5291351187762109E-003
           6  0.99912385755948441        5.2168861937429159E-002   7.9424495883413687E-002  -3.9743932551462255E-004  -6.5155697040041852E-005
           7  0.99995026343899773        6.6661308700619176E-002   7.1442034246937555E-002  -1.4304121104661082E-005   3.1767883526875374E-006
           8  0.99999222167499180        7.0196607746616332E-002   7.0780852869039595E-002  -3.3449146370469913E-006  -1.7585292948228792E-007
           9  0.99999934714602001        7.0560969596980841E-002   7.0670163893825425E-002  -1.5385666570632039E-007  -1.1667190442514781E-008
          10  0.99999986216993719        7.0613229003430034E-002   7.0670163893828547E-002  -6.1104788158691784E-008  -1.1667190431226395E-008
          11  0.99999934714602090        7.0560969596979148E-002   7.0780852869046090E-002  -1.5385666570501705E-007  -1.7585292947276706E-007
          12  0.99999222167499269        7.0196607746618692E-002   7.1442034246943661E-002  -3.3449146370394726E-006   3.1767883527070005E-006
          13  0.99995026343899807        6.6661308700617039E-002   7.9424495883417087E-002  -1.4304121104664043E-005  -6.5155697040039521E-005
          14  0.99912385755948496        5.2168861937424260E-002  0.12087112861176690       -3.9743932551464310E-004   1.5291351187762367E-003
          15   1.0009970473152328       0.13805408945490019        4.1930134527933191E-002  -1.1176771843983480E-003  -5.3752466835949267E-002
          16  0.78572861018816664        5.0823530049317854E-003   4.7861447395705782E-002 -0.13294802793968016      -0.10819036116865410     
          17  0.77604796069315252        3.8040234167199358E-002   4.3137765923250436E-002 -0.11234541218207594      -0.10936280961046611     
          18  0.77550319423976988        4.0472124920372179E-002   4.1660247660021674E-002 -0.11089556788235598      -0.11022441953148325     
          19  0.77521436498915575        4.1155509228909488E-002   4.1130899229082717E-002 -0.11051487753413225      -0.11050379771035265     
          20  0.77495446449404282        4.1285567134812760E-002   4.1130899229082571E-002 -0.11042802162368728      -0.11050379771035236     
          21  0.77521436498915497        4.1155509228909266E-002   4.1660247660020924E-002 -0.11051487753413221      -0.11022441953148340     
          22  0.77550319423976777        4.0472124920371354E-002   4.3137765923250027E-002 -0.11089556788235598      -0.10936280961046604     
          23  0.77604796069315340        3.8040234167199441E-002   4.7861447395705650E-002 -0.11234541218207592      -0.10819036116865413     
          24  0.78572861018816587        5.0823530049313335E-003   4.1930134527931692E-002 -0.13294802793968011       -5.3752466835949350E-002
          25   1.0009970473152325       0.13805408945489669       0.12087112861176438       -1.1176771843983096E-003   1.5291351187762532E-003
          26  0.99912385755948463        5.2168861937430498E-002   7.9424495883422250E-002  -3.9743932551463741E-004  -6.5155697040038978E-005
          27  0.99995026343899918        6.6661308700613903E-002   7.1442034246944439E-002  -1.4304121104656298E-005   3.1767883527065042E-006
          28  0.99999222167499191        7.0196607746619191E-002   7.0780852869041039E-002  -3.3449146370285043E-006  -1.7585292948657581E-007
          29  0.99999934714602012        7.0560969596977663E-002   7.0670163893828339E-002  -1.5385666570729041E-007  -1.1667190419428754E-008
          30  0.99999986216993719        7.0613229003425829E-002   7.0670163893827381E-002  -6.1104788153009635E-008  -1.1667190432460419E-008
          31  0.99999934714602035        7.0560969596979925E-002   7.0780852869045410E-002  -1.5385666572410496E-007  -1.7585292947981374E-007
          32  0.99999222167499235        7.0196607746618775E-002   7.1442034246947256E-002  -3.3449146370433977E-006   3.1767883527115724E-006
          33  0.99995026343899973        6.6661308700616248E-002   7.9424495883421958E-002  -1.4304121104656286E-005  -6.5155697040039290E-005
          34  0.99912385755948585        5.2168861937419611E-002  0.12087112861176233       -3.9743932551459138E-004   1.5291351187761394E-003
          35   1.0009970473152328       0.13805408945489511        4.1930134527928396E-002  -1.1176771843984224E-003  -5.3752466835949808E-002
          36  0.78572861018816509        5.0823530049312103E-003   4.7861447395705511E-002 -0.13294802793968019      -0.10819036116865420     
          37  0.77604796069315352        3.8040234167199566E-002   4.3137765923250498E-002 -0.11234541218207592      -0.10936280961046609     
          38  0.77550319423976943        4.0472124920371930E-002   4.1660247660021500E-002 -0.11089556788235605      -0.11022441953148338     
          39  0.77521436498915530        4.1155509228909565E-002   4.1130899229082973E-002 -0.11051487753413232      -0.11050379771035290     
          40  0.77495446449404259        4.1285567134812587E-002   4.1130899229082668E-002 -0.11042802162368727      -0.11050379771035258     
          41  0.77521436498915630        4.1155509228909051E-002   4.1660247660020924E-002 -0.11051487753413225      -0.11022441953148344     
          42  0.77550319423976899        4.0472124920371298E-002   4.3137765923249964E-002 -0.11089556788235591      -0.10936280961046604     
          43  0.77604796069315363        3.8040234167199566E-002   4.7861447395705574E-002 -0.11234541218207596      -0.10819036116865402     
          44  0.78572861018816476        5.0823530049311479E-003   4.1930134527930853E-002 -0.13294802793968022       -5.3752466835949253E-002
          45   1.0009970473152330       0.13805408945489431       0.12087112861176016       -1.1176771843982817E-003   1.5291351187762192E-003
          46  0.99912385755948563        5.2168861937420277E-002   7.9424495883415741E-002  -3.9743932551463117E-004  -6.5155697040050661E-005
          47  0.99995026343899951        6.6661308700617566E-002   7.1442034246942676E-002  -1.4304121104659562E-005   3.1767883527080737E-006
          48  0.99999222167499258        7.0196607746621190E-002   7.0780852869042760E-002  -3.3449146370391325E-006  -1.7585292948229824E-007
          49  0.99999934714602046        7.0560969596977843E-002   7.0670163893829449E-002  -1.5385666570812219E-007  -1.1667190423272279E-008
          50  0.99999986216993708        7.0613229003426328E-002   7.0670163893823634E-002  -6.1104788156293132E-008  -1.1667190416565677E-008
          51  0.99999934714602079        7.0560969596973291E-002   7.0780852869033170E-002  -1.5385666570154178E-007  -1.7585292948124480E-007
          52  0.99999222167499202        7.0196607746618192E-002   7.1442034246940886E-002  -3.3449146370427082E-006   3.1767883527086400E-006
          53  0.99995026343899907        6.6661308700621771E-002   7.9424495883423221E-002  -1.4304121104666835E-005  -6.5155697040039846E-005
          54  0.99912385755948563        5.2168861937427188E-002  0.12087112861176481       -3.9743932551462982E-004   1.5291351187761387E-003
          55   1.0009970473152336       0.13805408945489536        4.1930134527932594E-002  -1.1176771843983534E-003  -5.3752466835949517E-002
          56  0.78572861018816553        5.0823530049316475E-003   4.7861447395705886E-002 -0.13294802793968025      -0.10819036116865378     
          57  0.77604796069315485        3.8040234167199177E-002   4.3137765923250332E-002 -0.11234541218207590      -0.10936280961046603     
          58  0.77550319423976943        4.0472124920371916E-002   4.1660247660021653E-002 -0.11089556788235599      -0.11022441953148360     
          59  0.77521436498915464        4.1155509228909891E-002   4.1130899229083494E-002 -0.11051487753413239      -0.11050379771035267     
          60  0.77495446449404293        4.1285567134813454E-002   4.1130899229083751E-002 -0.11042802162368731      -0.11050379771035260     
          61  0.77521436498915508        4.1155509228910113E-002   4.1660247660021958E-002 -0.11051487753413219      -0.11022441953148346     
          62  0.77550319423977010        4.0472124920371666E-002   4.3137765923249936E-002 -0.11089556788235598      -0.10936280961046604     
          63  0.77604796069315352        3.8040234167198865E-002   4.7861447395705810E-002 -0.11234541218207596      -0.10819036116865402     
          64  0.78572861018816520        5.0823530049319077E-003   4.1930134527932997E-002 -0.13294802793968041       -5.3752466835949510E-002
          65   1.0009970473152325       0.13805408945489883       0.12087112861176519       -1.1176771843983881E-003   1.5291351187761409E-003
          66  0.99912385755948485        5.2168861937424857E-002   7.9424495883417962E-002  -3.9743932551459464E-004  -6.5155697040040673E-005
          67  0.99995026343899895        6.6661308700615415E-002   7.1442034246941677E-002  -1.4304121104666640E-005   3.1767883527066329E-006
          68  0.99999222167499291        7.0196607746615153E-002   7.0780852869039207E-002  -3.3449146370379793E-006  -1.7585292946676805E-007
          69  0.99999934714601946        7.0560969596980549E-002   7.0670163893823357E-002  -1.5385666571055455E-007  -1.1667190423554831E-008
          70  0.99999986216993753        7.0613229003433101E-002   7.0670163893827437E-002  -6.1104788157096384E-008  -1.1667190425528136E-008
          71  0.99999934714602046        7.0560969596972584E-002   7.0780852869041566E-002  -1.5385666570744433E-007  -1.7585292947610831E-007
          72  0.99999222167499224        7.0196607746613890E-002   7.1442034246943717E-002  -3.3449146370267069E-006   3.1767883526970979E-006
          73  0.99995026343899918        6.6661308700609337E-002   7.9424495883423082E-002  -1.4304121104654398E-005  -6.5155697040034642E-005
          74  0.99912385755948541        5.2168861937424392E-002  0.12087112861176594       -3.9743932551461112E-004   1.5291351187761504E-003
          75   1.0009970473152316       0.13805408945489669        4.1930134527930936E-002  -1.1176771843983114E-003  -5.3752466835949371E-002
          76  0.78572861018816442        5.0823530049315451E-003   4.7861447395705484E-002 -0.13294802793968019      -0.10819036116865399     
          77  0.77604796069315318        3.8040234167199476E-002   4.3137765923250047E-002 -0.11234541218207592      -0.10936280961046596     
          78  0.77550319423976954        4.0472124920371694E-002   4.1660247660021292E-002 -0.11089556788235588      -0.11022441953148335     
          79  0.77521436498915453        4.1155509228909253E-002   4.1130899229083376E-002 -0.11051487753413236      -0.11050379771035256     
          80  0.77495446449404293        4.1285567134813267E-002   4.1130899229083293E-002 -0.11042802162368731      -0.11050379771035267     
          81  0.77521436498915508        4.1155509228909384E-002   4.1660247660021271E-002 -0.11051487753413225      -0.11022441953148332     
          82  0.77550319423977032        4.0472124920371375E-002   4.3137765923249728E-002 -0.11089556788235592      -0.10936280961046602     
          83  0.77604796069315329        3.8040234167198844E-002   4.7861447395704769E-002 -0.11234541218207587      -0.10819036116865384     
          84  0.78572861018816575        5.0823530049308755E-003   4.1930134527931470E-002 -0.13294802793968022       -5.3752466835949239E-002
          85   1.0009970473152330       0.13805408945489694       0.12087112861176680       -1.1176771843983144E-003   1.5291351187761714E-003
          86  0.99912385755948574        5.2168861937424954E-002   7.9424495883420751E-002  -3.9743932551462852E-004  -6.5155697040045917E-005
          87  0.99995026343899973        6.6661308700612570E-002   7.1442034246941205E-002  -1.4304121104662350E-005   3.1767883527149880E-006
          88  0.99999222167499258        7.0196607746614084E-002   7.0780852869043814E-002  -3.3449146370306046E-006  -1.7585292948240942E-007
          89  0.99999934714602001        7.0560969596978815E-002   7.0670163893829435E-002  -1.5385666570706827E-007  -1.1667190409732591E-008
          90  0.99999986216993753        7.0613229003428035E-002   7.0670163893831045E-002  -6.1104788143494213E-008  -1.1667190428767185E-008
          91  0.99999934714602012        7.0560969596981174E-002   7.0780852869042121E-002  -1.5385666571423711E-007  -1.7585292947532992E-007
          92  0.99999222167499235        7.0196607746614570E-002   7.1442034246942912E-002  -3.3449146370378802E-006   3.1767883526961551E-006
          93  0.99995026343899918        6.6661308700617747E-002   7.9424495883423013E-002  -1.4304121104660487E-005  -6.5155697040040930E-005
          94  0.99912385755948463        5.2168861937426994E-002  0.12087112861176645       -3.9743932551462228E-004   1.5291351187761973E-003
          95   1.0009970473152312       0.13805408945489778        4.1930134527931047E-002  -1.1176771843982745E-003  -5.3752466835949274E-002
          96  0.78572861018816509        5.0823530049314402E-003   4.7861447395705303E-002 -0.13294802793968022      -0.10819036116865423     
          97  0.77604796069315429        3.8040234167198900E-002   4.3137765923250006E-002 -0.11234541218207586      -0.10936280961046620     
          98  0.77550319423976788        4.0472124920371610E-002   4.1660247660021348E-002 -0.11089556788235588      -0.11022441953148338     
          99  0.77521436498915586        4.1155509228909558E-002   4.1130899229082737E-002 -0.11051487753413215      -0.11050379771035262     
         100  0.77495446449404248        4.1285567134812781E-002   4.1130899229083008E-002 -0.11042802162368717      -0.11050379771035274     
         101  0.77521436498915453        4.1155509228909919E-002   4.1660247660021514E-002 -0.11051487753413235      -0.11022441953148336     
         102  0.77550319423976966        4.0472124920371534E-002   4.3137765923249666E-002 -0.11089556788235598      -0.10936280961046617     
         103  0.77604796069315385        3.8040234167198816E-002   4.7861447395704880E-002 -0.11234541218207592      -0.10819036116865394     
         104  0.78572861018816431        5.0823530049307081E-003   4.1930134527931595E-002 -0.13294802793968014       -5.3752466835949628E-002
         105   1.0009970473152328       0.13805408945489758       0.12087112861176474       -1.1176771843984022E-003   1.5291351187760754E-003
         106  0.99912385755948541        5.2168861937418910E-002   7.9424495883423596E-002  -3.9743932551458537E-004  -6.5155697040029546E-005
         107  0.99995026343899840        6.6661308700612279E-002   7.1442034246946756E-002  -1.4304121104653858E-005   3.1767883526996305E-006
         108  0.99999222167499302        7.0196607746612738E-002   7.0780852869042413E-002  -3.3449146370381597E-006  -1.7585292948811058E-007
         109  0.99999934714601935        7.0560969596973902E-002   7.0670163893834625E-002  -1.5385666569952094E-007  -1.1667190417414659E-008
         110  0.99999986216993753        7.0613229003428285E-002   7.0670163893828006E-002  -6.1104788151653602E-008  -1.1667190426683701E-008
         111  0.99999934714601935        7.0560969596977066E-002   7.0780852869029937E-002  -1.5385666571294321E-007  -1.7585292947734204E-007
         112  0.99999222167499169        7.0196607746616735E-002   7.1442034246936334E-002  -3.3449146370452963E-006   3.1767883526987165E-006
         113  0.99995026343899884        6.6661308700617553E-002   7.9424495883418739E-002  -1.4304121104668554E-005  -6.5155697040052829E-005
         114  0.99912385755948563        5.2168861937431331E-002  0.12087112861176799       -3.9743932551466413E-004   1.5291351187762931E-003
         115   1.0009970473152328       0.13805408945489922        4.1930134527933365E-002  -1.1176771843984220E-003  -5.3752466835949309E-002
         116  0.78572861018816487        5.0823530049318010E-003   4.7861447395705491E-002 -0.13294802793968022      -0.10819036116865408     
         117  0.77604796069315418        3.8040234167199323E-002   4.3137765923250256E-002 -0.11234541218207594      -0.10936280961046595     
         118  0.77550319423976866        4.0472124920371957E-002   4.1660247660021459E-002 -0.11089556788235597      -0.11022441953148338     
         119  0.77521436498915486        4.1155509228909259E-002   4.1130899229083105E-002 -0.11051487753413226      -0.11050379771035246     
         120  0.77495446449404237        4.1285567134812969E-002   4.1130899229083272E-002 -0.11042802162368739      -0.11050379771035256     

 #Chemical potential mu
  0.59947943668721637     


==> anc/final_n0.90_l3.33 <==
 # x   local density py px ey ex
           1   1.0023597468697283       0.11586216897722987       0.12997350756185611       -1.6476783702764322E-003   3.1479156804657890E-003
           2   1.0008201984190146       0.10817736980416282        8.1271886929923792E-002  -6.3837700942883920E-004  -4.0030347799760689E-002
           3  0.83766626999838123        2.2652255415409241E-002   5.7283145854097120E-002 -0.12137927918159627      -0.10618555571203048     
           4  0.83151984951976576        5.6754779894540530E-002   5.8304630102793055E-002 -0.10490094935291422      -0.10365246257091301     
           5  0.83599954128075771        6.1235013136282192E-002   5.8304630102975055E-002 -0.10204082501235451      -0.10365246257147587     
           6  0.83151984951773206        5.6754779892639072E-002   5.7283145853993495E-002 -0.10490094935570651      -0.10618555571129118     
           7  0.83766627001113414        2.2652255421153959E-002   8.1271886939013271E-002 -0.12137927917392967       -4.0030347794784357E-002
           8   1.0008201984165572       0.10817736981024410       0.12997350753077849       -6.3837701437083078E-004   3.1479156947829068E-003
           9   1.0023597468669196       0.11586216896926735        6.7745419153564329E-002  -1.6476783748099620E-003  -4.7537724463778692E-002
          10  0.81920264962120581       -4.2181336799852573E-002   6.7745419154009542E-002 -0.15479784974504843       -4.7537724463732403E-002
          11   1.0023597468669310       0.11586216896769501       0.12997350753152118       -1.6476783745907535E-003   3.1479156942069591E-003
          12   1.0008201984162437       0.10817736980743993        8.1271886941185992E-002  -6.3837701415032455E-004  -4.0030347793437129E-002
          13  0.83766627001320604        2.2652255421403471E-002   5.7283145853437412E-002 -0.12137927917300963      -0.10618555571039687     
          14  0.83151984952171643        5.6754779893839945E-002   5.8304630102893842E-002 -0.10490094935286740      -0.10365246257045166     
          15  0.83599954128083409        6.1235013136548215E-002   5.8304630102941291E-002 -0.10204082501231938      -0.10365246257214260     
          16  0.83151984951592461        5.6754779892222502E-002   5.7283145854365676E-002 -0.10490094935707781      -0.10618555571172975     
          17  0.83766627001014204        2.2652255421093240E-002   8.1271886937902632E-002 -0.12137927917440874       -4.0030347795451782E-002
          18   1.0008201984167193       0.10817736981168838       0.12997350753040893       -6.3837701448821974E-004   3.1479156950599591E-003
          19   1.0023597468669139       0.11586216897002148        6.7745419153356051E-002  -1.6476783749139112E-003  -4.7537724463786957E-002
          20  0.81920264962120370       -4.2181336799854169E-002   6.7745419154224551E-002 -0.15479784974505048       -4.7537724463716118E-002
          21   1.0023597468669372       0.11586216896692272       0.12997350753189488       -1.6476783744836781E-003   3.1479156939245192E-003
          22   1.0008201984160867       0.10817736980603027        8.1271886942281268E-002  -6.3837701403836962E-004  -4.0030347792767103E-002
          23  0.83766627001422633        2.2652255421505996E-002   5.7283145853127805E-002 -0.12137927917254372      -0.10618555570995232     
          24  0.83151984952364333        5.6754779894377771E-002   5.8304630102876662E-002 -0.10490094935146463      -0.10365246256988946     
          25  0.83599954128082676        6.1235013136545439E-002   5.8304630102956972E-002 -0.10204082501232248      -0.10365246257270753     
          26  0.83151984951399127        5.6754779891683649E-002   5.7283145854675747E-002 -0.10490094935848186      -0.10618555571217428     
          27  0.83766627000911920        2.2652255420989306E-002   8.1271886936812199E-002 -0.12137927917487525       -4.0030347796123522E-002
          28   1.0008201984168790       0.10817736981310748       0.12997350753004017       -6.3837701460058461E-004   3.1479156953435499E-003
          29   1.0023597468669081       0.11586216897079378        6.7745419153138309E-002  -1.6476783750213404E-003  -4.7537724463804193E-002
          30  0.81920264962120237       -4.2181336799855286E-002   6.7745419154443501E-002 -0.15479784974505084       -4.7537724463697605E-002
          31   1.0023597468669427       0.11586216896614866       0.12997350753226930       -1.6476783743760068E-003   3.1479156936404791E-003
          32   1.0008201984159291       0.10817736980461873        8.1271886943377392E-002  -6.3837701392580807E-004  -4.0030347792096133E-002
          33  0.83766627001524718        2.2652255421609306E-002   5.7283145852818941E-002 -0.12137927917207775      -0.10618555570950840     
          34  0.83151984952557190        5.6754779894916313E-002   5.8304630102861056E-002 -0.10490094935006211      -0.10365246256932764     
          35  0.83599954128082232        6.1235013136543691E-002   5.8304630102973924E-002 -0.10204082501232573      -0.10365246257327261     
          36  0.83151984951205982        5.6754779891145239E-002   5.7283145854986520E-002 -0.10490094935988567      -0.10618555571261923     
          37  0.83766627000809923        2.2652255420886898E-002   8.1271886935713855E-002 -0.12137927917534212       -4.0030347796795429E-002
          38   1.0008201984170364       0.10817736981451863       0.12997350752966810       -6.3837701471279281E-004   3.1479156956268476E-003
          39   1.0023597468669021       0.11586216897157042        6.7745419152920400E-002  -1.6476783751287825E-003  -4.7537724463822609E-002
          40  0.81920264962120204       -4.2181336799855439E-002   6.7745419154660327E-002 -0.15479784974505167       -4.7537724463680014E-002
          41   1.0023597468669483       0.11586216896537423       0.12997350753263856       -1.6476783742682280E-003   3.1479156933558964E-003
          42   1.0008201984157696       0.10817736980320006        8.1271886944467991E-002  -6.3837701381299901E-004  -4.0030347791425218E-002
          43  0.83766627001626859        2.2652255421712720E-002   5.7283145852509938E-002 -0.12137927917161165      -0.10618555570906432     
          44  0.83151984952749991        5.6754779895455520E-002   5.8304630102846207E-002 -0.10490094934865926      -0.10365246256876580     
          45  0.83599954128081699        6.1235013136542463E-002   5.8304630102990092E-002 -0.10204082501232972      -0.10365246257383803     
          46  0.83151984951012659        5.6754779890606018E-002   5.7283145855295398E-002 -0.10490094936128988      -0.10618555571306407     
          47  0.83766627000707583        2.2652255420782617E-002   8.1271886934619342E-002 -0.12137927917580918       -4.0030347797466850E-002
          48   1.0008201984171947       0.10817736981593380       0.12997350752929843       -6.3837701482491742E-004   3.1479156959100070E-003
          49   1.0023597468668970       0.11586216897234360        6.7745419152702283E-002  -1.6476783752360055E-003  -4.7537724463840296E-002
          50  0.81920264962120015       -4.2181336799855647E-002   6.7745419154876529E-002 -0.15479784974505248       -4.7537724463663153E-002
          51   1.0023597468669538       0.11586216896460180       0.12997350753301515       -1.6476783741604258E-003   3.1479156930711385E-003
          52   1.0008201984156120       0.10817736980178801        8.1271886945562713E-002  -6.3837701370029131E-004  -4.0030347790755497E-002
          53  0.83766627001728644        2.2652255421814718E-002   5.7283145852200443E-002 -0.12137927917114634      -0.10618555570862045     
          54  0.83151984952942615        5.6754779895993833E-002   5.8304630102829560E-002 -0.10490094934725699      -0.10365246256820497     
          55  0.83599954128080523        6.1235013136538126E-002   5.8304630103005989E-002 -0.10204082501233615      -0.10365246257440437     
          56  0.83151984950818969        5.6754779890066609E-002   5.7283145855604574E-002 -0.10490094936269456      -0.10618555571350889     
          57  0.83766627000604954        2.2652255420677926E-002   8.1271886933523441E-002 -0.12137927917627625       -4.0030347798139347E-002
          58   1.0008201984173535       0.10817736981734917       0.12997350752893091       -6.3837701493705504E-004   3.1479156961929673E-003
          59   1.0023597468668917       0.11586216897311981        6.7745419152485331E-002  -1.6476783753433142E-003  -4.7537724463858441E-002
          60  0.81920264962119982       -4.2181336799855834E-002   6.7745419155093661E-002 -0.15479784974505309       -4.7537724463645611E-002
          61   1.0023597468669605       0.11586216896382798       0.12997350753338627       -1.6476783740526973E-003   3.1479156927865931E-003
          62   1.0008201984154537       0.10817736980037092        8.1271886946656144E-002  -6.3837701358736515E-004  -4.0030347790084318E-002
          63  0.83766627001830785        2.2652255421918784E-002   5.7283145851891634E-002 -0.12137927917068046      -0.10618555570817670     
          64  0.83151984953135205        5.6754779896532402E-002   5.8304630102813101E-002 -0.10490094934585484      -0.10365246256764460     
          65  0.83599954128079323        6.1235013136534157E-002   5.8304630103021671E-002 -0.10204082501234288      -0.10365246257497093     
          66  0.83151984950625524        5.6754779889527318E-002   5.7283145855913736E-002 -0.10490094936409879      -0.10618555571395362     
          67  0.83766627000502369        2.2652255420572840E-002   8.1271886932426013E-002 -0.12137927917674406       -4.0030347798812399E-002
          68   1.0008201984175125       0.10817736981876304       0.12997350752856279       -6.3837701504903860E-004   3.1479156964755611E-003
          69   1.0023597468668859       0.11586216897389409        6.7745419152266964E-002  -1.6476783754505201E-003  -4.7537724463876649E-002
          70  0.81920264962119715       -4.2181336799856507E-002   6.7745419155310058E-002 -0.15479784974505462       -4.7537724463627605E-002
          71   1.0023597468669658       0.11586216896305426       0.12997350753375700       -1.6476783739447470E-003   3.1479156925017424E-003
          72   1.0008201984152942       0.10817736979895198        8.1271886947745148E-002  -6.3837701347437231E-004  -4.0030347789413653E-002
          73  0.83766627001932681        2.2652255422021157E-002   5.7283145851582451E-002 -0.12137927917021504      -0.10618555570773318     
          74  0.83151984953327840        5.6754779897071596E-002   5.8304630102798953E-002 -0.10490094934445283      -0.10365246256708432     
          75  0.83599954128078391        6.1235013136531152E-002   5.8304630103038671E-002 -0.10204082501235014      -0.10365246257553795     
          76  0.83151984950431901        5.6754779888987895E-002   5.7283145856223391E-002 -0.10490094936550379      -0.10618555571439914     
          77  0.83766627000400284        2.2652255420469940E-002   8.1271886931332665E-002 -0.12137927917721061       -4.0030347799482953E-002
          78   1.0008201984176703       0.10817736982017699       0.12997350752819264       -6.3837701516086484E-004   3.1479156967585261E-003
          79   1.0023597468668806       0.11586216897467029        6.7745419152046210E-002  -1.6476783755579214E-003  -4.7537724463895585E-002
          80  0.81920264962119549       -4.2181336799856403E-002   6.7745419155524178E-002 -0.15479784974505575       -4.7537724463610320E-002
          81   1.0023597468669705       0.11586216896227927       0.12997350753413331       -1.6476783738367962E-003   3.1479156922165608E-003
          82   1.0008201984151373       0.10817736979754183        8.1271886948842437E-002  -6.3837701336141557E-004  -4.0030347788744362E-002
          83  0.83766627002034333        2.2652255422123267E-002   5.7283145851273774E-002 -0.12137927916975011      -0.10618555570728970     
          84  0.83151984953520319        5.6754779897610373E-002   5.8304630102782799E-002 -0.10490094934305100      -0.10365246256652473     
          85  0.83599954128076692        6.1235013136525157E-002   5.8304630103054249E-002 -0.10204082501235984      -0.10365246257610583     
          86  0.83151984950238211        5.6754779888448438E-002   5.7283145856533151E-002 -0.10490094936690894      -0.10618555571484439     
          87  0.83766627000297822        2.2652255420365516E-002   8.1271886930235099E-002 -0.12137927917767816       -4.0030347800155311E-002
          88   1.0008201984178284       0.10817736982159065       0.12997350752782150       -6.3837701527282042E-004   3.1479156970412436E-003
          89   1.0023597468668741       0.11586216897544536        6.7745419151828315E-002  -1.6476783756650146E-003  -4.7537724463912315E-002
          90  0.81920264962119482       -4.2181336799857291E-002   6.7745419155740214E-002 -0.15479784974505725       -4.7537724463592453E-002
          91   1.0023597468669760       0.11586216896150385       0.12997350753450515       -1.6476783737288630E-003   3.1479156919314993E-003
          92   1.0008201984149780       0.10817736979612379        8.1271886949932801E-002  -6.3837701324827583E-004  -4.0030347788073441E-002
          93  0.83766627002136007        2.2652255422224685E-002   5.7283145850963439E-002 -0.12137927916928465      -0.10618555570684637     
          94  0.83151984953712610        5.6754779898148193E-002   5.8304630102766625E-002 -0.10490094934164958      -0.10365246256596614     
          95  0.83599954128074982        6.1235013136519079E-002   5.8304630103070659E-002 -0.10204082501237025      -0.10365246257667386     
          96  0.83151984950044588        5.6754779887909203E-002   5.7283145856842972E-002 -0.10490094936831425      -0.10618555571528966     
          97  0.83766627000194993        2.2652255420260024E-002   8.1271886929137921E-002 -0.12137927917814617       -4.0030347800829126E-002
          98   1.0008201984179883       0.10817736982300666       0.12997350752745737       -6.3837701538466455E-004   3.1479156973234362E-003
          99   1.0023597468668697       0.11586216897622115        6.7745419151609837E-002  -1.6476783757720325E-003  -4.7537724463930862E-002
         100  0.81920264962119105       -4.2181336799857486E-002   6.7745419155955111E-002 -0.15479784974505922       -4.7537724463575695E-002
         101   1.0023597468669829       0.11586216896073243       0.12997350753488274       -1.6476783736208058E-003   3.1479156916459118E-003
         102   1.0008201984148202       0.10817736979470982        8.1271886951026356E-002  -6.3837701313512328E-004  -4.0030347787403636E-002
         103  0.83766627002237926        2.2652255422327974E-002   5.7283145850654679E-002 -0.12137927916881966      -0.10618555570640287     
         104  0.83151984953904723        5.6754779898686263E-002   5.8304630102751442E-002 -0.10490094934024832      -0.10365246256540731     
         105  0.83599954128073450        6.1235013136514201E-002   5.8304630103087667E-002 -0.10204082501238085      -0.10365246257724238     
         106  0.83151984949850632        5.6754779887370037E-002   5.7283145857152412E-002 -0.10490094936971961      -0.10618555571573540     
         107  0.83766627000092753        2.2652255420156340E-002   8.1271886928042908E-002 -0.12137927917861335       -4.0030347801499583E-002
         108   1.0008201984181460       0.10817736982441568       0.12997350752708731       -6.3837701549566755E-004   3.1479156976041266E-003
         109   1.0023597468668635       0.11586216897699250        6.7745419151387654E-002  -1.6476783758787104E-003  -4.7537724463948633E-002
         110  0.81920264962119016       -4.2181336799856368E-002   6.7745419156165637E-002 -0.15479784974505909       -4.7537724463567563E-002
         111   1.0023597468669894       0.11586216895998355       0.12997350753525724       -1.6476783735163690E-003   3.1479156913671704E-003
         112   1.0008201984146585       0.10817736979326280        8.1271886952134220E-002  -6.3837701301678066E-004  -4.0030347786736989E-002
         113  0.83766627002336391        2.2652255422386264E-002   5.7283145850282061E-002 -0.12137927916834237      -0.10618555570596572     
         114  0.83151984954084746        5.6754779899102797E-002   5.8304630102785852E-002 -0.10490094933887952      -0.10365246256474664     
         115  0.83599954128063592        6.1235013136241571E-002   5.8304630102987823E-002 -0.10204082501242995      -0.10365246257770973     
         116  0.83151984949654789        5.6754779888070594E-002   5.7283145857812558E-002 -0.10490094936976935      -0.10618555571736976     
         117  0.83766626998610283        2.2652255414163654E-002   8.1271886916780472E-002 -0.12137927918719824       -4.0030347807823601E-002
         118   1.0008201984209149       0.10817736982113650       0.12997350755742496       -6.3837701077444067E-004   3.1479156838631344E-003
         119   1.0023597468696614       0.11586216898652357        6.7745419136503282E-002  -1.6476783715652858E-003  -4.7537724471929312E-002
         120  0.81920264960475719       -4.2181336800938343E-002   6.7745419139113319E-002 -0.15479784975535896       -4.7537724471714955E-002

 #Chemical potential mu
  0.70518194638619347     


==> anc/final_n0.90_l3.67 <==
 # x   local density py px ey ex
           1   1.0026232376156849       0.11156246614600639       0.12904507765707698       -1.7836033216883705E-003   3.3558389132916926E-003
           2   1.0008274146613516       0.10275724185012938        8.7742897876758583E-002  -6.0743871750097126E-004  -3.7811316623880632E-002
           3  0.84737840697287981        2.7367297809537040E-002   5.7993269066056480E-002 -0.11840325426269925      -0.10598707985126597     
           4  0.84004862570422822        6.0421370678864696E-002   5.9623285393711437E-002 -0.10342878123022395      -0.10304830768250026     
           5  0.84666176967254281        6.6325202882889234E-002   5.8967659565281542E-002  -9.9912225846276931E-002 -0.10341057028223855     
           6  0.84666176967253970        6.6325202882887666E-002   5.9623285393711652E-002  -9.9912225846278901E-002 -0.10304830768250199     
           7  0.84004862570422090        6.0421370678864550E-002   5.7993269066063051E-002 -0.10342878123022498      -0.10598707985126696     
           8  0.84737840697286215        2.7367297809525012E-002   8.7742897876733589E-002 -0.11840325426272121       -3.7811316623890326E-002
           9   1.0008274146613536       0.10275724185017837       0.12904507765702652       -6.0743871750851850E-004   3.3558389133103769E-003
          10   1.0026232376156807       0.11156246614599351        7.2039899545272970E-002  -1.7836033216927524E-003  -4.6154721459758366E-002
          11  0.82501659237854474       -4.1867009956094124E-002   7.2039899545275024E-002 -0.15397111880586289       -4.6154721459758692E-002
          12   1.0026232376156816       0.11156246614599216       0.12904507765703299       -1.7836033216918931E-003   3.3558389133078424E-003
          13   1.0008274146613545       0.10275724185018736        8.7742897876719267E-002  -6.0743871750796132E-004  -3.7811316623897417E-002
          14  0.84737840697284827        2.7367297809516980E-002   5.7993269066064231E-002 -0.11840325426273193      -0.10598707985126796     
          15  0.84004862570422012        6.0421370678866146E-002   5.9623285393711672E-002 -0.10342878123022391      -0.10304830768250364     
          16  0.84666176967253404        6.6325202882885528E-002   5.8967659565281084E-002  -9.9912225846282857E-002 -0.10341057028224185     
          17  0.84666176967253393        6.6325202882886097E-002   5.9623285393711055E-002  -9.9912225846281871E-002 -0.10304830768250317     
          18  0.84004862570422323        6.0421370678864966E-002   5.7993269066061837E-002 -0.10342878123022502      -0.10598707985126621     
          19  0.84737840697287259        2.7367297809530976E-002   8.7742897876739126E-002 -0.11840325426271350       -3.7811316623886100E-002
          20   1.0008274146613516       0.10275724185016766       0.12904507765702081       -6.0743871750886013E-004   3.3558389133117811E-003
          21   1.0026232376156812       0.11156246614599347        7.2039899545273622E-002  -1.7836033216931460E-003  -4.6154721459758082E-002
          22  0.82501659237854541       -4.1867009956094207E-002   7.2039899545272790E-002 -0.15397111880586306       -4.6154721459758533E-002
          23   1.0026232376156807       0.11156246614598866       0.12904507765703488       -1.7836033216913694E-003   3.3558389133062543E-003
          24   1.0008274146613558       0.10275724185019369        8.7742897876713161E-002  -6.0743871750753653E-004  -3.7811316623901123E-002
          25  0.84737840697284006        2.7367297809512581E-002   5.7993269066065327E-002 -0.11840325426273818      -0.10598707985126850     
          26  0.84004862570421768        6.0421370678866354E-002   5.9623285393710986E-002 -0.10342878123022348      -0.10304830768250382     
          27  0.84666176967253226        6.6325202882884848E-002   5.8967659565281272E-002  -9.9912225846283231E-002 -0.10341057028224181     
          28  0.84666176967253615        6.6325202882886944E-002   5.9623285393711492E-002  -9.9912225846281719E-002 -0.10304830768250298     
          29  0.84004862570422467        6.0421370678864522E-002   5.7993269066060948E-002 -0.10342878123022541      -0.10598707985126554     
          30  0.84737840697288203        2.7367297809535555E-002   8.7742897876748632E-002 -0.11840325426270734       -3.7811316623882214E-002
          31   1.0008274146613525       0.10275724185016334       0.12904507765701775       -6.0743871750918799E-004   3.3558389133131750E-003
          32   1.0026232376156801       0.11156246614599437        7.2039899545272720E-002  -1.7836033216935287E-003  -4.6154721459757485E-002
          33  0.82501659237854563       -4.1867009956094221E-002   7.2039899545273123E-002 -0.15397111880586292       -4.6154721459759233E-002
          34   1.0026232376156812       0.11156246614598836       0.12904507765703765       -1.7836033216911086E-003   3.3558389133051215E-003
          35   1.0008274146613572       0.10275724185019761        8.7742897876706111E-002  -6.0743871750721810E-004  -3.7811316623904467E-002
          36  0.84737840697283340        2.7367297809508820E-002   5.7993269066066458E-002 -0.11840325426274415      -0.10598707985126886     
          37  0.84004862570421746        6.0421370678866833E-002   5.9623285393711194E-002 -0.10342878123022327      -0.10304830768250409     
          38  0.84666176967253315        6.6325202882884876E-002   5.8967659565281300E-002  -9.9912225846283259E-002 -0.10341057028224168     
          39  0.84666176967253481        6.6325202882886972E-002   5.9623285393711145E-002  -9.9912225846281330E-002 -0.10304830768250267     
          40  0.84004862570422389        6.0421370678864030E-002   5.7993269066059949E-002 -0.10342878123022572      -0.10598707985126501     
          41  0.84737840697288924        2.7367297809540024E-002   8.7742897876753573E-002 -0.11840325426270115       -3.7811316623878814E-002
          42   1.0008274146613496       0.10275724185015694       0.12904507765701312       -6.0743871750952615E-004   3.3558389133144248E-003
          43   1.0026232376156796       0.11156246614599344        7.2039899545272013E-002  -1.7836033216938590E-003  -4.6154721459757193E-002
          44  0.82501659237854463       -4.1867009956093951E-002   7.2039899545275510E-002 -0.15397111880586292       -4.6154721459759886E-002
          45   1.0026232376156812       0.11156246614598954       0.12904507765704681       -1.7836033216906224E-003   3.3558389133035672E-003
          46   1.0008274146613585       0.10275724185020831        8.7742897876700740E-002  -6.0743871750696462E-004  -3.7811316623909026E-002
          47  0.84737840697282352        2.7367297809503283E-002   5.7993269066067693E-002 -0.11840325426275038      -0.10598707985126957     
          48  0.84004862570421657        6.0421370678867742E-002   5.9623285393711666E-002 -0.10342878123022281      -0.10304830768250420     
          49  0.84666176967253159        6.6325202882884612E-002   5.8967659565281154E-002  -9.9912225846283731E-002 -0.10341057028224176     
          50  0.84666176967253604        6.6325202882887319E-002   5.9623285393710701E-002  -9.9912225846280928E-002 -0.10304830768250255     
          51  0.84004862570422467        6.0421370678863343E-002   5.7993269066058770E-002 -0.10342878123022620      -0.10598707985126428     
          52  0.84737840697289668        2.7367297809544229E-002   8.7742897876763037E-002 -0.11840325426269528       -3.7811316623875067E-002
          53   1.0008274146613503       0.10275724185015279       0.12904507765701043       -6.0743871750985965E-004   3.3558389133158503E-003
          54   1.0026232376156805       0.11156246614599545        7.2039899545273275E-002  -1.7836033216942437E-003  -4.6154721459756479E-002
          55  0.82501659237854541       -4.1867009956094235E-002   7.2039899545274996E-002 -0.15397111880586314       -4.6154721459760115E-002
          56   1.0026232376156821       0.11156246614598800       0.12904507765704978       -1.7836033216902828E-003   3.3558389133022926E-003
          57   1.0008274146613594       0.10275724185021393        8.7742897876694606E-002  -6.0743871750660022E-004  -3.7811316623912135E-002
          58  0.84737840697281530        2.7367297809498731E-002   5.7993269066068429E-002 -0.11840325426275655      -0.10598707985127000     
          59  0.84004862570421612        6.0421370678868054E-002   5.9623285393711978E-002 -0.10342878123022259      -0.10304830768250423     
          60  0.84666176967253148        6.6325202882884488E-002   5.8967659565281869E-002  -9.9912225846284300E-002 -0.10341057028224164     
          61  0.84666176967253703        6.6325202882887999E-002   5.9623285393711811E-002  -9.9912225846280678E-002 -0.10304830768250232     
          62  0.84004862570422623        6.0421370678863620E-002   5.7993269066058395E-002 -0.10342878123022653      -0.10598707985126382     
          63  0.84737840697290490        2.7367297809549121E-002   8.7742897876767645E-002 -0.11840325426268872       -3.7811316623870932E-002
          64   1.0008274146613485       0.10275724185014408       0.12904507765700468       -6.0743871751016280E-004   3.3558389133172702E-003
          65   1.0026232376156798       0.11156246614599476        7.2039899545271679E-002  -1.7836033216947125E-003  -4.6154721459756305E-002
          66  0.82501659237854630       -4.1867009956094305E-002   7.2039899545273567E-002 -0.15397111880586309       -4.6154721459759608E-002
          67   1.0026232376156816       0.11156246614598325       0.12904507765704776       -1.7836033216898138E-003   3.3558389133011048E-003
          68   1.0008274146613598       0.10275724185021694        8.7742897876685905E-002  -6.0743871750629306E-004  -3.7811316623915597E-002
          69  0.84737840697280742        2.7367297809494252E-002   5.7993269066069129E-002 -0.11840325426276263      -0.10598707985127065     
          70  0.84004862570421623        6.0421370678869039E-002   5.9623285393711770E-002 -0.10342878123022212      -0.10304830768250452     
          71  0.84666176967253048        6.6325202882883696E-002   5.8967659565281758E-002  -9.9912225846284494E-002 -0.10341057028224183     
          72  0.84666176967253826        6.6325202882888790E-002   5.9623285393711638E-002  -9.9912225846280303E-002 -0.10304830768250225     
          73  0.84004862570422723        6.0421370678862614E-002   5.7993269066056931E-002 -0.10342878123022681      -0.10598707985126339     
          74  0.84737840697291289        2.7367297809553614E-002   8.7742897876774542E-002 -0.11840325426268285       -3.7811316623867386E-002
          75   1.0008274146613481       0.10275724185013815       0.12904507765700349       -6.0743871751044978E-004   3.3558389133184728E-003
          76   1.0026232376156798       0.11156246614599921        7.2039899545273511E-002  -1.7836033216950499E-003  -4.6154721459756409E-002
          77  0.82501659237854297       -4.1867009956094513E-002   7.2039899545272984E-002 -0.15397111880586314       -4.6154721459761572E-002
          78   1.0026232376156816       0.11156246614598583       0.12904507765705620       -1.7836033216894797E-003   3.3558389132995132E-003
          79   1.0008274146613612       0.10275724185022496        8.7742897876681089E-002  -6.0743871750585841E-004  -3.7811316623919268E-002
          80  0.84737840697280031        2.7367297809490120E-002   5.7993269066070115E-002 -0.11840325426276897      -0.10598707985127137     
          81  0.84004862570421357        6.0421370678868692E-002   5.9623285393711464E-002 -0.10342878123022164      -0.10304830768250475     
          82  0.84666176967253048        6.6325202882883585E-002   5.8967659565281147E-002  -9.9912225846284827E-002 -0.10341057028224188     
          83  0.84666176967253748        6.6325202882888137E-002   5.9623285393711027E-002  -9.9912225846279984E-002 -0.10304830768250206     
          84  0.84004862570422889        6.0421370678862399E-002   5.7993269066056112E-002 -0.10342878123022722      -0.10598707985126297     
          85  0.84737840697292133        2.7367297809558103E-002   8.7742897876784395E-002 -0.11840325426267637       -3.7811316623863375E-002
          86   1.0008274146613483       0.10275724185013306       0.12904507765700324       -6.0743871751072430E-004   3.3558389133198380E-003
          87   1.0026232376156801       0.11156246614600156        7.2039899545274136E-002  -1.7836033216955805E-003  -4.6154721459756597E-002
          88  0.82501659237854463       -4.1867009956094159E-002   7.2039899545273747E-002 -0.15397111880586306       -4.6154721459760267E-002
          89   1.0026232376156814       0.11156246614598210       0.12904507765705517       -1.7836033216889493E-003   3.3558389132983531E-003
          90   1.0008274146613612       0.10275724185022855        8.7742897876671541E-002  -6.0743871750565143E-004  -3.7811316623923126E-002
          91  0.84737840697279376        2.7367297809486057E-002   5.7993269066071260E-002 -0.11840325426277498      -0.10598707985127187     
          92  0.84004862570421290        6.0421370678868991E-002   5.9623285393711138E-002 -0.10342878123022135      -0.10304830768250511     
          93  0.84666176967252949        6.6325202882882850E-002   5.8967659565281022E-002  -9.9912225846285257E-002 -0.10341057028224176     
          94  0.84666176967253803        6.6325202882888692E-002   5.9623285393710999E-002  -9.9912225846279540E-002 -0.10304830768250187     
          95  0.84004862570422834        6.0421370678861781E-002   5.7993269066055772E-002 -0.10342878123022771      -0.10598707985126220     
          96  0.84737840697292943        2.7367297809562922E-002   8.7742897876791182E-002 -0.11840325426267045       -3.7811316623860315E-002
          97   1.0008274146613481       0.10275724185012881       0.12904507765699622       -6.0743871751111809E-004   3.3558389133211677E-003
          98   1.0026232376156785       0.11156246614599860        7.2039899545270777E-002  -1.7836033216958374E-003  -4.6154721459755507E-002
          99  0.82501659237854397       -4.1867009956094277E-002   7.2039899545272443E-002 -0.15397111880586326       -4.6154721459761884E-002
         100   1.0026232376156810       0.11156246614598324       0.12904507765705858       -1.7836033216886834E-003   3.3558389132968209E-003
         101   1.0008274146613616       0.10275724185023360        8.7742897876662049E-002  -6.0743871750511735E-004  -3.7811316623926838E-002
         102  0.84737840697278222        2.7367297809479618E-002   5.7993269066071787E-002 -0.11840325426278261      -0.10598707985127252     
         103  0.84004862570421190        6.0421370678869157E-002   5.9623285393711575E-002 -0.10342878123022124      -0.10304830768250361     
         104  0.84666176967253626        6.6325202882884057E-002   5.8967659565280724E-002  -9.9912225846282232E-002 -0.10341057028223859     
         105  0.84666176967254614        6.6325202882891954E-002   5.9623285393710458E-002  -9.9912225846273808E-002 -0.10304830768249836     
         106  0.84004862570423811        6.0421370678860165E-002   5.7993269066047154E-002 -0.10342878123022778      -0.10598707985126017     
         107  0.84737840697296174        2.7367297809582913E-002   8.7742897876825293E-002 -0.11840325426263799       -3.7811316623843634E-002
         108   1.0008274146613441       0.10275724185006620       0.12904507765703765       -6.0743871750420651E-004   3.3558389133051770E-003
         109   1.0026232376156818       0.11156246614601480        7.2039899545253874E-002  -1.7836033216923860E-003  -4.6154721459772861E-002
         110  0.82501659237852287       -4.1867009956096060E-002   7.2039899545257191E-002 -0.15397111880586617       -4.6154721459776185E-002

 #Chemical potential mu
  0.71840227998929562     


==> anc/final_n0.90_l30.00 <==
 # x   local density py px ey ex
           1  0.80032153795730976        4.8767278572257336E-002   4.8453291322640923E-002 -0.10758326385960465      -0.10774411208056717     
           2  0.80019767264201658        4.8670133297036677E-002   4.8499363659211162E-002 -0.10762861926230068      -0.10771531845297015     
           3  0.80001688078840605        4.8453856509344077E-002   4.8682815984320789E-002 -0.10773193581976591      -0.10761099014888797     
           4  0.79968603523662518        4.8016324544441158E-002   4.8978167843484952E-002 -0.10794557492802531      -0.10743813468554027     
           5  0.79887680546554607        4.7159178788459745E-002   4.9789940622411273E-002 -0.10831844287287770      -0.10688718084391211     
           6  0.79675322556451289        4.3922966922929442E-002   5.2325171496485093E-002 -0.11014547854771278      -0.10713947638330583     
           7  0.80323848482124804        8.9339169187014431E-003   5.6267661339639626E-002 -0.13014155566153968       -4.7796257426258697E-002
           8   1.0016635680991917       0.12620502811908388       0.11420273990678154       -2.8138523268274096E-004   1.7989376376308971E-003
           9  0.99907912811931432        5.3923755737165915E-002   7.9635981210291640E-002  -4.9396627329870201E-004  -6.6583280156296595E-005
          10  0.99995851540464664        6.6547270854749291E-002   7.1369025237545153E-002  -6.5064594961085167E-006   1.9771981665402717E-006
          11  0.99999357441686421        7.0224329840536823E-002   7.0771298606360084E-002  -3.2094312690493142E-006   5.5958373522170216E-008
          12  0.99999942791909313        7.0566065531306260E-002   7.0666891912344224E-002  -1.4742502471710838E-007  -2.4297002748637944E-008
          13  0.99999995187939872        7.0626031870178241E-002   7.0646959439318480E-002  -2.0934700145242661E-008   2.5685447866745333E-009
          14  0.99999999338246526        7.0637234581831576E-002   7.0643867089973944E-002  -2.6573235743103100E-009  -1.6526666605264947E-010
          15  0.99999999891556457        7.0638799976552286E-002   7.0643867089969031E-002  -3.2839033594002633E-010  -1.6526666752526707E-010
          16  0.99999999338246537        7.0637234581827454E-002   7.0646959439312026E-002  -2.6573235639810576E-009   2.5685447762603596E-009
          17  0.99999995187939861        7.0626031870179018E-002   7.0666891912348970E-002  -2.0934700144785657E-008  -2.4297002729696113E-008
          18  0.99999942791909247        7.0566065531311353E-002   7.0771298606365732E-002  -1.4742502471055976E-007   5.5958373528472988E-008
          19  0.99999357441686354        7.0224329840539418E-002   7.1369025237550968E-002  -3.2094312690590085E-006   1.9771981665397804E-006
          20  0.99995851540464509        6.6547270854760227E-002   7.9635981210290557E-002  -6.5064594961032888E-006  -6.6583280156301691E-005
          21  0.99907912811931443        5.3923755737165319E-002  0.11420273990677415       -4.9396627329872228E-004   1.7989376376309615E-003
          22   1.0016635680991923       0.12620502811908041        5.6267661339641895E-002  -2.8138523268275999E-004  -4.7796257426258711E-002
          23  0.80323848482124804        8.9339169187006330E-003   5.2325171496484725E-002 -0.13014155566153957      -0.10713947638330584     
          24  0.79675322556451222        4.3922966922929588E-002   4.9789940622412009E-002 -0.11014547854771271      -0.10688718084391197     
          25  0.79887680546554563        4.7159178788460446E-002   4.8978167843485958E-002 -0.10831844287287790      -0.10743813468554028     
          26  0.79968603523662507        4.8016324544441776E-002   4.8682815984321628E-002 -0.10794557492802528      -0.10761099014888781     
          27  0.80001688078840782        4.8453856509344251E-002   4.8499363659211578E-002 -0.10773193581976587      -0.10771531845296989     
          28  0.80019767264201636        4.8670133297036615E-002   4.8453291322641229E-002 -0.10762861926230083      -0.10774411208056701     
          29  0.80032153795731120        4.8767278572257808E-002   4.8447065674568204E-002 -0.10758326385960436      -0.10775006531563977     
          30  0.80036161333888922        4.8793689319998827E-002   4.8447065674568066E-002 -0.10757127413827705      -0.10775006531563985     
          31  0.80032153795731220        4.8767278572257378E-002   4.8453291322641166E-002 -0.10758326385960448      -0.10774411208056725     
          32  0.80019767264201647        4.8670133297036677E-002   4.8499363659211890E-002 -0.10762861926230083      -0.10771531845297001     
          33  0.80001688078840738        4.8453856509344001E-002   4.8682815984321420E-002 -0.10773193581976595      -0.10761099014888759     
          34  0.79968603523662496        4.8016324544441283E-002   4.8978167843485382E-002 -0.10794557492802537      -0.10743813468554020     
          35  0.79887680546554629        4.7159178788459710E-002   4.9789940622412397E-002 -0.10831844287287791      -0.10688718084391212     
          36  0.79675322556451011        4.3922966922930594E-002   5.2325171496486009E-002 -0.11014547854771296      -0.10713947638330593     
          37  0.80323848482124760        8.9339169187014865E-003   5.6267661339641784E-002 -0.13014155566153970       -4.7796257426258926E-002
          38   1.0016635680991917       0.12620502811908629       0.11420273990677836       -2.8138523268293161E-004   1.7989376376310443E-003
          39  0.99907912811931421        5.3923755737165811E-002   7.9635981210288434E-002  -4.9396627329874310E-004  -6.6583280156310364E-005
          40  0.99995851540464453        6.6547270854764085E-002   7.1369025237550718E-002  -6.5064594961168024E-006   1.9771981665322338E-006
          41  0.99999357441686476        7.0224329840533631E-002   7.0771298606367480E-002  -3.2094312690534410E-006   5.5958373534430707E-008
          42  0.99999942791909302        7.0566065531311561E-002   7.0666891912348914E-002  -1.4742502471557557E-007  -2.4297002743125874E-008
          43  0.99999995187939816        7.0626031870177436E-002   7.0646959439314067E-002  -2.0934700147818547E-008   2.5685447741772413E-009
          44  0.99999999338246437        7.0637234581833269E-002   7.0643867089977719E-002  -2.6573235668235165E-009  -1.6526667503372484E-010
          45  0.99999999891556368        7.0638799976559058E-002   7.0643867089979065E-002  -3.2839034751882031E-010  -1.6526666631104857E-010
          46  0.99999999338246448        7.0637234581832312E-002   7.0646959439315024E-002  -2.6573235657380144E-009   2.5685447793920819E-009
          47  0.99999995187939794        7.0626031870178574E-002   7.0666891912351454E-002  -2.0934700146816660E-008  -2.4297002731123142E-008
          48  0.99999942791909335        7.0566065531307370E-002   7.0771298606369576E-002  -1.4742502471349465E-007   5.5958373537583377E-008
          49  0.99999357441686476        7.0224329840529495E-002   7.1369025237548525E-002  -3.2094312690268746E-006   1.9771981665502468E-006
          50  0.99995851540464509        6.6547270854750096E-002   7.9635981210293222E-002  -6.5064594960959154E-006  -6.6583280156303981E-005
          51  0.99907912811931388        5.3923755737171168E-002  0.11420273990678022       -4.9396627329869886E-004   1.7989376376308873E-003
          52   1.0016635680991925       0.12620502811908038        5.6267661339641784E-002  -2.8138523268269184E-004  -4.7796257426258398E-002
          53  0.80323848482124682        8.9339169187017137E-003   5.2325171496485579E-002 -0.13014155566153976      -0.10713947638330572     
          54  0.79675322556451156        4.3922966922929935E-002   4.9789940622411565E-002 -0.11014547854771284      -0.10688718084391216     
          55  0.79887680546554662        4.7159178788460147E-002   4.8978167843486048E-002 -0.10831844287287785      -0.10743813468554016     
          56  0.79968603523662429        4.8016324544442546E-002   4.8682815984322225E-002 -0.10794557492802528      -0.10761099014888778     
          57  0.80001688078840516        4.8453856509345146E-002   4.8499363659212022E-002 -0.10773193581976591      -0.10771531845297003     
          58  0.80019767264201425        4.8670133297036774E-002   4.8453291322641395E-002 -0.10762861926230075      -0.10774411208056733     
          59  0.80032153795731198        4.8767278572257905E-002   4.8447065674567566E-002 -0.10758326385960448      -0.10775006531563963     
          60  0.80036161333889044        4.8793689319998050E-002   4.8447065674567281E-002 -0.10757127413827700      -0.10775006531563970     
          61  0.80032153795731120        4.8767278572257121E-002   4.8453291322640896E-002 -0.10758326385960461      -0.10774411208056738     
          62  0.80019767264201558        4.8670133297036899E-002   4.8499363659211613E-002 -0.10762861926230088      -0.10771531845297001     
          63  0.80001688078840805        4.8453856509344417E-002   4.8682815984321434E-002 -0.10773193581976588      -0.10761099014888788     
          64  0.79968603523662340        4.8016324544441533E-002   4.8978167843485312E-002 -0.10794557492802552      -0.10743813468554017     
          65  0.79887680546554596        4.7159178788459884E-002   4.9789940622411627E-002 -0.10831844287287788      -0.10688718084391216     
          66  0.79675322556451189        4.3922966922929907E-002   5.2325171496485731E-002 -0.11014547854771291      -0.10713947638330583     
          67  0.80323848482124749        8.9339169187019792E-003   5.6267661339641915E-002 -0.13014155566153973       -4.7796257426258357E-002
          68   1.0016635680991912       0.12620502811908357       0.11420273990678050       -2.8138523268276524E-004   1.7989376376308895E-003
          69  0.99907912811931376        5.3923755737172174E-002   7.9635981210290807E-002  -4.9396627329870157E-004  -6.6583280156303181E-005
          70  0.99995851540464542        6.6547270854753315E-002   7.1369025237544237E-002  -6.5064594961014465E-006   1.9771981665479115E-006
          71  0.99999357441686465        7.0224329840532257E-002   7.0771298606366176E-002  -3.2094312690578896E-006   5.5958373531434407E-008
          72  0.99999942791909324        7.0566065531309355E-002   7.0666891912347471E-002  -1.4742502470462013E-007  -2.4297002731378145E-008
          73  0.99999995187939816        7.0626031870175104E-002   7.0646959439315801E-002  -2.0934700141117905E-008   2.5685447780297427E-009
          74  0.99999999338246381        7.0637234581833339E-002   7.0643867089982409E-002  -2.6573235673436745E-009  -1.6526667274806899E-010
          75  0.99999999891556346        7.0638799976555672E-002   7.0643867089983783E-002  -3.2839034356016939E-010  -1.6526666124903236E-010
          76  0.99999999338246415        7.0637234581831410E-002   7.0646959439323517E-002  -2.6573235632743025E-009   2.5685447960204835E-009
          77  0.99999995187939805        7.0626031870178047E-002   7.0666891912349622E-002  -2.0934700143867493E-008  -2.4297002725310339E-008
          78  0.99999942791909324        7.0566065531300709E-002   7.0771298606366578E-002  -1.4742502470636266E-007   5.5958373523237259E-008
          79  0.99999357441686432        7.0224329840535088E-002   7.1369025237555478E-002  -3.2094312690470645E-006   1.9771981665441325E-006
          80  0.99995851540464453        6.6547270854760560E-002   7.9635981210296594E-002  -6.5064594961000887E-006  -6.6583280156294847E-005
          81  0.99907912811931410        5.3923755737168975E-002  0.11420273990678109       -4.9396627329869160E-004   1.7989376376308709E-003
          82   1.0016635680991921       0.12620502811908357        5.6267661339640687E-002  -2.8138523268277305E-004  -4.7796257426258787E-002
          83  0.80323848482124716        8.9339169187014258E-003   5.2325171496484885E-002 -0.13014155566153968      -0.10713947638330602     
          84  0.79675322556451245        4.3922966922928817E-002   4.9789940622411134E-002 -0.11014547854771292      -0.10688718084391220     
          85  0.79887680546554740        4.7159178788459710E-002   4.8978167843485791E-002 -0.10831844287287776      -0.10743813468554020     
          86  0.79968603523662596        4.8016324544441984E-002   4.8682815984321823E-002 -0.10794557492802526      -0.10761099014888778     
          87  0.80001688078840705        4.8453856509344195E-002   4.8499363659211855E-002 -0.10773193581976595      -0.10771531845296989     
          88  0.80019767264201480        4.8670133297037177E-002   4.8453291322641812E-002 -0.10762861926230086      -0.10774411208056743     
          89  0.80032153795731076        4.8767278572257412E-002   4.8447065674567975E-002 -0.10758326385960446      -0.10775006531563988     
          90  0.80036161333889067        4.8793689319998654E-002   4.8447065674567767E-002 -0.10757127413827704      -0.10775006531564001     
          91  0.80032153795731187        4.8767278572257128E-002   4.8453291322641534E-002 -0.10758326385960451      -0.10774411208056714     
          92  0.80019767264201469        4.8670133297037135E-002   4.8499363659212091E-002 -0.10762861926230081      -0.10771531845297003     
          93  0.80001688078840760        4.8453856509344265E-002   4.8682815984321573E-002 -0.10773193581976592      -0.10761099014888778     
          94  0.79968603523662485        4.8016324544441401E-002   4.8978167843484875E-002 -0.10794557492802546      -0.10743813468554042     
          95  0.79887680546554651        4.7159178788459141E-002   4.9789940622410850E-002 -0.10831844287287790      -0.10688718084391211     
          96  0.79675322556451300        4.3922966922929366E-002   5.2325171496485183E-002 -0.11014547854771288      -0.10713947638330588     
          97  0.80323848482124605        8.9339169187011760E-003   5.6267661339641596E-002 -0.13014155566153973       -4.7796257426259037E-002
          98   1.0016635680991923       0.12620502811908330       0.11420273990677908       -2.8138523268280823E-004   1.7989376376309006E-003
          99  0.99907912811931365        5.3923755737169551E-002   7.9635981210292139E-002  -4.9396627329870494E-004  -6.6583280156292854E-005
         100  0.99995851540464564        6.6547270854758339E-002   7.1369025237550759E-002  -6.5064594961125469E-006   1.9771981665490415E-006
         101  0.99999357441686287        7.0224329840540681E-002   7.0771298606365426E-002  -3.2094312690437145E-006   5.5958373525539753E-008
         102  0.99999942791909291        7.0566065531306010E-002   7.0666891912348540E-002  -1.4742502470872289E-007  -2.4297002727686729E-008
         103  0.99999995187939794        7.0626031870175465E-002   7.0646959439312984E-002  -2.0934700138439970E-008   2.5685447835792243E-009
         104  0.99999999338246404        7.0637234581833366E-002   7.0643867089973986E-002  -2.6573235741949932E-009  -1.6526667410902979E-010
         105  0.99999999891556424        7.0638799976553382E-002   7.0643867089978385E-002  -3.2839034192084848E-010  -1.6526666556203988E-010
         106  0.99999999338246415        7.0637234581836308E-002   7.0646959439321602E-002  -2.6573235656612454E-009   2.5685447967892796E-009
         107  0.99999995187939850        7.0626031870182543E-002   7.0666891912349261E-002  -2.0934700146932568E-008  -2.4297002735274186E-008
         108  0.99999942791909269        7.0566065531311062E-002   7.0771298606365954E-002  -1.4742502470763403E-007   5.5958373545383505E-008
         109  0.99999357441686421        7.0224329840534130E-002   7.1369025237554465E-002  -3.2094312690522433E-006   1.9771981665400655E-006
         110  0.99995851540464464        6.6547270854762489E-002   7.9635981210294457E-002  -6.5064594961002573E-006  -6.6583280156290550E-005
         111  0.99907912811931499        5.3923755737159101E-002  0.11420273990678019       -4.9396627329870927E-004   1.7989376376309266E-003
         112   1.0016635680991917       0.12620502811908491        5.6267661339641971E-002  -2.8138523268272085E-004  -4.7796257426258357E-002
         113  0.80323848482124827        8.9339169187016322E-003   5.2325171496485780E-002 -0.13014155566153979      -0.10713947638330608     
         114  0.79675322556451067        4.3922966922930025E-002   4.9789940622411398E-002 -0.11014547854771271      -0.10688718084391202     
         115  0.79887680546554551        4.7159178788459447E-002   4.8978167843485118E-002 -0.10831844287287776      -0.10743813468554046     
         116  0.79968603523662485        4.8016324544441796E-002   4.8682815984321615E-002 -0.10794557492802524      -0.10761099014888817     
         117  0.80001688078840749        4.8453856509344265E-002   4.8499363659211092E-002 -0.10773193581976592      -0.10771531845297012     
         118  0.80019767264201547        4.8670133297036122E-002   4.8453291322640563E-002 -0.10762861926230075      -0.10774411208056742     
         119  0.80032153795731287        4.8767278572257135E-002   4.8447065674567392E-002 -0.10758326385960459      -0.10775006531563983     
         120  0.80036161333888967        4.8793689319998543E-002   4.8447065674567844E-002 -0.10757127413827690      -0.10775006531563966     

 #Chemical potential mu
  0.64052575216680818     


==> anc/final_n0.90_l4.00 <==
 # x   local density py px ey ex
           1   1.0005478639895526       0.12893251208385645       0.13711750848098950       -1.2046818077366967E-003   2.4635108315886299E-003
           2   1.0005478639362333       0.12893251183308718        5.4277594046202721E-002  -1.2046817627777207E-003  -4.9906597827479207E-002
           3  0.79947105664419837        5.2584974527559889E-003   5.5363215460871612E-002 -0.13230391961436946      -0.10639433557793873     
           4  0.79947105670638985        5.2584974807954156E-003   5.4277594350722769E-002 -0.13230391960719878       -4.9906597450707635E-002
           5   1.0005478637835934       0.12893251150630408       0.13711750820284338       -1.2046817232399492E-003   2.4635110080020823E-003
           6   1.0005478636227185       0.12893251123113503        5.4277594664541823E-002  -1.2046814852010865E-003  -4.9906597202177515E-002
           7  0.79947105682859620        5.2584975267189098E-003   5.5363215429533250E-002 -0.13230391941947212      -0.10639433571337778     
           8  0.79947105666104112        5.2584974445413846E-003   5.4277594339146570E-002 -0.13230391962111579       -4.9906597457482813E-002
           9   1.0005478637720937       0.12893251152352597       0.13711750823223842       -1.2046817090319833E-003   2.4635110089269033E-003
          10   1.0005478636307974       0.12893251126703320        5.4277594638855869E-002  -1.2046814919242721E-003  -4.9906597231420047E-002
          11  0.79947105682255759        5.2584975250076250E-003   5.5363215431960135E-002 -0.13230391942301090      -0.10639433571019544     
          12  0.79947105665981300        5.2584974448470325E-003   5.4277594337411486E-002 -0.13230391962231450       -4.9906597458431234E-002
          13   1.0005478637721852       0.12893251152540935       0.13711750823269192       -1.2046817092322022E-003   2.4635110089158778E-003
          14   1.0005478636306369       0.12893251126679614        5.4277594639230452E-002  -1.2046814915875983E-003  -4.9906597231213330E-002
          15  0.79947105682284891        5.2584975250981230E-003   5.5363215432067285E-002 -0.13230391942267022      -0.10639433571029480     
          16  0.79947105665973939        5.2584974447927495E-003   5.4277594337103052E-002 -0.13230391962235982       -4.9906597458905230E-002
          17   1.0005478637723002       0.12893251152591356       0.13711750823284236       -1.2046817092131988E-003   2.4635110087640943E-003
          18   1.0005478636307410       0.12893251126692168        5.4277594639046162E-002  -1.2046814916901259E-003  -4.9906597231302301E-002
          19  0.79947105682277686        5.2584975250609340E-003   5.5363215432049986E-002 -0.13230391942277853      -0.10639433571029513     
          20  0.79947105665984497        5.2584974448362347E-003   5.4277594337309304E-002 -0.13230391962226926       -4.9906597458688355E-002
          21   1.0005478637722223       0.12893251152566851       0.13711750823278629       -1.2046817091590971E-003   2.4635110088260959E-003
          22   1.0005478636307046       0.12893251126688235        5.4277594639112130E-002  -1.2046814916674652E-003  -4.9906597231257940E-002
          23  0.79947105682279829        5.2584975250685702E-003   5.5363215432047239E-002 -0.13230391942275019      -0.10639433571030726     
          24  0.79947105665984686        5.2584974448326403E-003   5.4277594337324583E-002 -0.13230391962226265       -4.9906597458674200E-002
          25   1.0005478637722161       0.12893251152565682       0.13711750823276392       -1.2046817091625446E-003   2.4635110088487488E-003
          26   1.0005478636307010       0.12893251126685099        5.4277594639134515E-002  -1.2046814916785496E-003  -4.9906597231233168E-002
          27  0.79947105682281816        5.2584975250731490E-003   5.5363215432044095E-002 -0.13230391942273603      -0.10639433571030163     
          28  0.79947105665984974        5.2584974448312474E-003   5.4277594337319809E-002 -0.13230391962226745       -4.9906597458674630E-002
          29   1.0005478637722236       0.12893251152565186       0.13711750823276672       -1.2046817091718133E-003   2.4635110088408827E-003
          30   1.0005478636307197       0.12893251126689728        5.4277594639094665E-002  -1.2046814916922342E-003  -4.9906597231281401E-002
          31  0.79947105682280828        5.2584975250733485E-003   5.5363215432050208E-002 -0.13230391942274453      -0.10639433571028316     
          32  0.79947105665982066        5.2584974448228435E-003   5.4277594337253578E-002 -0.13230391962229590       -4.9906597458739467E-002
          33   1.0005478637722549       0.12893251152571744       0.13711750823279262       -1.2046817091936033E-003   2.4635110088134749E-003
          34   1.0005478636307410       0.12893251126694991        5.4277594639044156E-002  -1.2046814917011535E-003  -4.9906597231334573E-002
          35  0.79947105682278941        5.2584975250685572E-003   5.5363215432056676E-002 -0.13230391942276279      -0.10639433571027093     
          36  0.79947105665981621        5.2584974448242772E-003   5.4277594337222818E-002 -0.13230391962229884       -4.9906597458780518E-002
          37   1.0005478637722673       0.12893251152576249       0.13711750823280483       -1.2046817092030136E-003   2.4635110088122017E-003
          38   1.0005478636307343       0.12893251126693042        5.4277594639059804E-002  -1.2046814916935303E-003  -4.9906597231313965E-002
          39  0.79947105682279129        5.2584975250663073E-003   5.5363215432055558E-002 -0.13230391942275962      -0.10639433571028031     
          40  0.79947105665984286        5.2584974448337766E-003   5.4277594337258803E-002 -0.13230391962226326       -4.9906597458765453E-002
          41   1.0005478637722480       0.12893251152575105       0.13711750823279437       -1.2046817091863581E-003   2.4635110088438742E-003
          42   1.0005478636307064       0.12893251126685476        5.4277594639124772E-002  -1.2046814916809917E-003  -4.9906597231240191E-002
          43  0.79947105682282504        5.2584975250734647E-003   5.5363215432048592E-002 -0.13230391942272943      -0.10639433571029350     
          44  0.79947105665986395        5.2584974448366996E-003   5.4277594337303316E-002 -0.13230391962224369       -4.9906597458719358E-002
          45   1.0005478637722327       0.12893251152570098       0.13711750823279362       -1.2046817091734456E-003   2.4635110088495312E-003
          46   1.0005478636307248       0.12893251126690469        5.4277594639092958E-002  -1.2046814917008948E-003  -4.9906597231292205E-002
          47  0.79947105682283659        5.2584975250807835E-003   5.5363215432050666E-002 -0.13230391942272082      -0.10639433571026577     
          48  0.79947105665983254        5.2584974448216014E-003   5.4277594337239138E-002 -0.13230391962229510       -4.9906597458749480E-002
          49   1.0005478637722758       0.12893251152570506       0.13711750823278718       -1.2046817092130006E-003   2.4635110087945409E-003
          50   1.0005478636308096       0.12893251126705224        5.4277594638949281E-002  -1.2046814917617134E-003  -4.9906597231464254E-002
          51  0.79947105682281339        5.2584975250942545E-003   5.5363215432076424E-002 -0.13230391942275521      -0.10639433571013750     
          52  0.79947105665963880        5.2584974447522940E-003   5.4277594336773705E-002 -0.13230391962252810       -4.9906597459142582E-002
          53   1.0005478637725185       0.12893251152607041       0.13711750823301727       -1.2046817094013499E-003   2.4635110085441001E-003
          54   1.0005478636310752       0.12893251126781582        5.4277594638256127E-002  -1.2046814919124530E-003  -4.9906597232202927E-002
          55  0.79947105682245678        5.2584975249489766E-003   5.5363215432102306E-002 -0.13230391942303929      -0.10639433571024152     
          56  0.79947105666005180        5.2584974449662930E-003   5.4277594337634252E-002 -0.13230391962199908       -4.9906597458622345E-002
          57   1.0005478637720160       0.12893251152567625       0.13711750823220670       -1.2046817090606632E-003   2.4635110093041940E-003
          58   1.0005478636300145       0.12893251126469329        5.4277594640832240E-002  -1.2046814913008804E-003  -4.9906597229141703E-002
          59  0.79947105682333419        5.2584975251637502E-003   5.5363215431849584E-002 -0.13230391942234826      -0.10639433571071634     
          60  0.79947105666008189        5.2584974448309993E-003   5.4277594338207863E-002 -0.13230391962207319       -4.9906597457524800E-002
          61   1.0005478637718237       0.12893251152451846       0.13711750823308808       -1.2046817087787958E-003   2.4635110087931344E-003
          62   1.0005478636308713       0.12893251126818153        5.4277594638379750E-002  -1.2046814916410601E-003  -4.9906597232384109E-002
          63  0.79947105682261221        5.2584975251080759E-003   5.5363215432186801E-002 -0.13230391942276845      -0.10639433571014091     
          64  0.79947105665945561        5.2584974447291511E-003   5.4277594336467817E-002 -0.13230391962261562       -4.9906597459561761E-002
          65   1.0005478637725822       0.12893251152654422       0.13711750823282540       -1.2046817094570530E-003   2.4635110086241503E-003
          66   1.0005478636308884       0.12893251126686633        5.4277594638907384E-002  -1.2046814918475796E-003  -4.9906597231344600E-002
          67  0.79947105682272834        5.2584975250184003E-003   5.5363215432039592E-002 -0.13230391942290315      -0.10639433571018538     
          68  0.79947105665992502        5.2584974448638827E-003   5.4277594337291013E-002 -0.13230391962221622       -4.9906597458754288E-002
          69   1.0005478637722747       0.12893251152569427       0.13711750823271338       -1.2046817092360735E-003   2.4635110088715661E-003
          70   1.0005478636307010       0.12893251126677935        5.4277594639181866E-002  -1.2046814916968052E-003  -4.9906597231183028E-002
          71  0.79947105682285857        5.2584975250810082E-003   5.5363215432043450E-002 -0.13230391942270928      -0.10639433571028575     
          72  0.79947105665987261        5.2584974448374004E-003   5.4277594337295398E-002 -0.13230391962224125       -4.9906597458730016E-002
          73   1.0005478637722396       0.12893251152570837       0.13711750823279162       -1.2046817091825295E-003   2.4635110088496977E-003
          74   1.0005478636307210       0.12893251126689614        5.4277594639097447E-002  -1.2046814916969481E-003  -4.9906597231282199E-002
          75  0.79947105682282649        5.2584975250780210E-003   5.5363215432053636E-002 -0.13230391942272543      -0.10639433571027809     
          76  0.79947105665982687        5.2584974448239641E-003   5.4277594337237223E-002 -0.13230391962228832       -4.9906597458765398E-002
          77   1.0005478637722596       0.12893251152574439       0.13711750823282537       -1.2046817091879375E-003   2.4635110088007338E-003
          78   1.0005478636307539       0.12893251126699135        5.4277594639015457E-002  -1.2046814917042715E-003  -4.9906597231372682E-002
          79  0.79947105682278452        5.2584975250684210E-003   5.5363215432061394E-002 -0.13230391942276282      -0.10639433571026491     
          80  0.79947105665980689        5.2584974448225876E-003   5.4277594337204020E-002 -0.13230391962230997       -4.9906597458791863E-002
          81   1.0005478637722729       0.12893251152577212       0.13711750823282012       -1.2046817092027492E-003   2.4635110087924644E-003
          82   1.0005478636307528       0.12893251126697941        5.4277594639016109E-002  -1.2046814917039364E-003  -4.9906597231362856E-002
          83  0.79947105682277675        5.2584975250635317E-003   5.5363215432055864E-002 -0.13230391942277306      -0.10639433571027236     
          84  0.79947105665983398        5.2584974448303869E-003   5.4277594337263098E-002 -0.13230391962228305       -4.9906597458739668E-002
          85   1.0005478637722500       0.12893251152571930       0.13711750823277497       -1.2046817091951692E-003   2.4635110088339716E-003
          86   1.0005478636307210       0.12893251126688163        5.4277594639103387E-002  -1.2046814916930493E-003  -4.9906597231267398E-002
          87  0.79947105682280695        5.2584975250681305E-003   5.5363215432046031E-002 -0.13230391942274794      -0.10639433571029383     
          88  0.79947105665986151        5.2584974448371419E-003   5.4277594337328629E-002 -0.13230391962225607       -4.9906597458676580E-002
          89   1.0005478637722209       0.12893251152565471       0.13711750823274876       -1.2046817091734708E-003   2.4635110088593393E-003
          90   1.0005478636306995       0.12893251126683355        5.4277594639144493E-002  -1.2046814916824792E-003  -4.9906597231220637E-002
          91  0.79947105682282094        5.2584975250730441E-003   5.5363215432043103E-002 -0.13230391942273231      -0.10639433571030374     
          92  0.79947105665984763        5.2584974448314364E-003   5.4277594337320240E-002 -0.13230391962226662       -4.9906597458678460E-002
          93   1.0005478637722216       0.12893251152566157       0.13711750823277519       -1.2046817091653766E-003   2.4635110088407014E-003
          94   1.0005478636307048       0.12893251126687841        5.4277594639111540E-002  -1.2046814916765215E-003  -4.9906597231258377E-002
          95  0.79947105682280617        5.2584975250715739E-003   5.5363215432048536E-002 -0.13230391942274175      -0.10639433571030349     
          96  0.79947105665983043        5.2584974448275697E-003   5.4277594337297064E-002 -0.13230391962228427       -4.9906597458692643E-002
          97   1.0005478637722260       0.12893251152567881       0.13711750823279106       -1.2046817091623556E-003   2.4635110088177012E-003
          98   1.0005478636307159       0.12893251126690908        5.4277594639082861E-002  -1.2046814916750175E-003  -4.9906597231287091E-002
          99  0.79947105682278918        5.2584975250703743E-003   5.5363215432056384E-002 -0.13230391942275713      -0.10639433571028890     
         100  0.79947105665979457        5.2584974448177607E-003   5.4277594337207323E-002 -0.13230391962231194       -4.9906597458791321E-002
         101   1.0005478637722642       0.12893251152578009       0.13711750823284757       -1.2046817091846268E-003   2.4635110087868270E-003
         102   1.0005478636307354       0.12893251126697769        5.4277594639030050E-002  -1.2046814916761234E-003  -4.9906597231347334E-002
         103  0.79947105682276742        5.2584975250621405E-003   5.5363215432059701E-002 -0.13230391942277425      -0.10639433571029321     
         104  0.79947105665984108        5.2584974448365704E-003   5.4277594337276518E-002 -0.13230391962226087       -4.9906597458743512E-002
         105   1.0005478637722314       0.12893251152573973       0.13711750823277366       -1.2046817091712337E-003   2.4635110088486794E-003
         106   1.0005478636307077       0.12893251126680638        5.4277594639168807E-002  -1.2046814916914610E-003  -4.9906597231204788E-002
         107  0.79947105682287012        5.2584975250809856E-003   5.5363215432009838E-002 -0.13230391942270550      -0.10639433571026484     
         108  0.79947105665991025        5.2584974448264578E-003   5.4277594337484719E-002 -0.13230391962225788       -4.9906597458398053E-002
         109   1.0005478637722161       0.12893251152525548       0.13711750823282637       -1.2046817091872577E-003   2.4635110087967127E-003
         110   1.0005478636309784       0.12893251126770267        5.4277594638413029E-002  -1.2046814919156254E-003  -4.9906597232070110E-002
         111  0.79947105682249164        5.2584975249856435E-003   5.5363215432026096E-002 -0.13230391942292907      -0.10639433571039159     
         112  0.79947105665979157        5.2584974449033694E-003   5.4277594337900650E-002 -0.13230391962217969       -4.9906597458241796E-002
         113   1.0005478637719203       0.12893251152484950       0.13711750823181298       -1.2046817089116446E-003   2.4635110089594654E-003
         114   1.0005478636316016       0.12893251126291214        5.4277594643482710E-002  -1.2046814931401405E-003  -4.9906597228700909E-002
         115  0.79947105683112585        5.2584975289117321E-003   5.5363215432295353E-002 -0.13230391941854380      -0.10639433569870893     
         116  0.79947105664677964        5.2584974367931260E-003   5.4277594303004634E-002 -0.13230391964247140       -4.9906597471408562E-002
         117   1.0005478637981586       0.12893251152513174       0.13711750829321404       -1.2046817187124966E-003   2.4635109533115256E-003
         118   1.0005478637299610       0.12893251154105334        5.4277594409868256E-002  -1.2046815666194957E-003  -4.9906597488618469E-002
         119  0.79947105675957486        5.2584975213124567E-003   5.5363215487322419E-002 -0.13230391949693951      -0.10639433558517092     
         120  0.79947105656179707        5.2584974273001883E-003   5.4277593869968638E-002 -0.13230391967632019       -4.9906598045755070E-002

 #Chemical potential mu
  0.63867097486019120     


==> anc/final_n0.90_l40.00 <==
 # x   local density py px ey ex
           1  0.78897577156819487        4.5326709734887963E-002   4.5207370891459535E-002 -0.10891494101266051      -0.10897894439005595     
           2  0.78896499475591830        4.5308845399894368E-002   4.5226110383060465E-002 -0.10892401326642596      -0.10896822520458466     
           3  0.78894794875708518        4.5268255348895690E-002   4.5272529860679721E-002 -0.10894492943071624      -0.10894246219007048     
           4  0.78892482789264951        4.5187090934245777E-002   4.5367876779132163E-002 -0.10898723608333151      -0.10889026146630418     
           5  0.78889680196750178        4.5030403025547880E-002   4.5557059711925467E-002 -0.10906948958455562      -0.10878587323877864     
           6  0.78878689828185000        4.4644612637993832E-002   4.6041487177853294E-002 -0.10927159105246723      -0.10852066216461687     
           7  0.78861414595120127        4.3935889365824446E-002   4.7026735797406037E-002 -0.10961545756185934      -0.10789689017161999     
           8  0.78757515131674960        4.1086694744631364E-002   5.0540797011877865E-002 -0.11124745049261109      -0.10751816489993719     
           9  0.79531797574137186        6.8471570105458953E-003   5.0048235407531380E-002 -0.13157488258665767       -5.0237292462076158E-002
          10   1.0014354207283427       0.13116475823523291       0.11685819792273061       -5.5700020907202183E-004   1.7209679150594136E-003
          11  0.99909159117052115        5.3195303265714595E-002   7.9568682715309799E-002  -4.6061918474462997E-004  -6.7369275179878001E-005
          12  0.99995574875315962        6.6581207030282030E-002   7.1401719813487557E-002  -9.1323051893855312E-006   2.4847463935992328E-006
          13  0.99999307117317437        7.0209094419331458E-002   7.0778493756039770E-002  -3.2807517429459178E-006  -2.7532318390081446E-008
          14  0.99999939872552335        7.0562671263375773E-002   7.0667576576894514E-002  -1.4774534830104556E-007  -2.1374729946937619E-008
          15  0.99999994506677248        7.0625791616851161E-002   7.0646796556456226E-002  -2.4335569309829093E-008   2.5764044663103573E-009
          16  0.99999999269335116        7.0637777344371183E-002   7.0642959338772238E-002  -2.8091289653286885E-009  -2.0657745761789303E-010
          17  0.99999999937723805        7.0640218480168659E-002   7.0641954141152555E-002  -1.9734571508322718E-010   3.0933727163906175E-012
          18  0.99999999992377497        7.0640859082129082E-002   7.0641687325473421E-002  -3.4066369520795282E-011   1.1565603140008532E-012
          19  0.99999999999136424        7.0641020393675022E-002   7.0641633758923378E-002  -3.0797094647913679E-012  -1.6521984966948673E-013
          20  0.99999999999828826        7.0641047491750389E-002   7.0641633758962138E-002  -6.8012691456500660E-013  -1.6519421976576748E-013
          21  0.99999999999136613        7.0641020393634971E-002   7.0641687325545752E-002  -3.0796684313731995E-012   1.1566179426132246E-012
          22  0.99999999992377664        7.0640859082083077E-002   7.0641954141196020E-002  -3.4066324980953672E-011   3.0934053814719439E-012
          23  0.99999999937723871        7.0640218480136907E-002   7.0642959338784644E-002  -1.9734569513745999E-010  -2.0657743844937513E-010
          24  0.99999999269335271        7.0637777344347424E-002   7.0646796556466801E-002  -2.8091289443848543E-009   2.5764044733101508E-009
          25  0.99999994506677248        7.0625791616842556E-002   7.0667576576903215E-002  -2.4335569314136673E-008  -2.1374729935363056E-008
          26  0.99999939872552335        7.0562671263373941E-002   7.0778493756041269E-002  -1.4774534829389782E-007  -2.7532318399035008E-008
          27  0.99999307117317504        7.0209094419331125E-002   7.1401719813489445E-002  -3.2807517429400868E-006   2.4847463935924942E-006
          28  0.99995574875315862        6.6581207030297046E-002   7.9568682715313366E-002  -9.1323051893847587E-006  -6.7369275179880711E-005
          29  0.99909159117052226        5.3195303265713381E-002  0.11685819792273439       -4.6061918474465068E-004   1.7209679150594541E-003
          30   1.0014354207283418       0.13116475823523688        5.0048235407532636E-002  -5.5700020907200264E-004  -5.0237292462076172E-002
          31  0.79531797574137220        6.8471570105470099E-003   5.0540797011878767E-002 -0.13157488258665750      -0.10751816489993719     
          32  0.78757515131675004        4.1086694744631391E-002   4.7026735797405933E-002 -0.11124745049261119      -0.10789689017161994     
          33  0.78861414595120194        4.3935889365824127E-002   4.6041487177853078E-002 -0.10961545756185928      -0.10852066216461670     
          34  0.78878689828185000        4.4644612637994033E-002   4.5557059711925696E-002 -0.10927159105246706      -0.10878587323877865     
          35  0.78889680196750200        4.5030403025548130E-002   4.5367876779132808E-002 -0.10906948958455580      -0.10889026146630414     
          36  0.78892482789264939        4.5187090934246305E-002   4.5272529860679867E-002 -0.10898723608333155      -0.10894246219007037     
          37  0.78894794875708540        4.5268255348895350E-002   4.5226110383060361E-002 -0.10894492943071624      -0.10896822520458471     
          38  0.78896499475591786        4.5308845399894625E-002   4.5207370891459757E-002 -0.10892401326642613      -0.10897894439005573     
          39  0.78897577156819576        4.5326709734887845E-002   4.5200990749115898E-002 -0.10891494101266036      -0.10898273511596246     
          40  0.78897964977028456        4.5331796164777595E-002   4.5200990749117029E-002 -0.10891239617433446      -0.10898273511596203     
          41  0.78897577156819754        4.5326709734888920E-002   4.5207370891460430E-002 -0.10891494101265992      -0.10897894439005544     
          42  0.78896499475591708        4.5308845399894694E-002   4.5226110383060070E-002 -0.10892401326642616      -0.10896822520458474     
          43  0.78894794875708274        4.5268255348895316E-002   4.5272529860678631E-002 -0.10894492943071683      -0.10894246219007073     
          44  0.78892482789264506        4.5187090934244785E-002   4.5367876779131636E-002 -0.10898723608333213      -0.10889026146630433     
          45  0.78889680196750123        4.5030403025547866E-002   4.5557059711925738E-002 -0.10906948958455591      -0.10878587323877868     
          46  0.78878689828185167        4.4644612637994269E-002   4.6041487177853876E-002 -0.10927159105246707      -0.10852066216461685     
          47  0.78861414595120094        4.3935889365824411E-002   4.7026735797406363E-002 -0.10961545756185936      -0.10789689017162007     
          48  0.78757515131675171        4.1086694744631655E-002   5.0540797011878483E-002 -0.11124745049261114      -0.10751816489993701     
          49  0.79531797574137308        6.8471570105462596E-003   5.0048235407533830E-002 -0.13157488258665762       -5.0237292462075991E-002
          50   1.0014354207283431       0.13116475823523405       0.11685819792273219       -5.5700020907200405E-004   1.7209679150593817E-003
          51  0.99909159117052371        5.3195303265705540E-002   7.9568682715308370E-002  -4.6061918474462281E-004  -6.7369275179874138E-005
          52  0.99995574875315818        6.6581207030295797E-002   7.1401719813488265E-002  -9.1323051893833204E-006   2.4847463935959929E-006
          53  0.99999307117317404        7.0209094419335011E-002   7.0778493756048305E-002  -3.2807517429289496E-006  -2.7532318393922314E-008
          54  0.99999939872552379        7.0562671263372859E-002   7.0667576576900787E-002  -1.4774534828383491E-007  -2.1374729937559475E-008
          55  0.99999994506677270        7.0625791616839892E-002   7.0646796556466177E-002  -2.4335569306994865E-008   2.5764044795209586E-009
          56  0.99999999269335271        7.0637777344351407E-002   7.0642959338790279E-002  -2.8091289547250234E-009  -2.0657745156529108E-010
          57  0.99999999937723760        7.0640218480143305E-002   7.0641954141190288E-002  -1.9734570070935674E-010   3.0934033452774143E-012
          58  0.99999999992377697        7.0640859082084895E-002   7.0641687325535579E-002  -3.4066343669149793E-011   1.1566011228439994E-012
          59  0.99999999999136657        7.0641020393670012E-002   7.0641633758894623E-002  -3.0796897252735052E-012  -1.6524712814552867E-013
          60  0.99999999999828437        7.0641047491792314E-002   7.0641633758898079E-002  -6.8017472717963174E-013  -1.6523485546468174E-013
          61  0.99999999999136613        7.0641020393666876E-002   7.0641687325538507E-002  -3.0796649666023520E-012   1.1566061905712508E-012
          62  0.99999999992377675        7.0640859082090598E-002   7.0641954141196228E-002  -3.4066338276671020E-011   3.0934072220971355E-012
          63  0.99999999937723727        7.0640218480147704E-002   7.0642959338790029E-002  -1.9734570360604761E-010  -2.0657744276173109E-010
          64  0.99999999269335271        7.0637777344355612E-002   7.0646796556462305E-002  -2.8091289478779536E-009   2.5764044675693118E-009
          65  0.99999994506677259        7.0625791616842917E-002   7.0667576576900995E-002  -2.4335569299226189E-008  -2.1374729934643151E-008
          66  0.99999939872552335        7.0562671263375940E-002   7.0778493756047903E-002  -1.4774534829130447E-007  -2.7532318399428465E-008
          67  0.99999307117317493        7.0209094419334525E-002   7.1401719813491374E-002  -3.2807517429341398E-006   2.4847463936031092E-006
          68  0.99995574875315796        6.6581207030295075E-002   7.9568682715309161E-002  -9.1323051893848010E-006  -6.7369275179873474E-005
          69  0.99909159117052260        5.3195303265702883E-002  0.11685819792273680       -4.6061918474462731E-004   1.7209679150594287E-003
          70   1.0014354207283429       0.13116475823523943        5.0048235407535620E-002  -5.5700020907208895E-004  -5.0237292462076005E-002
          71  0.79531797574137220        6.8471570105459074E-003   5.0540797011878157E-002 -0.13157488258665773      -0.10751816489993697     
          72  0.78757515131675015        4.1086694744631620E-002   4.7026735797406231E-002 -0.11124745049261103      -0.10789689017162021     
          73  0.78861414595120138        4.3935889365824383E-002   4.6041487177853856E-002 -0.10961545756185925      -0.10852066216461684     
          74  0.78878689828185111        4.4644612637994290E-002   4.5557059711925481E-002 -0.10927159105246714      -0.10878587323877864     
          75  0.78889680196750211        4.5030403025547477E-002   4.5367876779130852E-002 -0.10906948958455581      -0.10889026146630422     
          76  0.78892482789264418        4.5187090934244209E-002   4.5272529860678111E-002 -0.10898723608333195      -0.10894246219007052     
          77  0.78894794875708341        4.5268255348894892E-002   4.5226110383060097E-002 -0.10894492943071678      -0.10896822520458467     
          78  0.78896499475591697        4.5308845399894264E-002   4.5207370891460180E-002 -0.10892401326642612      -0.10897894439005557     
          79  0.78897577156819865        4.5326709734888518E-002   4.5200990749116120E-002 -0.10891494101265992      -0.10898273511596239     
          80  0.78897964977028257        4.5331796164776873E-002   4.5200990749116626E-002 -0.10891239617433492      -0.10898273511596245     
          81  0.78897577156819898        4.5326709734889253E-002   4.5207370891461360E-002 -0.10891494101265980      -0.10897894439005527     
          82  0.78896499475591997        4.5308845399895332E-002   4.5226110383060000E-002 -0.10892401326642570      -0.10896822520458446     
          83  0.78894794875708496        4.5268255348894545E-002   4.5272529860678548E-002 -0.10894492943071626      -0.10894246219007042     
          84  0.78892482789264640        4.5187090934245278E-002   4.5367876779131469E-002 -0.10898723608333172      -0.10889026146630430     
          85  0.78889680196749989        4.5030403025547450E-002   4.5557059711925404E-002 -0.10906948958455578      -0.10878587323877870     
          86  0.78878689828185011        4.4644612637994407E-002   4.6041487177854411E-002 -0.10927159105246692      -0.10852066216461677     
          87  0.78861414595120027        4.3935889365825438E-002   4.7026735797407390E-002 -0.10961545756185934      -0.10789689017162005     
          88  0.78757515131675038        4.1086694744631780E-002   5.0540797011878122E-002 -0.11124745049261117      -0.10751816489993705     
          89  0.79531797574137297        6.8471570105457262E-003   5.0048235407535689E-002 -0.13157488258665753       -5.0237292462075464E-002
          90   1.0014354207283429       0.13116475823523707       0.11685819792273761       -5.5700020907200254E-004   1.7209679150594695E-003
          91  0.99909159117052271        5.3195303265707199E-002   7.9568682715313963E-002  -4.6061918474464049E-004  -6.7369275179863459E-005
          92  0.99995574875315785        6.6581207030284931E-002   7.1401719813494038E-002  -9.1323051893679417E-006   2.4847463936024824E-006
          93  0.99999307117317504        7.0209094419329307E-002   7.0778493756043268E-002  -3.2807517429212670E-006  -2.7532318394720606E-008
          94  0.99999939872552379        7.0562671263365739E-002   7.0667576576891780E-002  -1.4774534828021816E-007  -2.1374729944445529E-008
          95  0.99999994506677292        7.0625791616831496E-002   7.0646796556464525E-002  -2.4335569292283401E-008   2.5764044722640506E-009
          96  0.99999999269335127        7.0637777344360386E-002   7.0642959338790640E-002  -2.8091289539630689E-009  -2.0657745317823904E-010
          97  0.99999999937723771        7.0640218480144526E-002   7.0641954141194577E-002  -1.9734570138878002E-010   3.0933919253312397E-012
          98  0.99999999992377664        7.0640859082085020E-002   7.0641687325549790E-002  -3.4066343965099422E-011   1.1566118202332357E-012
          99  0.99999999999136646        7.0641020393637372E-002   7.0641633758968703E-002  -3.0796643700296566E-012  -1.6519117308117397E-013
         100  0.99999999999828826        7.0641047491743852E-002   7.0641633758927083E-002  -6.8012770600803487E-013  -1.6522956168115308E-013
         101  0.99999999999136413        7.0641020393682266E-002   7.0641687325470409E-002  -3.0797192439381310E-012   1.1565518582771517E-012
         102  0.99999999992377453        7.0640859082133967E-002   7.0641954141148405E-002  -3.4066377856375371E-011   3.0933814332557047E-012
         103  0.99999999937723771        7.0640218480172753E-002   7.0642959338777761E-002  -1.9734571908639518E-010  -2.0657745795015890E-010
         104  0.99999999269334916        7.0637777344382341E-002   7.0646796556456323E-002  -2.8091289897215682E-009   2.5764044603376600E-009
         105  0.99999994506677292        7.0625791616844222E-002   7.0667576576896277E-002  -2.4335569310794257E-008  -2.1374729941798892E-008
         106  0.99999939872552301        7.0562671263385904E-002   7.0778493756044503E-002  -1.4774534829809196E-007  -2.7532318401658064E-008
         107  0.99999307117317582        7.0209094419331014E-002   7.1401719813482034E-002  -3.2807517429351575E-006   2.4847463936022812E-006
         108  0.99995574875315962        6.6581207030283973E-002   7.9568682715305095E-002  -9.1323051893748077E-006  -6.7369275179881674E-005
         109  0.99909159117052260        5.3195303265708885E-002  0.11685819792272792       -4.6061918474462851E-004   1.7209679150594209E-003
         110   1.0014354207283429       0.13116475823523088        5.0048235407533122E-002  -5.5700020907196350E-004  -5.0237292462075700E-002
         111  0.79531797574137197        6.8471570105453558E-003   5.0540797011877990E-002 -0.13157488258665773      -0.10751816489993711     
         112  0.78757515131674949        4.1086694744632432E-002   4.7026735797407238E-002 -0.11124745049261114      -0.10789689017162013     
         113  0.78861414595120094        4.3935889365825584E-002   4.6041487177854216E-002 -0.10961545756185928      -0.10852066216461681     
         114  0.78878689828185056        4.4644612637994019E-002   4.5557059711925335E-002 -0.10927159105246717      -0.10878587323877857     
         115  0.78889680196750112        4.5030403025547519E-002   4.5367876779131594E-002 -0.10906948958455580      -0.10889026146630430     
         116  0.78892482789264640        4.5187090934245451E-002   4.5272529860679769E-002 -0.10898723608333175      -0.10894246219007057     
         117  0.78894794875708429        4.5268255348896072E-002   4.5226110383060743E-002 -0.10894492943071635      -0.10896822520458453     
         118  0.78896499475592019        4.5308845399894902E-002   4.5207370891460978E-002 -0.10892401326642569      -0.10897894439005545     
         119  0.78897577156819876        4.5326709734889448E-002   4.5200990749117279E-002 -0.10891494101265982      -0.10898273511596193     
         120  0.78897964977028456        4.5331796164777512E-002   4.5200990749115981E-002 -0.10891239617433435      -0.10898273511596249     

 #Chemical potential mu
  0.62248413688821425     


==> anc/final_n0.90_l5.00 <==
 # x   local density py px ey ex
           1  0.83641461125818206        2.1431743146116913E-002   8.0367499082961869E-002 -0.12199224578274404       -4.0114555462114315E-002
           2   1.0010489792925021       0.10841020064400120       0.12488524373052524       -5.1463477587229310E-004   3.1692075956978598E-003
           3   1.0010489792925024       0.10841020064400127        8.0367499082962535E-002  -5.1463477587231619E-004  -4.0114555462114398E-002
           4  0.83641461125818284        2.1431743146117444E-002   5.8147393791382229E-002 -0.12199224578274406      -0.10555854110990723     
           5  0.82505976000299608        5.1278179019994832E-002   5.8147393791382493E-002 -0.10782398792531925      -0.10555854110990710     
           6  0.83641461125818439        2.1431743146118083E-002   8.0367499082961230E-002 -0.12199224578274384       -4.0114555462114392E-002
           7   1.0010489792925013       0.10841020064399981       0.12488524373052479       -5.1463477587232573E-004   3.1692075956978993E-003
           8   1.0010489792925028       0.10841020064400114        8.0367499082962687E-002  -5.1463477587235164E-004  -4.0114555462114919E-002
           9  0.83641461125818251        2.1431743146117292E-002   5.8147393791381737E-002 -0.12199224578274395      -0.10555854110990739     
          10  0.82505976000299464        5.1278179019994319E-002   5.8147393791381861E-002 -0.10782398792531969      -0.10555854110990717     
          11  0.83641461125818295        2.1431743146117534E-002   8.0367499082960397E-002 -0.12199224578274395       -4.0114555462114426E-002
          12   1.0010489792925013       0.10841020064399987       0.12488524373052283       -5.1463477587231185E-004   3.1692075956978611E-003
          13   1.0010489792925010       0.10841020064400045        8.0367499082959246E-002  -5.1463477587241637E-004  -4.0114555462115294E-002
          14  0.83641461125818251        2.1431743146117448E-002   5.8147393791382194E-002 -0.12199224578274409      -0.10555854110990724     
          15  0.82505976000299552        5.1278179019994458E-002   5.8147393791381806E-002 -0.10782398792531946      -0.10555854110990716     
          16  0.83641461125818217        2.1431743146117170E-002   8.0367499082961633E-002 -0.12199224578274369       -4.0114555462114267E-002
          17   1.0010489792925015       0.10841020064400043       0.12488524373052494       -5.1463477587235251E-004   3.1692075956980203E-003
          18   1.0010489792925024       0.10841020064400289        8.0367499082963645E-002  -5.1463477587236129E-004  -4.0114555462114246E-002
          19  0.83641461125818251        2.1431743146117212E-002   5.8147393791381535E-002 -0.12199224578274395      -0.10555854110990727     
          20  0.82505976000299508        5.1278179019994284E-002   5.8147393791381993E-002 -0.10782398792531947      -0.10555854110990717     
          21  0.83641461125818373        2.1431743146117763E-002   8.0367499082962687E-002 -0.12199224578274401       -4.0114555462114350E-002
          22   1.0010489792925019       0.10841020064400077       0.12488524373052594       -5.1463477587227727E-004   3.1692075956978338E-003
          23   1.0010489792925024       0.10841020064400159        8.0367499082961549E-002  -5.1463477587239761E-004  -4.0114555462115314E-002
          24  0.83641461125818228        2.1431743146117285E-002   5.8147393791381931E-002 -0.12199224578274397      -0.10555854110990716     
          25  0.82505976000299519        5.1278179019994513E-002   5.8147393791381709E-002 -0.10782398792531955      -0.10555854110990721     
          26  0.83641461125818317        2.1431743146117548E-002   8.0367499082961133E-002 -0.12199224578274381       -4.0114555462114419E-002
          27   1.0010489792925013       0.10841020064399996       0.12488524373052357       -5.1463477587228063E-004   3.1692075956977935E-003
          28   1.0010489792925019       0.10841020064399988        8.0367499082959926E-002  -5.1463477587239859E-004  -4.0114555462115606E-002
          29  0.83641461125818317        2.1431743146117479E-002   5.8147393791382271E-002 -0.12199224578274409      -0.10555854110990708     
          30  0.82505976000299497        5.1278179019994333E-002   5.8147393791382194E-002 -0.10782398792531962      -0.10555854110990717     
          31  0.83641461125818373        2.1431743146117739E-002   8.0367499082961077E-002 -0.12199224578274381       -4.0114555462114156E-002
          32   1.0010489792925010       0.10841020064400028       0.12488524373052450       -5.1463477587235110E-004   3.1692075956979812E-003
          33   1.0010489792925021       0.10841020064400231        8.0367499082963076E-002  -5.1463477587237831E-004  -4.0114555462114641E-002
          34  0.83641461125818251        2.1431743146117368E-002   5.8147393791381723E-002 -0.12199224578274369      -0.10555854110990717     
          35  0.82505976000299497        5.1278179019994416E-002   5.8147393791381716E-002 -0.10782398792531939      -0.10555854110990724     
          36  0.83641461125818262        2.1431743146117441E-002   8.0367499082961411E-002 -0.12199224578274347       -4.0114555462114690E-002
          37   1.0010489792925015       0.10841020064400014       0.12488524373052323       -5.1463477587233603E-004   3.1692075956979062E-003
          38   1.0010489792925015       0.10841020064399889        8.0367499082960370E-002  -5.1463477587233061E-004  -4.0114555462114634E-002
          39  0.83641461125818117        2.1431743146116754E-002   5.8147393791381029E-002 -0.12199224578274397      -0.10555854110990726     
          40  0.82505976000299486        5.1278179019994201E-002   5.8147393791381410E-002 -0.10782398792531953      -0.10555854110990719     
          41  0.83641461125818173        2.1431743146117021E-002   8.0367499082959801E-002 -0.12199224578274409       -4.0114555462114121E-002
          42   1.0010489792925008       0.10841020064399828       0.12488524373052270       -5.1463477587226155E-004   3.1692075956978555E-003
          43   1.0010489792925017       0.10841020064400025        8.0367499082961646E-002  -5.1463477587229147E-004  -4.0114555462114565E-002
          44  0.83641461125818162        2.1431743146116896E-002   5.8147393791381966E-002 -0.12199224578274391      -0.10555854110990731     
          45  0.82505976000299563        5.1278179019994652E-002   5.8147393791382021E-002 -0.10782398792531950      -0.10555854110990712     
          46  0.83641461125818228        2.1431743146117260E-002   8.0367499082960051E-002 -0.12199224578274401       -4.0114555462114780E-002
          47   1.0010489792925015       0.10841020064399959       0.12488524373052183       -5.1463477587239067E-004   3.1692075956979461E-003
          48   1.0010489792925010       0.10841020064399988        8.0367499082961064E-002  -5.1463477587230795E-004  -4.0114555462114176E-002
          49  0.83641461125818450        2.1431743146118114E-002   5.8147393791381889E-002 -0.12199224578274387      -0.10555854110990731     
          50  0.82505976000299441        5.1278179019994222E-002   5.8147393791381660E-002 -0.10782398792531943      -0.10555854110990728     
          51  0.83641461125818428        2.1431743146117930E-002   8.0367499082963770E-002 -0.12199224578274366       -4.0114555462113691E-002
          52   1.0010489792925019       0.10841020064399989       0.12488524373052402       -5.1463477587222186E-004   3.1692075956979925E-003
          53   1.0010489792925017       0.10841020064400086        8.0367499082961244E-002  -5.1463477587244998E-004  -4.0114555462114863E-002
          54  0.83641461125818295        2.1431743146117680E-002   5.8147393791382090E-002 -0.12199224578274394      -0.10555854110990712     
          55  0.82505976000299497        5.1278179019994194E-002   5.8147393791381452E-002 -0.10782398792531955      -0.10555854110990726     
          56  0.83641461125818162        2.1431743146117063E-002   8.0367499082961244E-002 -0.12199224578274395       -4.0114555462114863E-002
          57   1.0010489792925017       0.10841020064400050       0.12488524373052795       -5.1463477587231760E-004   3.1692075956977401E-003
          58   1.0010489792925030       0.10841020064400338        8.0367499082962965E-002  -5.1463477587239783E-004  -4.0114555462115613E-002
          59  0.83641461125818206        2.1431743146117219E-002   5.8147393791381619E-002 -0.12199224578274401      -0.10555854110990723     
          60  0.82505976000299419        5.1278179019994180E-002   5.8147393791381508E-002 -0.10782398792531958      -0.10555854110990731     
          61  0.83641461125818406        2.1431743146117944E-002   8.0367499082963617E-002 -0.12199224578274372       -4.0114555462113885E-002
          62   1.0010489792925024       0.10841020064400002       0.12488524373052531       -5.1463477587224160E-004   3.1692075956979517E-003
          63   1.0010489792925026       0.10841020064400086        8.0367499082963006E-002  -5.1463477587236823E-004  -4.0114555462114690E-002
          64  0.83641461125818373        2.1431743146117701E-002   5.8147393791382201E-002 -0.12199224578274356      -0.10555854110990720     
          65  0.82505976000299586        5.1278179019994687E-002   5.8147393791382160E-002 -0.10782398792531947      -0.10555854110990720     
          66  0.83641461125818450        2.1431743146118006E-002   8.0367499082962590E-002 -0.12199224578274342       -4.0114555462113941E-002
          67   1.0010489792925015       0.10841020064400057       0.12488524373052513       -5.1463477587231131E-004   3.1692075956979903E-003
          68   1.0010489792925024       0.10841020064400191        8.0367499082963242E-002  -5.1463477587240780E-004  -4.0114555462114926E-002
          69  0.83641461125818228        2.1431743146117253E-002   5.8147393791381501E-002 -0.12199224578274384      -0.10555854110990716     
          70  0.82505976000299408        5.1278179019994125E-002   5.8147393791380952E-002 -0.10782398792531965      -0.10555854110990720     
          71  0.83641461125818162        2.1431743146117000E-002   8.0367499082960536E-002 -0.12199224578274395       -4.0114555462114183E-002
          72   1.0010489792925010       0.10841020064399957       0.12488524373052093       -5.1463477587232844E-004   3.1692075956979851E-003
          73   1.0010489792925013       0.10841020064399945        8.0367499082961369E-002  -5.1463477587236140E-004  -4.0114555462114412E-002
          74  0.83641461125818373        2.1431743146117767E-002   5.8147393791382021E-002 -0.12199224578274377      -0.10555854110990717     
          75  0.82505976000299497        5.1278179019994423E-002   5.8147393791381771E-002 -0.10782398792531950      -0.10555854110990717     
          76  0.83641461125818306        2.1431743146117468E-002   8.0367499082962771E-002 -0.12199224578274369       -4.0114555462114718E-002
          77   1.0010489792925021       0.10841020064400188       0.12488524373052490       -5.1463477587235739E-004   3.1692075956978884E-003
          78   1.0010489792925019       0.10841020064399948        8.0367499082961008E-002  -5.1463477587234698E-004  -4.0114555462115078E-002
          79  0.83641461125818284        2.1431743146117409E-002   5.8147393791382042E-002 -0.12199224578274398      -0.10555854110990720     
          80  0.82505976000299508        5.1278179019994423E-002   5.8147393791381827E-002 -0.10782398792531961      -0.10555854110990737     
          81  0.83641461125818173        2.1431743146117017E-002   8.0367499082962535E-002 -0.12199224578274404       -4.0114555462115044E-002
          82   1.0010489792925028       0.10841020064400220       0.12488524373052680       -5.1463477587240542E-004   3.1692075956979210E-003
          83   1.0010489792925021       0.10841020064400152        8.0367499082963145E-002  -5.1463477587230242E-004  -4.0114555462114329E-002
          84  0.83641461125818295        2.1431743146117493E-002   5.8147393791381709E-002 -0.12199224578274367      -0.10555854110990753     
          85  0.82505976000299530        5.1278179019994395E-002   5.8147393791381459E-002 -0.10782398792531936      -0.10555854110990727     
          86  0.83641461125818140        2.1431743146116886E-002   8.0367499082960939E-002 -0.12199224578274406       -4.0114555462115002E-002
          87   1.0010489792925017       0.10841020064400070       0.12488524373052817       -5.1463477587233278E-004   3.1692075956977809E-003
          88   1.0010489792925030       0.10841020064400317        8.0367499082963104E-002  -5.1463477587242764E-004  -4.0114555462115578E-002
          89  0.83641461125818184        2.1431743146117059E-002   5.8147393791381730E-002 -0.12199224578274410      -0.10555854110990708     
          90  0.82505976000299419        5.1278179019994027E-002   5.8147393791381542E-002 -0.10782398792531959      -0.10555854110990717     
          91  0.83641461125818251        2.1431743146117104E-002   8.0367499082962299E-002 -0.12199224578274412       -4.0114555462114510E-002
          92   1.0010489792925021       0.10841020064400035       0.12488524373052673       -5.1463477587220517E-004   3.1692075956976412E-003
          93   1.0010489792925026       0.10841020064400142        8.0367499082961841E-002  -5.1463477587229635E-004  -4.0114555462115238E-002
          94  0.83641461125818206        2.1431743146117056E-002   5.8147393791382146E-002 -0.12199224578274420      -0.10555854110990714     
          95  0.82505976000299641        5.1278179019994943E-002   5.8147393791382423E-002 -0.10782398792531937      -0.10555854110990724     
          96  0.83641461125818350        2.1431743146117718E-002   8.0367499082960342E-002 -0.12199224578274377       -4.0114555462114600E-002
          97   1.0010489792925010       0.10841020064399978       0.12488524373052291       -5.1463477587236791E-004   3.1692075956979582E-003
          98   1.0010489792925021       0.10841020064400048        8.0367499082961938E-002  -5.1463477587234915E-004  -4.0114555462114808E-002
          99  0.83641461125818140        2.1431743146116917E-002   5.8147393791381827E-002 -0.12199224578274399      -0.10555854110990712     
         100  0.82505976000299586        5.1278179019994763E-002   5.8147393791381688E-002 -0.10782398792531964      -0.10555854110990734     
         101  0.83641461125818239        2.1431743146117118E-002   8.0367499082962701E-002 -0.12199224578274381       -4.0114555462113698E-002
         102   1.0010489792925019       0.10841020064400000       0.12488524373052484       -5.1463477587220864E-004   3.1692075956979149E-003
         103   1.0010489792925021       0.10841020064400202        8.0367499082962271E-002  -5.1463477587234167E-004  -4.0114555462114586E-002
         104  0.83641461125818173        2.1431743146116941E-002   5.8147393791381716E-002 -0.12199224578274420      -0.10555854110990744     
         105  0.82505976000299486        5.1278179019994194E-002   5.8147393791381556E-002 -0.10782398792531959      -0.10555854110990724     
         106  0.83641461125818184        2.1431743146117024E-002   8.0367499082963215E-002 -0.12199224578274380       -4.0114555462114676E-002
         107   1.0010489792925024       0.10841020064400246       0.12488524373052462       -5.1463477587237333E-004   3.1692075956979582E-003
         108   1.0010489792925013       0.10841020064399973        8.0367499082959731E-002  -5.1463477587237799E-004  -4.0114555462114780E-002
         109  0.83641461125818195        2.1431743146117226E-002   5.8147393791381688E-002 -0.12199224578274385      -0.10555854110990735     
         110  0.82505976000299452        5.1278179019994305E-002   5.8147393791381799E-002 -0.10782398792531950      -0.10555854110990720     
         111  0.83641461125818362        2.1431743146117715E-002   8.0367499082962007E-002 -0.12199224578274374       -4.0114555462114232E-002
         112   1.0010489792925013       0.10841020064399982       0.12488524373052332       -5.1463477587228323E-004   3.1692075956979279E-003
         113   1.0010489792925024       0.10841020064400025        8.0367499082962618E-002  -5.1463477587227705E-004  -4.0114555462114190E-002
         114  0.83641461125818284        2.1431743146117350E-002   5.8147393791382021E-002 -0.12199224578274385      -0.10555854110990741     
         115  0.82505976000299641        5.1278179019995034E-002   5.8147393791382375E-002 -0.10782398792531944      -0.10555854110990723     
         116  0.83641461125818384        2.1431743146117822E-002   8.0367499082963201E-002 -0.12199224578274380       -4.0114555462114537E-002
         117   1.0010489792925019       0.10841020064400080       0.12488524373052601       -5.1463477587224376E-004   3.1692075956977926E-003
         118   1.0010489792925024       0.10841020064400197        8.0367499082960966E-002  -5.1463477587244575E-004  -4.0114555462115821E-002
         119  0.83641461125818251        2.1431743146117229E-002   5.8147393791382222E-002 -0.12199224578274415      -0.10555854110990710     
         120  0.82505976000299519        5.1278179019994458E-002   5.8147393791381619E-002 -0.10782398792531955      -0.10555854110990710     

 #Chemical potential mu
  0.70604431860093086     


==> anc/final_n0.90_l6.00 <==
 # x   local density py px ey ex
           1  0.80235117515701626        8.0810498004068171E-003   5.5280030537216467E-002 -0.13063182811519675       -4.8292879006155302E-002
           2   1.0016426242669874       0.12711886896677665       0.11623521219581831       -4.0580379077162298E-004   1.5436157495544904E-003
           3  0.99828304125941736        4.4056784950661308E-002  0.11623521219582064       -9.0063560435802955E-004   1.5436157495544640E-003
           4   1.0016426242669874       0.12711886896677829        5.5280030537215294E-002  -4.0580379077174490E-004  -4.8292879006155698E-002
           5  0.80235117515701604        8.0810498004072195E-003   5.3025427903860896E-002 -0.13063182811519677      -0.10654595777720335     
           6  0.79378189911366592        4.0077631118297284E-002   5.3025427903860979E-002 -0.11216269250133423      -0.10654595777720340     
           7  0.80235117515701826        8.0810498004073635E-003   5.5280030537216016E-002 -0.13063182811519694       -4.8292879006155413E-002
           8   1.0016426242669869       0.12711886896677821       0.11623521219581896       -4.0580379077169535E-004   1.5436157495545210E-003
           9  0.99828304125941736        4.4056784950658963E-002  0.11623521219582236       -9.0063560435801123E-004   1.5436157495544425E-003
          10   1.0016426242669865       0.12711886896678048        5.5280030537217535E-002  -4.0580379077174679E-004  -4.8292879006155982E-002
          11  0.80235117515701726        8.0810498004074902E-003   5.3025427903861153E-002 -0.13063182811519675      -0.10654595777720346     
          12  0.79378189911366492        4.0077631118297583E-002   5.3025427903861076E-002 -0.11216269250133440      -0.10654595777720341     
          13  0.80235117515701693        8.0810498004070339E-003   5.5280030537217285E-002 -0.13063182811519677       -4.8292879006155406E-002
          14   1.0016426242669874       0.12711886896677765       0.11623521219581995       -4.0580379077162433E-004   1.5436157495544174E-003
          15  0.99828304125941758        4.4056784950659497E-002  0.11623521219582113       -9.0063560435798098E-004   1.5436157495544050E-003
          16   1.0016426242669867       0.12711886896677890        5.5280030537216140E-002  -4.0580379077173872E-004  -4.8292879006155920E-002
          17  0.80235117515701659        8.0810498004075942E-003   5.3025427903861957E-002 -0.13063182811519680      -0.10654595777720342     
          18  0.79378189911366603        4.0077631118298304E-002   5.3025427903862103E-002 -0.11216269250133432      -0.10654595777720345     
          19  0.80235117515701659        8.0810498004075040E-003   5.5280030537216737E-002 -0.13063182811519694       -4.8292879006155566E-002
          20   1.0016426242669874       0.12711886896677754       0.11623521219581973       -4.0580379077166033E-004   1.5436157495544263E-003
          21  0.99828304125941725        4.4056784950663008E-002  0.11623521219581864       -9.0063560435802912E-004   1.5436157495544807E-003
          22   1.0016426242669865       0.12711886896677693        5.5280030537215821E-002  -4.0580379077161848E-004  -4.8292879006155247E-002
          23  0.80235117515701726        8.0810498004074329E-003   5.3025427903861277E-002 -0.13063182811519697      -0.10654595777720349     
          24  0.79378189911366603        4.0077631118297437E-002   5.3025427903860903E-002 -0.11216269250133433      -0.10654595777720358     
          25  0.80235117515701693        8.0810498004069923E-003   5.5280030537213552E-002 -0.13063182811519689       -4.8292879006155885E-002
          26   1.0016426242669869       0.12711886896677757       0.11623521219582141       -4.0580379077175043E-004   1.5436157495544328E-003
          27  0.99828304125941725        4.4056784950664118E-002  0.11623521219582507       -9.0063560435798987E-004   1.5436157495544145E-003
          28   1.0016426242669874       0.12711886896678057        5.5280030537215717E-002  -4.0580379077187608E-004  -4.8292879006156759E-002
          29  0.80235117515701704        8.0810498004079100E-003   5.3025427903861277E-002 -0.13063182811519680      -0.10654595777720334     
          30  0.79378189911366448        4.0077631118297000E-002   5.3025427903860528E-002 -0.11216269250133452      -0.10654595777720353     
          31  0.80235117515701715        8.0810498004067182E-003   5.5280030537217174E-002 -0.13063182811519683       -4.8292879006155517E-002
          32   1.0016426242669876       0.12711886896677871       0.11623521219582159       -4.0580379077170944E-004   1.5436157495545063E-003
          33  0.99828304125941814        4.4056784950663501E-002  0.11623521219582242       -9.0063560435802662E-004   1.5436157495544356E-003
          34   1.0016426242669878       0.12711886896677810        5.5280030537217556E-002  -4.0580379077167269E-004  -4.8292879006155816E-002
          35  0.80235117515701626        8.0810498004073028E-003   5.3025427903861312E-002 -0.13063182811519677      -0.10654595777720362     
          36  0.79378189911366559        4.0077631118297929E-002   5.3025427903861555E-002 -0.11216269250133433      -0.10654595777720360     
          37  0.80235117515701804        8.0810498004076307E-003   5.5280030537216016E-002 -0.13063182811519691       -4.8292879006155122E-002
          38   1.0016426242669865       0.12711886896677699       0.11623521219581956       -4.0580379077158384E-004   1.5436157495544662E-003
          39  0.99828304125941836        4.4056784950660614E-002  0.11623521219582300       -9.0063560435799778E-004   1.5436157495543929E-003
          40   1.0016426242669865       0.12711886896678048        5.5280030537214059E-002  -4.0580379077192487E-004  -4.8292879006156517E-002
          41  0.80235117515701748        8.0810498004079013E-003   5.3025427903861826E-002 -0.13063182811519677      -0.10654595777720342     
          42  0.79378189911366692        4.0077631118297909E-002   5.3025427903861194E-002 -0.11216269250133434      -0.10654595777720346     
          43  0.80235117515701804        8.0810498004068674E-003   5.5280030537213691E-002 -0.13063182811519689       -4.8292879006154622E-002
          44   1.0016426242669867       0.12711886896677291       0.11623521219581658       -4.0580379077145162E-004   1.5436157495543558E-003
          45  0.99828304125941747        4.4056784950659657E-002  0.11623521219582308       -9.0063560435794585E-004   1.5436157495542563E-003
          46   1.0016426242669876       0.12711886896677821        5.5280030537215752E-002  -4.0580379077167448E-004  -4.8292879006156315E-002
          47  0.80235117515701704        8.0810498004075804E-003   5.3025427903861895E-002 -0.13063182811519686      -0.10654595777720351     
          48  0.79378189911366703        4.0077631118298082E-002   5.3025427903861611E-002 -0.11216269250133426      -0.10654595777720326     
          49  0.80235117515701648        8.0810498004071311E-003   5.5280030537215807E-002 -0.13063182811519680       -4.8292879006156142E-002
          50   1.0016426242669856       0.12711886896677968       0.11623521219582182       -4.0580379077174918E-004   1.5436157495544156E-003
          51  0.99828304125941747        4.4056784950662245E-002  0.11623521219582382       -9.0063560435800472E-004   1.5436157495544323E-003
          52   1.0016426242669869       0.12711886896678062        5.5280030537217403E-002  -4.0580379077177753E-004  -4.8292879006156073E-002
          53  0.80235117515701670        8.0810498004074850E-003   5.3025427903861763E-002 -0.13063182811519683      -0.10654595777720341     
          54  0.79378189911366648        4.0077631118298054E-002   5.3025427903861097E-002 -0.11216269250133426      -0.10654595777720335     
          55  0.80235117515701582        8.0810498004065742E-003   5.5280030537213802E-002 -0.13063182811519680       -4.8292879006156350E-002
          56   1.0016426242669862       0.12711886896677915       0.11623521219582267       -4.0580379077179569E-004   1.5436157495543671E-003
          57  0.99828304125941703        4.4056784950661260E-002  0.11623521219582246       -9.0063560435796710E-004   1.5436157495543822E-003
          58   1.0016426242669869       0.12711886896678010        5.5280030537216390E-002  -4.0580379077179244E-004  -4.8292879006156239E-002
          59  0.80235117515701615        8.0810498004079013E-003   5.3025427903861638E-002 -0.13063182811519683      -0.10654595777720358     
          60  0.79378189911366492        4.0077631118297465E-002   5.3025427903860632E-002 -0.11216269250133443      -0.10654595777720358     
          61  0.80235117515701548        8.0810498004063643E-003   5.5280030537215807E-002 -0.13063182811519686       -4.8292879006155746E-002
          62   1.0016426242669874       0.12711886896677937       0.11623521219582121       -4.0580379077177233E-004   1.5436157495545204E-003
          63  0.99828304125941814        4.4056784950660878E-002  0.11623521219582414       -9.0063560435801361E-004   1.5436157495543764E-003
          64   1.0016426242669869       0.12711886896678107        5.5280030537215787E-002  -4.0580379077192802E-004  -4.8292879006156905E-002
          65  0.80235117515701537        8.0810498004074867E-003   5.3025427903861160E-002 -0.13063182811519683      -0.10654595777720331     
          66  0.79378189911366559        4.0077631118297381E-002   5.3025427903860306E-002 -0.11216269250133434      -0.10654595777720366     
          67  0.80235117515701448        8.0810498004060035E-003   5.5280030537214891E-002 -0.13063182811519697       -4.8292879006155254E-002
          68   1.0016426242669862       0.12711886896677593       0.11623521219581920       -4.0580379077159983E-004   1.5436157495544750E-003
          69  0.99828304125941802        4.4056784950663390E-002  0.11623521219582272       -9.0063560435801426E-004   1.5436157495544130E-003
          70   1.0016426242669878       0.12711886896677960        5.5280030537216716E-002  -4.0580379077173563E-004  -4.8292879006155968E-002
          71  0.80235117515701715        8.0810498004071328E-003   5.3025427903861541E-002 -0.13063182811519677      -0.10654595777720363     
          72  0.79378189911366648        4.0077631118298061E-002   5.3025427903861347E-002 -0.11216269250133439      -0.10654595777720360     
          73  0.80235117515701637        8.0810498004069715E-003   5.5280030537215655E-002 -0.13063182811519691       -4.8292879006155594E-002
          74   1.0016426242669876       0.12711886896677849       0.11623521219582127       -4.0580379077170164E-004   1.5436157495544356E-003
          75  0.99828304125941725        4.4056784950663064E-002  0.11623521219582354       -9.0063560435798260E-004   1.5436157495542860E-003
          76   1.0016426242669876       0.12711886896677879        5.5280030537216196E-002  -4.0580379077174018E-004  -4.8292879006156184E-002
          77  0.80235117515701726        8.0810498004074346E-003   5.3025427903861937E-002 -0.13063182811519686      -0.10654595777720335     
          78  0.79378189911366581        4.0077631118298554E-002   5.3025427903861257E-002 -0.11216269250133434      -0.10654595777720355     
          79  0.80235117515701726        8.0810498004062186E-003   5.5280030537214406E-002 -0.13063182811519691       -4.8292879006154935E-002
          80   1.0016426242669862       0.12711886896677455       0.11623521219581917       -4.0580379077152535E-004   1.5436157495544215E-003
          81  0.99828304125941791        4.4056784950663140E-002  0.11623521219582673       -9.0063560435797350E-004   1.5436157495543005E-003
          82   1.0016426242669874       0.12711886896678048        5.5280030537215606E-002  -4.0580379077185088E-004  -4.8292879006156753E-002
          83  0.80235117515701626        8.0810498004074728E-003   5.3025427903861971E-002 -0.13063182811519680      -0.10654595777720351     
          84  0.79378189911366615        4.0077631118298401E-002   5.3025427903861486E-002 -0.11216269250133430      -0.10654595777720360     
          85  0.80235117515701604        8.0810498004070964E-003   5.5280030537216161E-002 -0.13063182811519675       -4.8292879006155684E-002
          86   1.0016426242669867       0.12711886896677863       0.11623521219582302       -4.0580379077165155E-004   1.5436157495544295E-003
          87  0.99828304125941814        4.4056784950662779E-002  0.11623521219582438       -9.0063560435798347E-004   1.5436157495543720E-003
          88   1.0016426242669876       0.12711886896677912        5.5280030537217167E-002  -4.0580379077172110E-004  -4.8292879006156086E-002
          89  0.80235117515701693        8.0810498004080487E-003   5.3025427903861361E-002 -0.13063182811519686      -0.10654595777720360     
          90  0.79378189911366448        4.0077631118297118E-002   5.3025427903860639E-002 -0.11216269250133447      -0.10654595777720346     
          91  0.80235117515701615        8.0810498004067650E-003   5.5280030537216363E-002 -0.13063182811519697       -4.8292879006155184E-002
          92   1.0016426242669862       0.12711886896677796       0.11623521219581720       -4.0580379077166109E-004   1.5436157495545162E-003
          93  0.99828304125941691        4.4056784950659011E-002  0.11623521219581942       -9.0063560435803746E-004   1.5436157495544705E-003
          94   1.0016426242669862       0.12711886896677982        5.5280030537215183E-002  -4.0580379077182957E-004  -4.8292879006155948E-002
          95  0.80235117515701582        8.0810498004077452E-003   5.3025427903861472E-002 -0.13063182811519677      -0.10654595777720338     
          96  0.79378189911366503        4.0077631118297527E-002   5.3025427903861118E-002 -0.11216269250133436      -0.10654595777720344     
          97  0.80235117515701648        8.0810498004071293E-003   5.5280030537215981E-002 -0.13063182811519694       -4.8292879006155809E-002
          98   1.0016426242669874       0.12711886896677876       0.11623521219582084       -4.0580379077174533E-004   1.5436157495544200E-003
          99  0.99828304125941747        4.4056784950660011E-002  0.11623521219582401       -9.0063560435798878E-004   1.5436157495543760E-003
         100   1.0016426242669871       0.12711886896678132        5.5280030537217209E-002  -4.0580379077181439E-004  -4.8292879006156419E-002
         101  0.80235117515701682        8.0810498004081806E-003   5.3025427903861992E-002 -0.13063182811519675      -0.10654595777720363     
         102  0.79378189911366681        4.0077631118297763E-002   5.3025427903860979E-002 -0.11216269250133437      -0.10654595777720344     
         103  0.80235117515701582        8.0810498004067980E-003   5.5280030537215745E-002 -0.13063182811519680       -4.8292879006156510E-002
         104   1.0016426242669869       0.12711886896677987       0.11623521219582103       -4.0580379077179352E-004   1.5436157495543241E-003
         105  0.99828304125941703        4.4056784950658505E-002  0.11623521219582078       -9.0063560435797913E-004   1.5436157495544193E-003
         106   1.0016426242669885       0.12711886896677940        5.5280030537217875E-002  -4.0580379077167930E-004  -4.8292879006155705E-002
         107  0.80235117515701493        8.0810498004068448E-003   5.3025427903861250E-002 -0.13063182811519697      -0.10654595777720355     
         108  0.79378189911366581        4.0077631118297943E-002   5.3025427903861680E-002 -0.11216269250133434      -0.10654595777720353     
         109  0.80235117515701715        8.0810498004072282E-003   5.5280030537216411E-002 -0.13063182811519694       -4.8292879006156149E-002
         110   1.0016426242669869       0.12711886896677943       0.11623521219582246       -4.0580379077173633E-004   1.5436157495544158E-003
         111  0.99828304125941747        4.4056784950662918E-002  0.11623521219582293       -9.0063560435799344E-004   1.5436157495544310E-003
         112   1.0016426242669880       0.12711886896677879        5.5280030537218007E-002  -4.0580379077170326E-004  -4.8292879006155989E-002
         113  0.80235117515701726        8.0810498004081147E-003   5.3025427903862166E-002 -0.13063182811519689      -0.10654595777720359     
         114  0.79378189911366803        4.0077631118298221E-002   5.3025427903861826E-002 -0.11216269250133423      -0.10654595777720351     
         115  0.80235117515701693        8.0810498004073288E-003   5.5280030537214239E-002 -0.13063182811519680       -4.8292879006155844E-002
         116   1.0016426242669874       0.12711886896677652       0.11623521219582067       -4.0580379077171671E-004   1.5436157495543946E-003
         117  0.99828304125941691        4.4056784950664236E-002  0.11623521219582474       -9.0063560435800494E-004   1.5436157495544408E-003
         118   1.0016426242669885       0.12711886896678135        5.5280030537219520E-002  -4.0580379077178208E-004  -4.8292879006156204E-002
         119  0.80235117515701748        8.0810498004071658E-003   5.3025427903861000E-002 -0.13063182811519686      -0.10654595777720351     
         120  0.79378189911366581        4.0077631118297430E-002   5.3025427903861007E-002 -0.11216269250133437      -0.10654595777720337     

 #Chemical potential mu
  0.63916386046029228     


==> anc/final_n0.90_l60.00 <==
 # x   local density py px ey ex
           1  0.80631726038727758        5.0362871653118424E-002   5.0418141060174317E-002 -0.10697630151540231      -0.10694846120241450     
           2  0.80631325581141300        5.0359266905897357E-002   5.0419526538365809E-002 -0.10697814572902811      -0.10694769904925452     
           3  0.80631733860208366        5.0360151975686065E-002   5.0420778844817458E-002 -0.10697804627705515      -0.10694747477123433     
           4  0.80634285140834550        5.0374165444610444E-002   5.0420890132727159E-002 -0.10697200832605272      -0.10694874338497412     
           5  0.80640243186989191        5.0409784581905558E-002   5.0418881115099970E-002 -0.10695608420053813      -0.10695234247109257     
           6  0.80650352609515219        5.0472247748206966E-002   5.0414095450614815E-002 -0.10692775411582034      -0.10695859588276269     
           7  0.80663892548418459        5.0560717795924692E-002   5.0400100920785694E-002 -0.10688707162687164      -0.10697015385111910     
           8  0.80677460892250963        5.0661759758619133E-002   5.0371079269885516E-002 -0.10683992328644688      -0.10698924657085539     
           9  0.80688699427872601        5.0743998036051251E-002   5.0368428135109639E-002 -0.10680156299634413      -0.10699453835622372     
          10  0.80698170865013596        5.0762986427692683E-002   5.0446567683900073E-002 -0.10679337932820884      -0.10695587760811724     
          11  0.80693439615412421        5.0670619159210603E-002   5.0491458445792857E-002 -0.10683481506880160      -0.10692390721359404     
          12  0.80633002005523913        5.0219229520481704E-002   5.0685941367578133E-002 -0.10704719323246627      -0.10680975899727710     
          13  0.80573149940170075        4.9461052781118418E-002   5.1584411166622761E-002 -0.10735485713649905      -0.10621271506114689     
          14  0.80260063212833976        4.5849021893850039E-002   5.3312434459658824E-002 -0.10937627627175417      -0.10696744353202921     
          15  0.80889741001824667        1.0687177203048114E-002   6.0569715012342873E-002 -0.12898491147977936       -4.6190279282053902E-002
          16   1.0017928845821349       0.12283708623425445       0.11253990516040432       -1.4621467489668035E-004   1.8377820991912677E-003
          17  0.99907250562448380        5.4401029888498938E-002   7.9655829437200731E-002  -5.1217172491158959E-004  -6.6064412158097998E-005
          18  0.99996031713225841        6.6536233178865534E-002   7.1349565820365390E-002  -5.1905029933965553E-006   1.7867558331127460E-006
          19  0.99999386008400870        7.0233580261676032E-002   7.0767288642914705E-002  -3.1724091138404750E-006   9.4786801810048583E-008
          20  0.99999944730038226        7.0566717776333360E-002   7.0668856553528461E-002  -1.4844291527558816E-007  -2.4334836783612960E-008
          21  0.99999995574339295        7.0624352945961352E-002   7.0648343798734914E-002  -1.9262082493464160E-008   2.5173477656582981E-009
          22  0.99999999388143890        7.0636414273452949E-002   7.0644127588499972E-002  -2.5347849917844663E-009  -1.3272449389747500E-010
          23  0.99999999950492069        7.0639314241854295E-002   7.0642590886834597E-002  -1.4960913567310389E-010  -2.0640432919072406E-012
          24  0.99999999994389899        7.0640436139282836E-002   7.0641896491200395E-002  -2.6064803000009757E-011   1.5583637849108322E-012
          25  0.99999999999355738        7.0640934846869091E-002   7.0641595244999716E-002  -2.3695770882738836E-012  -1.5653825325285694E-013
          26  0.99999999999941536        7.0641143000540044E-002   7.0641481189408481E-002  -2.2564343385086342E-013   1.1780299127250625E-014
          27  0.99999999999993072        7.0641215605911675E-002   7.0641450560786259E-002  -3.2248554573660133E-014   4.8374071413390105E-016
          28  0.99999999999999478        7.0641231032875035E-002   7.0641450603623840E-002  -2.8606791571322377E-015   7.7190578025971650E-017
          29   1.0000000000000009        7.0641228480825310E-002   7.0641455789700575E-002  -4.3573607171139717E-016   1.7282634797187934E-016
          30   1.0000000000000018        7.0641225905670069E-002   7.0641455789699326E-002  -1.5158833058292723E-016   1.6948668111690898E-016
          31   1.0000000000000002        7.0641228480830195E-002   7.0641450603624048E-002  -4.2787623380770848E-016   8.1256909022021750E-017
          32  0.99999999999999500        7.0641231032877366E-002   7.0641450560791227E-002  -2.8639987113498359E-015   4.8085052026414980E-016
          33  0.99999999999993006        7.0641215605923582E-002   7.0641481189406843E-002  -3.2266358044399834E-014   1.1781930114649891E-014
          34  0.99999999999941591        7.0641143000534742E-002   7.0641595244993693E-002  -2.2564727465121957E-013  -1.5653897733810299E-013
          35  0.99999999999355738        7.0640934846872228E-002   7.0641896491202630E-002  -2.3695803114574720E-012   1.5583781297604573E-012
          36  0.99999999994389877        7.0640436139283835E-002   7.0642590886839302E-002  -2.6064808852715848E-011  -2.0640482920896675E-012
          37  0.99999999950492058        7.0639314241851908E-002   7.0644127588503358E-002  -1.4960913469521715E-010  -1.3272449174416334E-010
          38  0.99999999388143923        7.0636414273454629E-002   7.0648343798736676E-002  -2.5347849848064848E-009   2.5173477587984107E-009
          39  0.99999995574339251        7.0624352945965946E-002   7.0668856553533665E-002  -1.9262082492497907E-008  -2.4334836789996551E-008
          40  0.99999944730038248        7.0566717776332832E-002   7.0767288642917509E-002  -1.4844291526413612E-007   9.4786801823653177E-008
          41  0.99999386008400881        7.0233580261674561E-002   7.1349565820363045E-002  -3.1724091138404877E-006   1.7867558330934347E-006
          42  0.99996031713225753        6.6536233178870696E-002   7.9655829437199704E-002  -5.1905029934067662E-006  -6.6064412158112012E-005
          43  0.99907250562448469        5.4401029888494504E-002  0.11253990516040364       -5.1217172491157419E-004   1.8377820991912432E-003
          44   1.0017928845821351       0.12283708623425321        6.0569715012342082E-002  -1.4621467489663923E-004  -4.6190279282053819E-002
          45  0.80889741001824733        1.0687177203047994E-002   5.3312434459658851E-002 -0.12898491147977939      -0.10696744353202925     
          46  0.80260063212833854        4.5849021893850331E-002   5.1584411166622601E-002 -0.10937627627175420      -0.10621271506114693     
          47  0.80573149940170152        4.9461052781117815E-002   5.0685941367577481E-002 -0.10735485713649902      -0.10680975899727688     
          48  0.80633002005523891        5.0219229520481495E-002   5.0491458445792711E-002 -0.10704719323246642      -0.10692390721359417     
          49  0.80693439615412388        5.0670619159210339E-002   5.0446567683899657E-002 -0.10683481506880177      -0.10695587760811720     
          50  0.80698170865013563        5.0762986427692280E-002   5.0368428135109791E-002 -0.10679337932820894      -0.10699453835622379     
          51  0.80688699427872645        5.0743998036051549E-002   5.0371079269885766E-002 -0.10680156299634415      -0.10698924657085528     
          52  0.80677460892250941        5.0661759758618974E-002   5.0400100920785867E-002 -0.10683992328644695      -0.10697015385111917     
          53  0.80663892548418437        5.0560717795925116E-002   5.0414095450615141E-002 -0.10688707162687171      -0.10695859588276266     
          54  0.80650352609515330        5.0472247748207064E-002   5.0418881115099783E-002 -0.10692775411582031      -0.10695234247109256     
          55  0.80640243186989091        5.0409784581905245E-002   5.0420890132726770E-002 -0.10695608420053833      -0.10694874338497416     
          56  0.80634285140834561        5.0374165444610181E-002   5.0420778844817285E-002 -0.10697200832605269      -0.10694747477123417     
          57  0.80631733860208432        5.0360151975686107E-002   5.0419526538365629E-002 -0.10697804627705508      -0.10694769904925461     
          58  0.80631325581141255        5.0359266905897357E-002   5.0418141060174185E-002 -0.10697814572902808      -0.10694846120241436     
          59  0.80631726038727813        5.0362871653118542E-002   5.0417228629267861E-002 -0.10697630151540230      -0.10694906435680096     
          60  0.80631972468541513        5.0364807806496062E-002   5.0417228629267709E-002 -0.10697534903733706      -0.10694906435680121     
          61  0.80631726038727725        5.0362871653118618E-002   5.0418141060173990E-002 -0.10697630151540241      -0.10694846120241444     
          62  0.80631325581141200        5.0359266905896961E-002   5.0419526538365116E-002 -0.10697814572902820      -0.10694769904925450     
          63  0.80631733860208332        5.0360151975685809E-002   5.0420778844817403E-002 -0.10697804627705509      -0.10694747477123426     
          64  0.80634285140834461        5.0374165444610777E-002   5.0420890132727193E-002 -0.10697200832605283      -0.10694874338497407     
          65  0.80640243186989125        5.0409784581905481E-002   5.0418881115099672E-002 -0.10695608420053819      -0.10695234247109256     
          66  0.80650352609515397        5.0472247748206842E-002   5.0414095450614753E-002 -0.10692775411582031      -0.10695859588276269     
          67  0.80663892548418459        5.0560717795924831E-002   5.0400100920785368E-002 -0.10688707162687171      -0.10697015385111920     
          68  0.80677460892251029        5.0661759758618342E-002   5.0371079269885266E-002 -0.10683992328644687      -0.10698924657085540     
          69  0.80688699427872546        5.0743998036051577E-002   5.0368428135110173E-002 -0.10680156299634422      -0.10699453835622376     
          70  0.80698170865013641        5.0762986427692697E-002   5.0446567683900073E-002 -0.10679337932820887      -0.10695587760811724     
          71  0.80693439615412399        5.0670619159210464E-002   5.0491458445792781E-002 -0.10683481506880169      -0.10692390721359414     
          72  0.80633002005523924        5.0219229520481523E-002   5.0685941367578043E-002 -0.10704719323246634      -0.10680975899727682     
          73  0.80573149940170152        4.9461052781118328E-002   5.1584411166623087E-002 -0.10735485713649902      -0.10621271506114685     
          74  0.80260063212833899        4.5849021893850622E-002   5.3312434459659205E-002 -0.10937627627175406      -0.10696744353202928     
          75  0.80889741001824689        1.0687177203048279E-002   6.0569715012340729E-002 -0.12898491147977947       -4.6190279282053930E-002
          76   1.0017928845821356       0.12283708623425038       0.11253990516040376       -1.4621467489669480E-004   1.8377820991912080E-003
          77  0.99907250562448469        5.4401029888497425E-002   7.9655829437203535E-002  -5.1217172491156303E-004  -6.6064412158108624E-005
          78  0.99996031713225786        6.6536233178868934E-002   7.1349565820362629E-002  -5.1905029933939845E-006   1.7867558330989192E-006
          79  0.99999386008400881        7.0233580261672521E-002   7.0767288642913026E-002  -3.1724091138368303E-006   9.4786801803721366E-008
          80  0.99999944730038259        7.0566717776333013E-002   7.0668856553533665E-002  -1.4844291526671560E-007  -2.4334836782712276E-008
          81  0.99999995574339262        7.0624352945963073E-002   7.0648343798735663E-002  -1.9262082509103244E-008   2.5173477655813459E-009
          82  0.99999999388143856        7.0636414273452172E-002   7.0644127588495947E-002  -2.5347849869492271E-009  -1.3272449352831748E-010
          83  0.99999999950491980        7.0639314241856266E-002   7.0642590886832654E-002  -1.4960912472066265E-010  -2.0640467579312586E-012
          84  0.99999999994389854        7.0640436139287138E-002   7.0641896491200298E-002  -2.6064820773294073E-011   1.5583797422956926E-012
          85  0.99999999999355726        7.0640934846872921E-002   7.0641595244991529E-002  -2.3695791344602070E-012  -1.5654005385939142E-013
          86  0.99999999999941580        7.0641143000532786E-002   7.0641481189406774E-002  -2.2564480908782713E-013   1.1779727118221257E-014
          87  0.99999999999993039        7.0641215605922125E-002   7.0641450560794156E-002  -3.2246854297120894E-014   4.7344445268906999E-016
          88  0.99999999999999489        7.0641231032875534E-002   7.0641450603626574E-002  -2.8573820685296519E-015   7.9008509883127112E-017
          89   1.0000000000000009        7.0641228480826199E-002   7.0641455789698895E-002  -4.2558715285991039E-016   1.6678544044411671E-016
          90   1.0000000000000018        7.0641225905666127E-002   7.0641455789700339E-002  -1.5542223149873316E-016   1.7888649948878672E-016
          91   1.0000000000000007        7.0641228480827031E-002   7.0641450603625755E-002  -4.3112232565351280E-016   8.3465031991603242E-017
          92  0.99999999999999512        7.0641231032872259E-002   7.0641450560788160E-002  -2.8540572606442226E-015   4.8271780657048123E-016
          93  0.99999999999993083        7.0641215605916158E-002   7.0641481189409883E-002  -3.2251220883353217E-014   1.1780277770615036E-014
          94  0.99999999999941491        7.0641143000540876E-002   7.0641595244998287E-002  -2.2564724073972792E-013  -1.5654731943974574E-013
          95  0.99999999999355726        7.0640934846871575E-002   7.0641896491197814E-002  -2.3695792875653421E-012   1.5583803351256559E-012
          96  0.99999999994389799        7.0640436139285265E-002   7.0642590886837497E-002  -2.6064817627898263E-011  -2.0640531539990431E-012
          97  0.99999999950492069        7.0639314241857515E-002   7.0644127588504607E-002  -1.4960913665630418E-010  -1.3272448802720112E-010
          98  0.99999999388143856        7.0636414273455420E-002   7.0648343798737245E-002  -2.5347849914545705E-009   2.5173477601133909E-009
          99  0.99999995574339284        7.0624352945966334E-002   7.0668856553527976E-002  -1.9262082494113573E-008  -2.4334836783350529E-008
         100  0.99999944730038248        7.0566717776330071E-002   7.0767288642909251E-002  -1.4844291526736170E-007   9.4786801811805039E-008
         101  0.99999386008400848        7.0233580261673909E-002   7.1349565820365071E-002  -3.1724091138361683E-006   1.7867558331035370E-006
         102  0.99996031713225841        6.6536233178870363E-002   7.9655829437201203E-002  -5.1905029934098986E-006  -6.6064412158107119E-005
         103  0.99907250562448435        5.4401029888493158E-002  0.11253990516040252       -5.1217172491159631E-004   1.8377820991912822E-003
         104   1.0017928845821338       0.12283708623425657        6.0569715012341097E-002  -1.4621467489672789E-004  -4.6190279282053631E-002
         105  0.80889741001824733        1.0687177203048277E-002   5.3312434459659178E-002 -0.12898491147977925      -0.10696744353202910     
         106  0.80260063212833854        4.5849021893850150E-002   5.1584411166622865E-002 -0.10937627627175416      -0.10621271506114686     
         107  0.80573149940170141        4.9461052781118175E-002   5.0685941367578119E-002 -0.10735485713649912      -0.10680975899727692     
         108  0.80633002005523924        5.0219229520481995E-002   5.0491458445793232E-002 -0.10704719323246628      -0.10692390721359402     
         109  0.80693439615412366        5.0670619159210784E-002   5.0446567683900219E-002 -0.10683481506880173      -0.10695587760811720     
         110  0.80698170865013619        5.0762986427692967E-002   5.0368428135109812E-002 -0.10679337932820888      -0.10699453835622377     
         111  0.80688699427872579        5.0743998036051272E-002   5.0371079269885197E-002 -0.10680156299634409      -0.10698924657085525     
         112  0.80677460892250985        5.0661759758618717E-002   5.0400100920785854E-002 -0.10683992328644688      -0.10697015385111922     
         113  0.80663892548418359        5.0560717795925227E-002   5.0414095450615308E-002 -0.10688707162687167      -0.10695859588276280     
         114  0.80650352609515275        5.0472247748207279E-002   5.0418881115100136E-002 -0.10692775411582027      -0.10695234247109267     
         115  0.80640243186989136        5.0409784581905537E-002   5.0420890132727110E-002 -0.10695608420053823      -0.10694874338497430     
         116  0.80634285140834516        5.0374165444610812E-002   5.0420778844817285E-002 -0.10697200832605272      -0.10694747477123427     
         117  0.80631733860208310        5.0360151975685823E-002   5.0419526538365490E-002 -0.10697804627705498      -0.10694769904925457     
         118  0.80631325581141178        5.0359266905897523E-002   5.0418141060174546E-002 -0.10697814572902808      -0.10694846120241445     
         119  0.80631726038727791        5.0362871653118660E-002   5.0417228629267563E-002 -0.10697630151540241      -0.10694906435680093     
         120  0.80631972468541535        5.0364807806495840E-002   5.0417228629267452E-002 -0.10697534903733710      -0.10694906435680104     

 #Chemical potential mu
  0.65183158043731426     


==> anc/final_n0.90_l7.00 <==
 # x   local density py px ey ex
           1  0.85247661598965663        6.5069664666229182E-002   5.9059193880360114E-002 -0.10178568482575232      -0.10538261568034527     
           2  0.86642042491861959        3.7799767477580064E-002   9.9244659794061815E-002 -0.11187724527501729       -3.3623526142109582E-002
           3   1.0011509135841310        9.4082863742919853E-002  0.11893957578336857       -4.5518897306040404E-004   3.2358947845877199E-003
           4   1.0011509135841301        9.4082863742917688E-002   9.9244659794059775E-002  -4.5518897306034837E-004  -3.3623526142109082E-002
           5  0.86642042491861881        3.7799767477579856E-002   5.9059193880359143E-002 -0.11187724527501737      -0.10538261568034542     
           6  0.85247661598965530        6.5069664666228599E-002   6.1972218898681299E-002 -0.10178568482575262      -0.10187358220295140     
           7  0.85987857717387972        7.2829995427589278E-002   6.1972218898681555E-002  -9.6654221977151067E-002 -0.10187358220295127     
           8  0.85247661598965585        6.5069664666228821E-002   5.9059193880359656E-002 -0.10178568482575251      -0.10538261568034513     
           9  0.86642042491862070        3.7799767477580869E-002   9.9244659794062204E-002 -0.11187724527501675       -3.3623526142108548E-002
          10   1.0011509135841310        9.4082863742919756E-002  0.11893957578336489       -4.5518897306051805E-004   3.2358947845881028E-003
          11   1.0011509135841306        9.4082863742918799E-002   9.9244659794061066E-002  -4.5518897306052238E-004  -3.3623526142108839E-002
          12  0.86642042491862237        3.7799767477581583E-002   5.9059193880360086E-002 -0.11187724527501691      -0.10538261568034543     
          13  0.85247661598965463        6.5069664666228474E-002   6.1972218898681479E-002 -0.10178568482575240      -0.10187358220295147     
          14  0.85987857717387917        7.2829995427589278E-002   6.1972218898681451E-002  -9.6654221977151150E-002 -0.10187358220295173     
          15  0.85247661598965485        6.5069664666228474E-002   5.9059193880359566E-002 -0.10178568482575256      -0.10538261568034520     
          16  0.86642042491861893        3.7799767477580057E-002   9.9244659794060830E-002 -0.11187724527501719       -3.3623526142109388E-002
          17   1.0011509135841308        9.4082863742921366E-002  0.11893957578336974       -4.5518897306050200E-004   3.2358947845878283E-003
          18   1.0011509135841310        9.4082863742919728E-002   9.9244659794061191E-002  -4.5518897306046113E-004  -3.3623526142109374E-002
          19  0.86642042491861926        3.7799767477579911E-002   5.9059193880359628E-002 -0.11187724527501715      -0.10538261568034531     
          20  0.85247661598965663        6.5069664666228724E-002   6.1972218898681486E-002 -0.10178568482575262      -0.10187358220295137     
          21  0.85987857717387794        7.2829995427588820E-002   6.1972218898681389E-002  -9.6654221977151317E-002 -0.10187358220295133     
          22  0.85247661598965574        6.5069664666228502E-002   5.9059193880360149E-002 -0.10178568482575244      -0.10538261568034529     
          23  0.86642042491861926        3.7799767477579703E-002   9.9244659794060497E-002 -0.11187724527501763       -3.3623526142109623E-002
          24   1.0011509135841310        9.4082863742921768E-002  0.11893957578336595       -4.5518897306047961E-004   3.2358947845877910E-003
          25   1.0011509135841306        9.4082863742914843E-002   9.9244659794059761E-002  -4.5518897306031335E-004  -3.3623526142108770E-002
          26  0.86642042491862115        3.7799767477581396E-002   5.9059193880360225E-002 -0.11187724527501736      -0.10538261568034525     
          27  0.85247661598965652        6.5069664666228599E-002   6.1972218898681077E-002 -0.10178568482575234      -0.10187358220295141     
          28  0.85987857717387950        7.2829995427588778E-002   6.1972218898681174E-002  -9.6654221977151067E-002 -0.10187358220295135     
          29  0.85247661598965685        6.5069664666228558E-002   5.9059193880359552E-002 -0.10178568482575240      -0.10538261568034518     
          30  0.86642042491861826        3.7799767477579613E-002   9.9244659794059747E-002 -0.11187724527501750       -3.3623526142109367E-002
          31   1.0011509135841308        9.4082863742919631E-002  0.11893957578336757       -4.5518897306049983E-004   3.2358947845878912E-003
          32   1.0011509135841319        9.4082863742918507E-002   9.9244659794062537E-002  -4.5518897306040355E-004  -3.3623526142108597E-002
          33  0.86642042491862115        3.7799767477580938E-002   5.9059193880359781E-002 -0.11187724527501690      -0.10538261568034535     
          34  0.85247661598965652        6.5069664666228835E-002   6.1972218898681916E-002 -0.10178568482575233      -0.10187358220295140     
          35  0.85987857717387972        7.2829995427589278E-002   6.1972218898681576E-002  -9.6654221977151053E-002 -0.10187358220295135     
          36  0.85247661598965552        6.5069664666228821E-002   5.9059193880359684E-002 -0.10178568482575237      -0.10538261568034510     
          37  0.86642042491861726        3.7799767477579085E-002   9.9244659794060719E-002 -0.11187724527501769       -3.3623526142110283E-002
          38   1.0011509135841308        9.4082863742921352E-002  0.11893957578337311       -4.5518897306040431E-004   3.2358947845875733E-003
          39   1.0011509135841310        9.4082863742920478E-002   9.9244659794060622E-002  -4.5518897306040485E-004  -3.3623526142109901E-002
          40  0.86642042491861881        3.7799767477579849E-002   5.9059193880359767E-002 -0.11187724527501751      -0.10538261568034513     
          41  0.85247661598965530        6.5069664666228599E-002   6.1972218898681208E-002 -0.10178568482575248      -0.10187358220295137     
          42  0.85987857717387939        7.2829995427589250E-002   6.1972218898680709E-002  -9.6654221977151122E-002 -0.10187358220295142     
          43  0.85247661598965430        6.5069664666228072E-002   5.9059193880359420E-002 -0.10178568482575255      -0.10538261568034521     
          44  0.86642042491861837        3.7799767477579550E-002   9.9244659794061538E-002 -0.11187724527501769       -3.3623526142109957E-002
          45   1.0011509135841317        9.4082863742920630E-002  0.11893957578337051       -4.5518897306041272E-004   3.2358947845876804E-003
          46   1.0011509135841306        9.4082863742918466E-002   9.9244659794060067E-002  -4.5518897306035921E-004  -3.3623526142109526E-002
          47  0.86642042491861848        3.7799767477579932E-002   5.9059193880359337E-002 -0.11187724527501750      -0.10538261568034532     
          48  0.85247661598965441        6.5069664666228072E-002   6.1972218898680785E-002 -0.10178568482575248      -0.10187358220295130     
          49  0.85987857717387894        7.2829995427588709E-002   6.1972218898681493E-002  -9.6654221977151247E-002 -0.10187358220295137     
          50  0.85247661598965585        6.5069664666228655E-002   5.9059193880360170E-002 -0.10178568482575254      -0.10538261568034502     
          51  0.86642042491861848        3.7799767477580209E-002   9.9244659794062384E-002 -0.11187724527501730       -3.3623526142109526E-002
          52   1.0011509135841308        9.4082863742922559E-002  0.11893957578336646       -4.5518897306053236E-004   3.2358947845879367E-003
          53   1.0011509135841297        9.4082863742917716E-002   9.9244659794058915E-002  -4.5518897306045744E-004  -3.3623526142108708E-002
          54  0.86642042491861959        3.7799767477580369E-002   5.9059193880359240E-002 -0.11187724527501716      -0.10538261568034529     
          55  0.85247661598965574        6.5069664666228350E-002   6.1972218898681569E-002 -0.10178568482575254      -0.10187358220295128     
          56  0.85987857717388105        7.2829995427589958E-002   6.1972218898682624E-002  -9.6654221977151067E-002 -0.10187358220295128     
          57  0.85247661598965607        6.5069664666229377E-002   5.9059193880359712E-002 -0.10178568482575255      -0.10538261568034527     
          58  0.86642042491861926        3.7799767477580071E-002   9.9244659794060372E-002 -0.11187724527501729       -3.3623526142108784E-002
          59   1.0011509135841306        9.4082863742917619E-002  0.11893957578336839       -4.5518897306032278E-004   3.2358947845877433E-003
          60   1.0011509135841314        9.4082863742920950E-002   9.9244659794061482E-002  -4.5518897306041196E-004  -3.3623526142109610E-002
          61  0.86642042491861870        3.7799767477579772E-002   5.9059193880360059E-002 -0.11187724527501738      -0.10538261568034540     
          62  0.85247661598965696        6.5069664666229168E-002   6.1972218898682055E-002 -0.10178568482575218      -0.10187358220295169     
          63  0.85987857717387994        7.2829995427589778E-002   6.1972218898682027E-002  -9.6654221977151150E-002 -0.10187358220295156     
          64  0.85247661598965585        6.5069664666228932E-002   5.9059193880359628E-002 -0.10178568482575232      -0.10538261568034535     
          65  0.86642042491861937        3.7799767477579946E-002   9.9244659794058249E-002 -0.11187724527501723       -3.3623526142109332E-002
          66   1.0011509135841301        9.4082863742917702E-002  0.11893957578336564       -4.5518897306044139E-004   3.2358947845878157E-003
          67   1.0011509135841306        9.4082863742918632E-002   9.9244659794061982E-002  -4.5518897306034436E-004  -3.3623526142108610E-002
          68  0.86642042491861959        3.7799767477580265E-002   5.9059193880359462E-002 -0.11187724527501740      -0.10538261568034545     
          69  0.85247661598965541        6.5069664666228766E-002   6.1972218898681479E-002 -0.10178568482575250      -0.10187358220295153     
          70  0.85987857717387928        7.2829995427589375E-002   6.1972218898681874E-002  -9.6654221977151178E-002 -0.10187358220295134     
          71  0.85247661598965607        6.5069664666228849E-002   5.9059193880360100E-002 -0.10178568482575243      -0.10538261568034508     
          72  0.86642042491862070        3.7799767477581105E-002   9.9244659794060247E-002 -0.11187724527501675       -3.3623526142108826E-002
          73   1.0011509135841299        9.4082863742919062E-002  0.11893957578336817       -4.5518897306048541E-004   3.2358947845879497E-003
          74   1.0011509135841319        9.4082863742922643E-002   9.9244659794062579E-002  -4.5518897306055046E-004  -3.3623526142109568E-002
          75  0.86642042491862037        3.7799767477580071E-002   5.9059193880359621E-002 -0.11187724527501722      -0.10538261568034506     
          76  0.85247661598965530        6.5069664666228363E-002   6.1972218898681562E-002 -0.10178568482575259      -0.10187358220295140     
          77  0.85987857717387939        7.2829995427589417E-002   6.1972218898682055E-002  -9.6654221977151150E-002 -0.10187358220295151     
          78  0.85247661598965685        6.5069664666228905E-002   5.9059193880359621E-002 -0.10178568482575256      -0.10538261568034514     
          79  0.86642042491862004        3.7799767477580175E-002   9.9244659794063675E-002 -0.11187724527501698       -3.3623526142109145E-002
          80   1.0011509135841317        9.4082863742920977E-002  0.11893957578336897       -4.5518897306040849E-004   3.2358947845878032E-003
          81   1.0011509135841303        9.4082863742918479E-002   9.9244659794059983E-002  -4.5518897306043120E-004  -3.3623526142109408E-002
          82  0.86642042491861959        3.7799767477580570E-002   5.9059193880360170E-002 -0.11187724527501738      -0.10538261568034529     
          83  0.85247661598965607        6.5069664666228780E-002   6.1972218898681507E-002 -0.10178568482575251      -0.10187358220295151     
          84  0.85987857717387961        7.2829995427589417E-002   6.1972218898681944E-002  -9.6654221977151150E-002 -0.10187358220295140     
          85  0.85247661598965596        6.5069664666229599E-002   5.9059193880360586E-002 -0.10178568482575251      -0.10538261568034528     
          86  0.86642042491861959        3.7799767477580438E-002   9.9244659794059012E-002 -0.11187724527501758       -3.3623526142109318E-002
          87   1.0011509135841312        9.4082863742916328E-002  0.11893957578336632       -4.5518897306031649E-004   3.2358947845876691E-003
          88   1.0011509135841310        9.4082863742918188E-002   9.9244659794061149E-002  -4.5518897306033015E-004  -3.3623526142109159E-002
          89  0.86642042491862004        3.7799767477580321E-002   5.9059193880359892E-002 -0.11187724527501741      -0.10538261568034553     
          90  0.85247661598965652        6.5069664666228891E-002   6.1972218898681652E-002 -0.10178568482575245      -0.10187358220295153     
          91  0.85987857717387839        7.2829995427589167E-002   6.1972218898681583E-002  -9.6654221977151109E-002 -0.10187358220295138     
          92  0.85247661598965629        6.5069664666228891E-002   5.9059193880360079E-002 -0.10178568482575238      -0.10538261568034507     
          93  0.86642042491862081        3.7799767477580438E-002   9.9244659794059956E-002 -0.11187724527501711       -3.3623526142109249E-002
          94   1.0011509135841303        9.4082863742918812E-002  0.11893957578336836       -4.5518897306042714E-004   3.2358947845877476E-003
          95   1.0011509135841310        9.4082863742919312E-002   9.9244659794061219E-002  -4.5518897306042128E-004  -3.3623526142109374E-002
          96  0.86642042491862059        3.7799767477580758E-002   5.9059193880360503E-002 -0.11187724527501736      -0.10538261568034518     
          97  0.85247661598965707        6.5069664666229030E-002   6.1972218898682097E-002 -0.10178568482575232      -0.10187358220295151     
          98  0.85987857717387983        7.2829995427589472E-002   6.1972218898681736E-002  -9.6654221977151067E-002 -0.10187358220295134     
          99  0.85247661598965485        6.5069664666228932E-002   5.9059193880359753E-002 -0.10178568482575243      -0.10538261568034529     
         100  0.86642042491861926        3.7799767477580098E-002   9.9244659794058165E-002 -0.11187724527501737       -3.3623526142109471E-002
         101   1.0011509135841301        9.4082863742916842E-002  0.11893957578336627       -4.5518897306040442E-004   3.2358947845877424E-003
         102   1.0011509135841310        9.4082863742918618E-002   9.9244659794060483E-002  -4.5518897306038545E-004  -3.3623526142109242E-002
         103  0.86642042491861937        3.7799767477580057E-002   5.9059193880359288E-002 -0.11187724527501758      -0.10538261568034524     
         104  0.85247661598965474        6.5069664666227989E-002   6.1972218898680834E-002 -0.10178568482575259      -0.10187358220295152     
         105  0.85987857717387894        7.2829995427588862E-002   6.1972218898681319E-002  -9.6654221977151178E-002 -0.10187358220295137     
         106  0.85247661598965463        6.5069664666228599E-002   5.9059193880359573E-002 -0.10178568482575261      -0.10538261568034515     
         107  0.86642042491862026        3.7799767477580092E-002   9.9244659794062301E-002 -0.11187724527501738       -3.3623526142109346E-002
         108   1.0011509135841312        9.4082863742920020E-002  0.11893957578336732       -4.5518897306043218E-004   3.2358947845878127E-003
         109   1.0011509135841303        9.4082863742916245E-002   9.9244659794059067E-002  -4.5518897306038713E-004  -3.3623526142108895E-002
         110  0.86642042491862004        3.7799767477580792E-002   5.9059193880359621E-002 -0.11187724527501695      -0.10538261568034528     
         111  0.85247661598965552        6.5069664666228683E-002   6.1972218898681382E-002 -0.10178568482575245      -0.10187358220295142     
         112  0.85987857717388017        7.2829995427589167E-002   6.1972218898681618E-002  -9.6654221977150998E-002 -0.10187358220295135     
         113  0.85247661598965596        6.5069664666228710E-002   5.9059193880359781E-002 -0.10178568482575251      -0.10538261568034507     
         114  0.86642042491862103        3.7799767477580619E-002   9.9244659794063536E-002 -0.11187724527501694       -3.3623526142108839E-002
         115   1.0011509135841308        9.4082863742921186E-002  0.11893957578336600       -4.5518897306048996E-004   3.2358947845880417E-003
         116   1.0011509135841301        9.4082863742918812E-002   9.9244659794061135E-002  -4.5518897306047836E-004  -3.3623526142108645E-002
         117  0.86642042491862137        3.7799767477581445E-002   5.9059193880360246E-002 -0.11187724527501687      -0.10538261568034514     
         118  0.85247661598965563        6.5069664666228502E-002   6.1972218898681874E-002 -0.10178568482575262      -0.10187358220295137     
         119  0.85987857717388005        7.2829995427589708E-002   6.1972218898681750E-002  -9.6654221977151178E-002 -0.10187358220295151     
         120  0.85247661598965596        6.5069664666228808E-002   5.9059193880359948E-002 -0.10178568482575247      -0.10538261568034527     
         121  0.86642042491862048        3.7799767477580487E-002   9.9244659794059761E-002 -0.11187724527501730       -3.3623526142109110E-002
         122   1.0011509135841299        9.4082863742918826E-002  0.11893957578336960       -4.5518897306038572E-004   3.2358947845877312E-003
         123   1.0011509135841317        9.4082863742920936E-002   9.9244659794062412E-002  -4.5518897306042079E-004  -3.3623526142109908E-002
         124  0.86642042491861870        3.7799767477579599E-002   5.9059193880359899E-002 -0.11187724527501761      -0.10538261568034529     
         125  0.85247661598965641        6.5069664666228350E-002   6.1972218898681458E-002 -0.10178568482575233      -0.10187358220295153     
         126  0.85987857717388039        7.2829995427589347E-002   6.1972218898682013E-002  -9.6654221977151053E-002 -0.10187358220295173     

 #Chemical potential mu
  0.74057818726188096     


==> anc/final_n0.90_l8.00 <==
 # x   local density py px ey ex
           1  0.83535457117964873        5.8361232604630220E-002   5.7737533974605092E-002 -0.10427198823728348      -0.10604811607716809     
           2  0.84308800191474642        2.4792373465202709E-002   8.4122952640964588E-002 -0.11999242458311385       -3.8144154954836251E-002
           3   1.0021018858355331       0.10513201260451199       0.10785536981582691        1.2353078352422841E-004   1.6487531818336831E-003
           4  0.99832277363863453        4.8124183934663139E-002  0.10785536981582371       -1.0097890674573751E-003   1.6487531818337442E-003
           5   1.0021018858355317       0.10513201260451183        8.4122952640963006E-002   1.2353078352421928E-004  -3.8144154954835682E-002
           6  0.84308800191474753        2.4792373465203306E-002   5.7737533974605071E-002 -0.11999242458311360      -0.10604811607716801     
           7  0.83535457117964773        5.8361232604629693E-002   5.8817253910575573E-002 -0.10427198823728351      -0.10342846326715188     
           8  0.84052022565988405        6.3531920977354994E-002   5.8817253910575462E-002 -0.10096873477175192      -0.10342846326715222     
           9  0.83535457117964818        5.8361232604629949E-002   5.7737533974604578E-002 -0.10427198823728355      -0.10604811607716799     
          10  0.84308800191474731        2.4792373465202994E-002   8.4122952640964005E-002 -0.11999242458311390       -3.8144154954835967E-002
          11   1.0021018858355328       0.10513201260450905       0.10785536981582051        1.2353078352424424E-004   1.6487531818336946E-003
          12  0.99832277363863353        4.8124183934663403E-002  0.10785536981581975       -1.0097890674573692E-003   1.6487531818336954E-003
          13   1.0021018858355331       0.10513201260450851        8.4122952640963172E-002   1.2353078352424733E-004  -3.8144154954835988E-002
          14  0.84308800191474687        2.4792373465203445E-002   5.7737533974605418E-002 -0.11999242458311392      -0.10604811607716805     
          15  0.83535457117964906        5.8361232604629755E-002   5.8817253910574831E-002 -0.10427198823728334      -0.10342846326715202     
          16  0.84052022565988371        6.3531920977354300E-002   5.8817253910575587E-002 -0.10096873477175208      -0.10342846326715206     
          17  0.83535457117964851        5.8361232604630303E-002   5.7737533974606202E-002 -0.10427198823728359      -0.10604811607716813     
          18  0.84308800191474809        2.4792373465204142E-002   8.4122952640962784E-002 -0.11999242458311371       -3.8144154954836036E-002
          19   1.0021018858355322       0.10513201260450955       0.10785536981581634        1.2353078352416995E-004   1.6487531818337991E-003
          20  0.99832277363863298        4.8124183934664548E-002  0.10785536981582081       -1.0097890674574327E-003   1.6487531818338030E-003
          21   1.0021018858355333       0.10513201260451259        8.4122952640963616E-002   1.2353078352410666E-004  -3.8144154954836723E-002
          22  0.84308800191474709        2.4792373465203289E-002   5.7737533974605466E-002 -0.11999242458311384      -0.10604811607716787     
          23  0.83535457117964707        5.8361232604630012E-002   5.8817253910575087E-002 -0.10427198823728338      -0.10342846326715206     
          24  0.84052022565988371        6.3531920977354120E-002   5.8817253910575240E-002 -0.10096873477175203      -0.10342846326715231     
          25  0.83535457117964917        5.8361232604630074E-002   5.7737533974605175E-002 -0.10427198823728347      -0.10604811607716776     
          26  0.84308800191474598        2.4792373465202619E-002   8.4122952640962631E-002 -0.11999242458311414       -3.8144154954836890E-002
          27   1.0021018858355331       0.10513201260451159       0.10785536981582587        1.2353078352414509E-004   1.6487531818337113E-003
          28  0.99832277363863420        4.8124183934665853E-002  0.10785536981582400       -1.0097890674573898E-003   1.6487531818337674E-003
          29   1.0021018858355339       0.10513201260450843        8.4122952640963033E-002   1.2353078352414981E-004  -3.8144154954836564E-002
          30  0.84308800191474631        2.4792373465203563E-002   5.7737533974605744E-002 -0.11999242458311414      -0.10604811607716803     
          31  0.83535457117964740        5.8361232604630470E-002   5.8817253910575809E-002 -0.10427198823728355      -0.10342846326715202     
          32  0.84052022565988460        6.3531920977354717E-002   5.8817253910575407E-002 -0.10096873477175201      -0.10342846326715199     
          33  0.83535457117964818        5.8361232604629755E-002   5.7737533974604675E-002 -0.10427198823728333      -0.10604811607716796     
          34  0.84308800191474664        2.4792373465202654E-002   8.4122952640964033E-002 -0.11999242458311400       -3.8144154954836106E-002
          35   1.0021018858355331       0.10513201260451022       0.10785536981582226        1.2353078352424817E-004   1.6487531818337431E-003
          36  0.99832277363863420        4.8124183934663715E-002  0.10785536981582419       -1.0097890674573787E-003   1.6487531818336991E-003
          37   1.0021018858355333       0.10513201260451065        8.4122952640963464E-002   1.2353078352422088E-004  -3.8144154954836522E-002
          38  0.84308800191474753        2.4792373465202803E-002   5.7737533974605175E-002 -0.11999242458311393      -0.10604811607716802     
          39  0.83535457117964829        5.8361232604630213E-002   5.8817253910574768E-002 -0.10427198823728330      -0.10342846326715215     
          40  0.84052022565988560        6.3531920977353579E-002   5.8817253910574518E-002 -0.10096873477175178      -0.10342846326715210     
          41  0.83535457117964695        5.8361232604629928E-002   5.7737533974604988E-002 -0.10427198823728340      -0.10604811607716796     
          42  0.84308800191474764        2.4792373465202758E-002   8.4122952640965531E-002 -0.11999242458311374       -3.8144154954836418E-002
          43   1.0021018858355335       0.10513201260451228       0.10785536981582634        1.2353078352414309E-004   1.6487531818338004E-003
          44  0.99832277363863453        4.8124183934665235E-002  0.10785536981582537       -1.0097890674574082E-003   1.6487531818337997E-003
          45   1.0021018858355335       0.10513201260451172        8.4122952640963700E-002   1.2353078352411501E-004  -3.8144154954836772E-002
          46  0.84308800191474764        2.4792373465203271E-002   5.7737533974605355E-002 -0.11999242458311384      -0.10604811607716799     
          47  0.83535457117964840        5.8361232604630033E-002   5.8817253910574969E-002 -0.10427198823728343      -0.10342846326715202     
          48  0.84052022565988560        6.3531920977354078E-002   5.8817253910574546E-002 -0.10096873477175183      -0.10342846326715203     
          49  0.83535457117964773        5.8361232604629290E-002   5.7737533974605043E-002 -0.10427198823728349      -0.10604811607716808     
          50  0.84308800191474620        2.4792373465203306E-002   8.4122952640964019E-002 -0.11999242458311397       -3.8144154954836307E-002
          51   1.0021018858355331       0.10513201260451174       0.10785536981582151        1.2353078352417027E-004   1.6487531818337657E-003
          52  0.99832277363863342        4.8124183934665270E-002  0.10785536981582301       -1.0097890674574167E-003   1.6487531818337700E-003
          53   1.0021018858355322       0.10513201260451523        8.4122952640965684E-002   1.2353078352419274E-004  -3.8144154954836140E-002
          54  0.84308800191474875        2.4792373465203653E-002   5.7737533974606230E-002 -0.11999242458311388      -0.10604811607716796     
          55  0.83535457117964862        5.8361232604630345E-002   5.8817253910575393E-002 -0.10427198823728337      -0.10342846326715223     
          56  0.84052022565988516        6.3531920977354633E-002   5.8817253910575726E-002 -0.10096873477175185      -0.10342846326715215     
          57  0.83535457117964762        5.8361232604630678E-002   5.7737533974605501E-002 -0.10427198823728345      -0.10604811607716805     
          58  0.84308800191474842        2.4792373465203583E-002   8.4122952640963811E-002 -0.11999242458311354       -3.8144154954836161E-002
          59   1.0021018858355333       0.10513201260450962       0.10785536981582093        1.2353078352417697E-004   1.6487531818337781E-003
          60  0.99832277363863353        4.8124183934666082E-002  0.10785536981582573       -1.0097890674574204E-003   1.6487531818337444E-003
          61   1.0021018858355331       0.10513201260451423        8.4122952640966350E-002   1.2353078352416268E-004  -3.8144154954836466E-002
          62  0.84308800191474764        2.4792373465203334E-002   5.7737533974605668E-002 -0.11999242458311395      -0.10604811607716803     
          63  0.83535457117964851        5.8361232604630178E-002   5.8817253910575920E-002 -0.10427198823728344      -0.10342846326715197     
          64  0.84052022565988416        6.3531920977354883E-002   5.8817253910575858E-002 -0.10096873477175183      -0.10342846326715202     
          65  0.83535457117964762        5.8361232604629970E-002   5.7737533974605598E-002 -0.10427198823728338      -0.10604811607716796     
          66  0.84308800191474520        2.4792373465203351E-002   8.4122952640965545E-002 -0.11999242458311421       -3.8144154954836453E-002
          67   1.0021018858355337       0.10513201260451185       0.10785536981582354        1.2353078352419553E-004   1.6487531818337006E-003
          68  0.99832277363863375        4.8124183934660857E-002  0.10785536981582249       -1.0097890674573575E-003   1.6487531818337087E-003
          69   1.0021018858355331       0.10513201260451122        8.4122952640965767E-002   1.2353078352425649E-004  -3.8144154954835870E-002
          70  0.84308800191474687        2.4792373465203323E-002   5.7737533974605466E-002 -0.11999242458311381      -0.10604811607716806     
          71  0.83535457117964951        5.8361232604630192E-002   5.8817253910575545E-002 -0.10427198823728323      -0.10342846326715228     
          72  0.84052022565988493        6.3531920977354495E-002   5.8817253910575289E-002 -0.10096873477175172      -0.10342846326715199     
          73  0.83535457117964818        5.8361232604629928E-002   5.7737533974605099E-002 -0.10427198823728334      -0.10604811607716799     
          74  0.84308800191474687        2.4792373465202980E-002   8.4122952640963158E-002 -0.11999242458311393       -3.8144154954836015E-002
          75   1.0021018858355328       0.10513201260451038       0.10785536981582246        1.2353078352418458E-004   1.6487531818337464E-003
          76  0.99832277363863375        4.8124183934666873E-002  0.10785536981582219       -1.0097890674574256E-003   1.6487531818337748E-003
          77   1.0021018858355322       0.10513201260451160        8.4122952640962922E-002   1.2353078352417521E-004  -3.8144154954836133E-002
          78  0.84308800191474675        2.4792373465203632E-002   5.7737533974606028E-002 -0.11999242458311370      -0.10604811607716795     
          79  0.83535457117964795        5.8361232604630379E-002   5.8817253910575636E-002 -0.10427198823728366      -0.10342846326715213     
          80  0.84052022565988604        6.3531920977354384E-002   5.8817253910575316E-002 -0.10096873477175172      -0.10342846326715194     
          81  0.83535457117964729        5.8361232604629928E-002   5.7737533974605418E-002 -0.10427198823728336      -0.10604811607716805     
          82  0.84308800191474642        2.4792373465203004E-002   8.4122952640964324E-002 -0.11999242458311388       -3.8144154954836945E-002
          83   1.0021018858355322       0.10513201260451431       0.10785536981582654        1.2353078352414853E-004   1.6487531818337512E-003
          84  0.99832277363863420        4.8124183934665325E-002  0.10785536981582219       -1.0097890674573978E-003   1.6487531818338108E-003
          85   1.0021018858355324       0.10513201260451091        8.4122952640964338E-002   1.2353078352414355E-004  -3.8144154954836293E-002
          86  0.84308800191474775        2.4792373465202897E-002   5.7737533974605071E-002 -0.11999242458311377      -0.10604811607716799     
          87  0.83535457117964973        5.8361232604629991E-002   5.8817253910575386E-002 -0.10427198823728338      -0.10342846326715208     
          88  0.84052022565988482        6.3531920977354633E-002   5.8817253910576135E-002 -0.10096873477175203      -0.10342846326715195     
          89  0.83535457117964662        5.8361232604630567E-002   5.7737533974605258E-002 -0.10427198823728361      -0.10604811607716799     
          90  0.84308800191474753        2.4792373465202838E-002   8.4122952640964699E-002 -0.11999242458311365       -3.8144154954835648E-002
          91   1.0021018858355324       0.10513201260451249       0.10785536981582122        1.2353078352420551E-004   1.6487531818337852E-003
          92  0.99832277363863320        4.8124183934664819E-002  0.10785536981581965       -1.0097890674574340E-003   1.6487531818337843E-003
          93   1.0021018858355333       0.10513201260451006        8.4122952640963949E-002   1.2353078352415743E-004  -3.8144154954836196E-002
          94  0.84308800191474786        2.4792373465203112E-002   5.7737533974605064E-002 -0.11999242458311370      -0.10604811607716789     
          95  0.83535457117964751        5.8361232604630650E-002   5.8817253910575427E-002 -0.10427198823728336      -0.10342846326715205     
          96  0.84052022565988505        6.3531920977354245E-002   5.8817253910574685E-002 -0.10096873477175207      -0.10342846326715202     
          97  0.83535457117964840        5.8361232604629665E-002   5.7737533974604800E-002 -0.10427198823728347      -0.10604811607716808     
          98  0.84308800191474775        2.4792373465203386E-002   8.4122952640962187E-002 -0.11999242458311378       -3.8144154954836085E-002
          99   1.0021018858355324       0.10513201260450844       0.10785536981581513        1.2353078352421714E-004   1.6487531818337230E-003
         100  0.99832277363863409        4.8124183934658768E-002  0.10785536981581581       -1.0097890674574078E-003   1.6487531818337800E-003
         101   1.0021018858355331       0.10513201260450919        8.4122952640962603E-002   1.2353078352418624E-004  -3.8144154954836043E-002
         102  0.84308800191474753        2.4792373465203049E-002   5.7737533974605501E-002 -0.11999242458311384      -0.10604811607716813     
         103  0.83535457117964862        5.8361232604630421E-002   5.8817253910576212E-002 -0.10427198823728345      -0.10342846326715198     
         104  0.84052022565988482        6.3531920977355272E-002   5.8817253910576087E-002 -0.10096873477175193      -0.10342846326715199     
         105  0.83535457117964773        5.8361232604630525E-002   5.7737533974605501E-002 -0.10427198823728338      -0.10604811607716802     
         106  0.84308800191474620        2.4792373465202945E-002   8.4122952640964102E-002 -0.11999242458311400       -3.8144154954837035E-002
         107   1.0021018858355337       0.10513201260451074       0.10785536981582211        1.2353078352414390E-004   1.6487531818336863E-003
         108  0.99832277363863320        4.8124183934661557E-002  0.10785536981581932       -1.0097890674573412E-003   1.6487531818336811E-003
         109   1.0021018858355319       0.10513201260450961        8.4122952640962409E-002   1.2353078352428726E-004  -3.8144154954835842E-002
         110  0.84308800191474764        2.4792373465203167E-002   5.7737533974605203E-002 -0.11999242458311396      -0.10604811607716819     
         111  0.83535457117964773        5.8361232604629817E-002   5.8817253910575622E-002 -0.10427198823728354      -0.10342846326715208     
         112  0.84052022565988427        6.3531920977354980E-002   5.8817253910575525E-002 -0.10096873477175199      -0.10342846326715223     
         113  0.83535457117964673        5.8361232604629845E-002   5.7737533974605466E-002 -0.10427198823728347      -0.10604811607716808     
         114  0.84308800191474831        2.4792373465203927E-002   8.4122952640964602E-002 -0.11999242458311386       -3.8144154954836064E-002
         115   1.0021018858355324       0.10513201260451087       0.10785536981582150        1.2353078352423112E-004   1.6487531818337557E-003
         116  0.99832277363863342        4.8124183934666928E-002  0.10785536981582217       -1.0097890674574108E-003   1.6487531818337754E-003
         117   1.0021018858355335       0.10513201260450937        8.4122952640960896E-002   1.2353078352408644E-004  -3.8144154954837195E-002
         118  0.84308800191474631        2.4792373465202817E-002   5.7737533974605085E-002 -0.11999242458311388      -0.10604811607716777     
         119  0.83535457117964684        5.8361232604629790E-002   5.8817253910575171E-002 -0.10427198823728354      -0.10342846326715194     
         120  0.84052022565988516        6.3531920977354342E-002   5.8817253910575282E-002 -0.10096873477175190      -0.10342846326715205     

 #Chemical potential mu
  0.71115255602634453     


==> anc/final_n0.90_l9.00 <==
 # x   local density py px ey ex
           1  0.81643432538613447        5.0558633322727989E-002   5.5694377366367370E-002 -0.10747464092872229      -0.10644684287058299     
           2  0.82273429100495132        1.5494414116135285E-002   7.0562206687006412E-002 -0.12585581479629915       -4.2682696272537429E-002
           3   1.0020059697025376       0.11521958016524594       0.10943384904644779        2.7533236173606058E-005   1.8608877051313297E-003
           4  0.99904527776097907        5.1816076905560907E-002   8.7755083291689392E-002  -5.3352821227799717E-004  -1.3041845415251153E-004
           5  0.99904527776097884        5.1816076905557021E-002  0.10943384904644614       -5.3352821227800639E-004   1.8608877051313323E-003
           6   1.0020059697025376       0.11521958016525055        7.0562206687004386E-002   2.7533236173593867E-005  -4.2682696272537568E-002
           7  0.82273429100495243        1.5494414116135712E-002   5.5694377366367488E-002 -0.12585581479629923      -0.10644684287058284     
           8  0.81643432538613414        5.0558633322727940E-002   5.5322294687315289E-002 -0.10747464092872232      -0.10479457721496727     
           9  0.81955768978604171        5.3918676112523836E-002   5.5322294687315254E-002 -0.10538083073729759      -0.10479457721496728     
          10  0.81643432538613470        5.0558633322727739E-002   5.5694377366366850E-002 -0.10747464092872235      -0.10644684287058280     
          11  0.82273429100495454        1.5494414116135507E-002   7.0562206687004192E-002 -0.12585581479629898       -4.2682696272537519E-002
          12   1.0020059697025385       0.11521958016524307       0.10943384904644390        2.7533236173613559E-005   1.8608877051313048E-003
          13  0.99904527776097962        5.1816076905553898E-002   8.7755083291689545E-002  -5.3352821227799923E-004  -1.3041845415249676E-004
          14  0.99904527776097996        5.1816076905550137E-002  0.10943384904644551       -5.3352821227800812E-004   1.8608877051313234E-003
          15   1.0020059697025379       0.11521958016524646        7.0562206687005524E-002   2.7533236173587030E-005  -4.2682696272537832E-002
          16  0.82273429100495155        1.5494414116135743E-002   5.5694377366367939E-002 -0.12585581479629934      -0.10644684287058281     
          17  0.81643432538613525        5.0558633322728315E-002   5.5322294687315497E-002 -0.10747464092872232      -0.10479457721496740     
          18  0.81955768978604215        5.3918676112523378E-002   5.5322294687314977E-002 -0.10538083073729736      -0.10479457721496739     
          19  0.81643432538613658        5.0558633322727163E-002   5.5694377366367356E-002 -0.10747464092872226      -0.10644684287058283     
          20  0.82273429100495121        1.5494414116135597E-002   7.0562206687007287E-002 -0.12585581479629906       -4.2682696272537173E-002
          21   1.0020059697025370       0.11521958016525319       0.10943384904645184        2.7533236173622379E-005   1.8608877051313499E-003
          22  0.99904527776097896        5.1816076905557285E-002   8.7755083291692709E-002  -5.3352821227800390E-004  -1.3041845415249486E-004
          23  0.99904527776097851        5.1816076905558492E-002  0.10943384904645102       -5.3352821227802385E-004   1.8608877051313861E-003
          24   1.0020059697025376       0.11521958016525199        7.0562206687006246E-002   2.7533236173557584E-005  -4.2682696272537596E-002
          25  0.82273429100495199        1.5494414116135705E-002   5.5694377366367259E-002 -0.12585581479629909      -0.10644684287058279     
          26  0.81643432538613592        5.0558633322726934E-002   5.5322294687314456E-002 -0.10747464092872232      -0.10479457721496740     
          27  0.81955768978604204        5.3918676112523149E-002   5.5322294687315289E-002 -0.10538083073729734      -0.10479457721496732     
          28  0.81643432538613570        5.0558633322727711E-002   5.5694377366368245E-002 -0.10747464092872233      -0.10644684287058284     
          29  0.82273429100495243        1.5494414116136276E-002   7.0562206687006912E-002 -0.12585581479629901       -4.2682696272537554E-002
          30   1.0020059697025374       0.11521958016524961       0.10943384904644669        2.7533236173592942E-005   1.8608877051313182E-003
          31  0.99904527776097996        5.1816076905552726E-002   8.7755083291690447E-002  -5.3352821227799121E-004  -1.3041845415248958E-004
          32  0.99904527776097973        5.1816076905554245E-002  0.10943384904644635       -5.3352821227801430E-004   1.8608877051313291E-003
          33   1.0020059697025383       0.11521958016524542        7.0562206687006884E-002   2.7533236173718737E-005  -4.2682696272537068E-002
          34  0.82273429100495432        1.5494414116135476E-002   5.5694377366366746E-002 -0.12585581479629904      -0.10644684287058295     
          35  0.81643432538613547        5.0558633322727677E-002   5.5322294687314588E-002 -0.10747464092872233      -0.10479457721496743     
          36  0.81955768978604104        5.3918676112523482E-002   5.5322294687314602E-002 -0.10538083073729729      -0.10479457721496747     
          37  0.81643432538613525        5.0558633322727135E-002   5.5694377366366864E-002 -0.10747464092872240      -0.10644684287058301     
          38  0.82273429100495399        1.5494414116135898E-002   7.0562206687007398E-002 -0.12585581479629909       -4.2682696272537853E-002
          39   1.0020059697025381       0.11521958016524669       0.10943384904644728        2.7533236173518759E-005   1.8608877051312853E-003
          40  0.99904527776097884        5.1816076905559276E-002   8.7755083291693819E-002  -5.3352821227798785E-004  -1.3041845415249332E-004
          41  0.99904527776097973        5.1816076905555605E-002  0.10943384904644843       -5.3352821227803415E-004   1.8608877051313998E-003
          42   1.0020059697025379       0.11521958016524692        7.0562206687005191E-002   2.7533236173587383E-005  -4.2682696272537200E-002
          43  0.82273429100495332        1.5494414116135448E-002   5.5694377366367266E-002 -0.12585581479629904      -0.10644684287058280     
          44  0.81643432538613459        5.0558633322728370E-002   5.5322294687315879E-002 -0.10747464092872237      -0.10479457721496740     
          45  0.81955768978604127        5.3918676112524273E-002   5.5322294687315143E-002 -0.10538083073729725      -0.10479457721496718     
          46  0.81643432538613459        5.0558633322727684E-002   5.5694377366366968E-002 -0.10747464092872236      -0.10644684287058298     
          47  0.82273429100495077        1.5494414116135558E-002   7.0562206687006399E-002 -0.12585581479629926       -4.2682696272537485E-002
          48   1.0020059697025392       0.11521958016524035       0.10943384904643896        2.7533236173603012E-005   1.8608877051313943E-003
          49  0.99904527776097951        5.1816076905552504E-002   8.7755083291687117E-002  -5.3352821227805550E-004  -1.3041845415247974E-004
          50  0.99904527776097862        5.1816076905559803E-002  0.10943384904644397       -5.3352821227800932E-004   1.8608877051313297E-003
          51   1.0020059697025374       0.11521958016524581        7.0562206687007314E-002   2.7533236173655094E-005  -4.2682696272537630E-002
          52  0.82273429100495088        1.5494414116136205E-002   5.5694377366367620E-002 -0.12585581479629920      -0.10644684287058301     
          53  0.81643432538613692        5.0558633322727795E-002   5.5322294687314512E-002 -0.10747464092872226      -0.10479457721496721     
          54  0.81955768978604182        5.3918676112523059E-002   5.5322294687315247E-002 -0.10538083073729740      -0.10479457721496735     
          55  0.81643432538613347        5.0558633322728440E-002   5.5694377366368342E-002 -0.10747464092872236      -0.10644684287058293     
          56  0.82273429100495243        1.5494414116135991E-002   7.0562206687004289E-002 -0.12585581479629915       -4.2682696272537679E-002
          57   1.0020059697025370       0.11521958016525230       0.10943384904645054        2.7533236173542036E-005   1.8608877051313744E-003
          58  0.99904527776097951        5.1816076905556396E-002   8.7755083291686575E-002  -5.3352821227801929E-004  -1.3041845415249196E-004
          59  0.99904527776097951        5.1816076905553940E-002  0.10943384904644229       -5.3352821227801951E-004   1.8608877051313648E-003
          60   1.0020059697025383       0.11521958016524461        7.0562206687007911E-002   2.7533236173592031E-005  -4.2682696272537408E-002
          61  0.82273429100495199        1.5494414116135551E-002   5.5694377366366933E-002 -0.12585581479629920      -0.10644684287058290     
          62  0.81643432538613636        5.0558633322727170E-002   5.5322294687314824E-002 -0.10747464092872230      -0.10479457721496761     
          63  0.81955768978604282        5.3918676112523739E-002   5.5322294687315816E-002 -0.10538083073729716      -0.10479457721496739     
          64  0.81643432538613536        5.0558633322728322E-002   5.5694377366368314E-002 -0.10747464092872229      -0.10644684287058294     
          65  0.82273429100495243        1.5494414116136258E-002   7.0562206687007217E-002 -0.12585581479629920       -4.2682696272537290E-002
          66   1.0020059697025376       0.11521958016525062       0.10943384904644696        2.7533236173571872E-005   1.8608877051314199E-003
          67  0.99904527776097996        5.1816076905549305E-002   8.7755083291686159E-002  -5.3352821227803219E-004  -1.3041845415248787E-004
          68  0.99904527776097918        5.1816076905556466E-002  0.10943384904644531       -5.3352821227799685E-004   1.8608877051313343E-003
          69   1.0020059697025379       0.11521958016524822        7.0562206687006052E-002   2.7533236173568860E-005  -4.2682696272537429E-002
          70  0.82273429100495321        1.5494414116135998E-002   5.5694377366367891E-002 -0.12585581479629904      -0.10644684287058295     
          71  0.81643432538613459        5.0558633322728724E-002   5.5322294687316344E-002 -0.10747464092872221      -0.10479457721496721     
          72  0.81955768978604104        5.3918676112524877E-002   5.5322294687315490E-002 -0.10538083073729738      -0.10479457721496740     
          73  0.81643432538613581        5.0558633322727260E-002   5.5694377366366531E-002 -0.10747464092872232      -0.10644684287058288     
          74  0.82273429100495421        1.5494414116135264E-002   7.0562206687005566E-002 -0.12585581479629918       -4.2682696272537637E-002
          75   1.0020059697025376       0.11521958016525100       0.10943384904644787        2.7533236173556517E-005   1.8608877051312692E-003
          76  0.99904527776097929        5.1816076905554634E-002   8.7755083291689948E-002  -5.3352821227796270E-004  -1.3041845415249359E-004
          77  0.99904527776098051        5.1816076905550304E-002  0.10943384904644944       -5.3352821227799175E-004   1.8608877051313377E-003
          78   1.0020059697025374       0.11521958016525211        7.0562206687005413E-002   2.7533236173497024E-005  -4.2682696272538144E-002
          79  0.82273429100495399        1.5494414116135330E-002   5.5694377366367183E-002 -0.12585581479629915      -0.10644684287058283     
          80  0.81643432538613547        5.0558633322727531E-002   5.5322294687315206E-002 -0.10747464092872233      -0.10479457721496743     
          81  0.81955768978604149        5.3918676112523711E-002   5.5322294687315275E-002 -0.10538083073729727      -0.10479457721496738     
          82  0.81643432538613492        5.0558633322727906E-002   5.5694377366367447E-002 -0.10747464092872226      -0.10644684287058295     
          83  0.82273429100495199        1.5494414116135502E-002   7.0562206687004803E-002 -0.12585581479629909       -4.2682696272537624E-002
          84   1.0020059697025376       0.11521958016524997       0.10943384904644836        2.7533236173581233E-005   1.8608877051313692E-003
          85  0.99904527776097884        5.1816076905556653E-002   8.7755083291691655E-002  -5.3352821227801441E-004  -1.3041845415249928E-004
          86  0.99904527776097929        5.1816076905558783E-002  0.10943384904644977       -5.3352821227797679E-004   1.8608877051312668E-003
          87   1.0020059697025376       0.11521958016524952        7.0562206687003415E-002   2.7533236173520955E-005  -4.2682696272537804E-002
          88  0.82273429100495221        1.5494414116135989E-002   5.5694377366367828E-002 -0.12585581479629898      -0.10644684287058284     
          89  0.81643432538613503        5.0558633322727947E-002   5.5322294687314630E-002 -0.10747464092872218      -0.10479457721496727     
          90  0.81955768978604415        5.3918676112522525E-002   5.5322294687314436E-002 -0.10538083073729712      -0.10479457721496725     
          91  0.81643432538613625        5.0558633322727732E-002   5.5694377366366996E-002 -0.10747464092872219      -0.10644684287058286     
          92  0.82273429100495299        1.5494414116135074E-002   7.0562206687005455E-002 -0.12585581479629931       -4.2682696272537797E-002
          93   1.0020059697025383       0.11521958016524592       0.10943384904644557        2.7533236173534921E-005   1.8608877051313332E-003
          94  0.99904527776097929        5.1816076905555272E-002   8.7755083291685201E-002  -5.3352821227799175E-004  -1.3041845415249167E-004
          95  0.99904527776097996        5.1816076905546904E-002  0.10943384904644135       -5.3352821227802038E-004   1.8608877051313273E-003
          96   1.0020059697025381       0.11521958016524611        7.0562206687006912E-002   2.7533236173648542E-005  -4.2682696272537408E-002
          97  0.82273429100495155        1.5494414116135618E-002   5.5694377366367481E-002 -0.12585581479629920      -0.10644684287058284     
          98  0.81643432538613570        5.0558633322727912E-002   5.5322294687315060E-002 -0.10747464092872222      -0.10479457721496721     
          99  0.81955768978604149        5.3918676112523614E-002   5.5322294687314977E-002 -0.10538083073729743      -0.10479457721496738     
         100  0.81643432538613370        5.0558633322727739E-002   5.5694377366366579E-002 -0.10747464092872233      -0.10644684287058294     
         101  0.82273429100495199        1.5494414116135124E-002   7.0562206687005788E-002 -0.12585581479629912       -4.2682696272538255E-002
         102   1.0020059697025390       0.11521958016523959       0.10943384904643903        2.7533236173510184E-005   1.8608877051313152E-003
         103  0.99904527776097951        5.1816076905553114E-002   8.7755083291687339E-002  -5.3352821227798850E-004  -1.3041845415248508E-004
         104  0.99904527776097918        5.1816076905558124E-002  0.10943384904644396       -5.3352821227803393E-004   1.8608877051314206E-003
         105   1.0020059697025390       0.11521958016524259        7.0562206687006121E-002   2.7533236173540840E-005  -4.2682696272537797E-002
         106  0.82273429100495177        1.5494414116134850E-002   5.5694377366367114E-002 -0.12585581479629937      -0.10644684287058283     
         107  0.81643432538613470        5.0558633322728280E-002   5.5322294687315726E-002 -0.10747464092872236      -0.10479457721496747     
         108  0.81955768978604193        5.3918676112523718E-002   5.5322294687314921E-002 -0.10538083073729733      -0.10479457721496740     
         109  0.81643432538613503        5.0558633322727198E-002   5.5694377366367294E-002 -0.10747464092872239      -0.10644684287058305     
         110  0.82273429100495177        1.5494414116135976E-002   7.0562206687005094E-002 -0.12585581479629904       -4.2682696272537311E-002
         111   1.0020059697025376       0.11521958016524796       0.10943384904644733        2.7533236173630771E-005   1.8608877051313295E-003
         112  0.99904527776097929        5.1816076905558457E-002   8.7755083291689295E-002  -5.3352821227801647E-004  -1.3041845415250400E-004
         113  0.99904527776097862        5.1816076905560005E-002  0.10943384904644794       -5.3352821227802113E-004   1.8608877051314067E-003
         114   1.0020059697025372       0.11521958016524977        7.0562206687004012E-002   2.7533236173594470E-005  -4.2682696272537353E-002
         115  0.82273429100495199        1.5494414116135702E-002   5.5694377366367620E-002 -0.12585581479629918      -0.10644684287058283     
         116  0.81643432538613425        5.0558633322728114E-002   5.5322294687315254E-002 -0.10747464092872222      -0.10479457721496721     
         117  0.81955768978604138        5.3918676112523524E-002   5.5322294687315789E-002 -0.10538083073729757      -0.10479457721496738     
         118  0.81643432538613436        5.0558633322728953E-002   5.5694377366367953E-002 -0.10747464092872239      -0.10644684287058276     
         119  0.82273429100495177        1.5494414116135434E-002   7.0562206687006176E-002 -0.12585581479629915       -4.2682696272537970E-002
         120   1.0020059697025379       0.11521958016524689       0.10943384904644522        2.7533236173502957E-005   1.8608877051313889E-003
         121  0.99904527776097918        5.1816076905555800E-002   8.7755083291687477E-002  -5.3352821227800856E-004  -1.3041845415250763E-004
         122  0.99904527776097896        5.1816076905558901E-002  0.10943384904644995       -5.3352821227799782E-004   1.8608877051313321E-003
         123   1.0020059697025374       0.11521958016525258        7.0562206687005885E-002   2.7533236173520118E-005  -4.2682696272537922E-002
         124  0.82273429100495199        1.5494414116136026E-002   5.5694377366368245E-002 -0.12585581479629915      -0.10644684287058281     
         125  0.81643432538613447        5.0558633322728072E-002   5.5322294687315511E-002 -0.10747464092872226      -0.10479457721496746     
         126  0.81955768978604282        5.3918676112523933E-002   5.5322294687315518E-002 -0.10538083073729718      -0.10479457721496732     

 #Chemical potential mu
  0.67912144051423329     


==> anc/final_n0.925_l1.00 <==
 # x   local density py px ey ex
           1  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
           2  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
           3  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
           4  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
           5  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
           6  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
           7  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
           8  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
           9  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          10  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          11  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          12  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          13  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          14  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          15  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          16  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          17  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          18  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          19  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          20  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          21  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          22  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          23  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          24  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          25  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          26  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          27  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          28  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          29  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          30  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          31  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          32  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          33  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          34  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          35  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          36  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          37  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          38  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          39  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          40  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          41  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          42  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          43  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          44  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          45  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          46  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          47  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          48  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          49  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          50  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          51  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          52  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          53  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          54  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          55  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          56  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          57  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          58  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          59  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          60  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          61  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          62  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          63  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          64  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          65  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          66  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          67  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          68  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          69  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          70  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          71  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          72  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          73  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          74  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          75  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          76  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          77  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          78  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          79  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          80  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          81  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          82  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          83  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          84  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          85  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          86  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          87  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          88  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          89  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          90  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          91  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          92  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          93  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          94  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          95  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          96  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          97  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          98  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          99  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         100  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         101  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         102  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         103  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         104  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         105  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         106  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         107  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         108  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         109  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         110  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         111  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         112  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         113  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         114  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         115  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         116  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         117  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         118  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         119  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         120  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002

 #Chemical potential mu
  0.88954216241836570     


==> anc/final_n0.925_l10.00 <==
 #x   local density py px ey ex
           1  0.84423007138785211        6.2085531887019006E-002   5.8358265203568509E-002 -0.10283407016863366      -0.10584226776808507     
           2  0.85421522318750098        3.0634012426760754E-002   9.1377145548303923E-002 -0.11634375864930802       -3.5696807327945640E-002
           3   1.0021634357975717       0.10000805544250602       0.10406083207133339        1.1026012773328177E-004   1.8210604117137646E-003
           4  0.99911227587898288        5.6342042071052340E-002   8.0260848273059890E-002  -5.4978421503189441E-004  -5.5542943842993119E-005
           5  0.99993290571929050        6.2344996602581693E-002   8.0260848273052438E-002  -1.6882927220285845E-006  -5.5542943843007695E-005
           6  0.99911227587898166        5.6342042071058501E-002  0.10406083207133217       -5.4978421503191436E-004   1.8210604117137664E-003
           7   1.0021634357975711       0.10000805544251032        9.1377145548303090E-002   1.1026012773328299E-004  -3.5696807327945682E-002
           8  0.85421522318750032        3.0634012426761850E-002   5.8358265203570028E-002 -0.11634375864930797      -0.10584226776808525     
           9  0.84423007138785100        6.2085531887019492E-002   6.0252327669252738E-002 -0.10283407016863341      -0.10275613265551659     
          10  0.85062508176990570        6.8533929834721299E-002   6.0252327669253015E-002  -9.8659081632167384E-002 -0.10275613265551654     
          11  0.84423007138785111        6.2085531887019631E-002   5.8358265203570153E-002 -0.10283407016863344      -0.10584226776808534     
          12  0.85421522318749943        3.0634012426761802E-002   9.1377145548301647E-002 -0.11634375864930818       -3.5696807327945321E-002
          13   1.0021634357975706       0.10000805544250856       0.10406083207132780        1.1026012773340937E-004   1.8210604117137323E-003
          14  0.99911227587898299        5.6342042071047836E-002   8.0260848273054533E-002  -5.4978421503190775E-004  -5.5542943842993180E-005
          15  0.99993290571929072        6.2344996602577571E-002   8.0260848273050273E-002  -1.6882927220198696E-006  -5.5542943842997551E-005
          16  0.99911227587898366        5.6342042071040176E-002  0.10406083207132406       -5.4978421503191631E-004   1.8210604117137655E-003
          17   1.0021634357975713       0.10000805544250646        9.1377145548302383E-002   1.1026012773334347E-004  -3.5696807327945383E-002
          18  0.85421522318750043        3.0634012426761580E-002   5.8358265203569820E-002 -0.11634375864930815      -0.10584226776808542     
          19  0.84423007138785244        6.2085531887019395E-002   6.0252327669253009E-002 -0.10283407016863343      -0.10275613265551667     
          20  0.85062508176990370        6.8533929834721161E-002   6.0252327669253064E-002  -9.8659081632167439E-002 -0.10275613265551664     
          21  0.84423007138785067        6.2085531887019312E-002   5.8358265203569661E-002 -0.10283407016863336      -0.10584226776808552     
          22  0.85421522318750009        3.0634012426761247E-002   9.1377145548304561E-002 -0.11634375864930790       -3.5696807327944884E-002
          23   1.0021634357975708       0.10000805544250951       0.10406083207132327        1.1026012773345736E-004   1.8210604117136963E-003
          24  0.99911227587898366        5.6342042071036040E-002   8.0260848273049537E-002  -5.4978421503189723E-004  -5.5542943842989921E-005
          25  0.99993290571929072        6.2344996602577793E-002   8.0260848273055782E-002  -1.6882927220234830E-006  -5.5542943842999008E-005
          26  0.99911227587898388        5.6342042071040710E-002  0.10406083207132656       -5.4978421503190916E-004   1.8210604117137356E-003
          27   1.0021634357975713       0.10000805544250496        9.1377145548303132E-002   1.1026012773339876E-004  -3.5696807327944884E-002
          28  0.85421522318749910        3.0634012426762419E-002   5.8358265203570410E-002 -0.11634375864930796      -0.10584226776808536     
          29  0.84423007138785267        6.2085531887019416E-002   6.0252327669252884E-002 -0.10283407016863341      -0.10275613265551646     
          30  0.85062508176990581        6.8533929834721008E-002   6.0252327669252440E-002  -9.8659081632167300E-002 -0.10275613265551657     
          31  0.84423007138785233        6.2085531887018791E-002   5.8358265203568571E-002 -0.10283407016863345      -0.10584226776808521     
          32  0.85421522318750076        3.0634012426760674E-002   9.1377145548304409E-002 -0.11634375864930795       -3.5696807327945057E-002
          33   1.0021634357975713       0.10000805544250935       0.10406083207133007        1.1026012773332303E-004   1.8210604117137930E-003
          34  0.99911227587898344        5.6342042071042549E-002   8.0260848273053548E-002  -5.4978421503192032E-004  -5.5542943843005845E-005
          35  0.99993290571929094        6.2344996602576121E-002   8.0260848273055921E-002  -1.6882927220232175E-006  -5.5542943842996602E-005
          36  0.99911227587898299        5.6342042071045574E-002  0.10406083207132549       -5.4978421503189105E-004   1.8210604117137211E-003
          37   1.0021634357975722       0.10000805544250140        9.1377145548304145E-002   1.1026012773336377E-004  -3.5696807327945689E-002
          38  0.85421522318750043        3.0634012426761198E-002   5.8358265203569390E-002 -0.11634375864930800      -0.10584226776808546     
          39  0.84423007138785211        6.2085531887019485E-002   6.0252327669253071E-002 -0.10283407016863338      -0.10275613265551671     
          40  0.85062508176990592        6.8533929834721383E-002   6.0252327669252786E-002  -9.8659081632167259E-002 -0.10275613265551660     
          41  0.84423007138785100        6.2085531887019110E-002   5.8358265203569584E-002 -0.10283407016863350      -0.10584226776808550     
          42  0.85421522318749865        3.0634012426761233E-002   9.1377145548300107E-002 -0.11634375864930803       -3.5696807327945737E-002
          43   1.0021634357975708       0.10000805544251012       0.10406083207132763        1.1026012773329774E-004   1.8210604117137471E-003
          44  0.99911227587898299        5.6342042071043263E-002   8.0260848273048233E-002  -5.4978421503188888E-004  -5.5542943842996351E-005
          45  0.99993290571929150        6.2344996602569487E-002   8.0260848273051077E-002  -1.6882927220190085E-006  -5.5542943842992970E-005
          46  0.99911227587898321        5.6342042071046573E-002  0.10406083207133254       -5.4978421503186958E-004   1.8210604117137050E-003
          47   1.0021634357975711       0.10000805544251024        9.1377145548305866E-002   1.1026012773333130E-004  -3.5696807327945453E-002
          48  0.85421522318749921        3.0634012426761739E-002   5.8358265203570417E-002 -0.11634375864930804      -0.10584226776808511     
          49  0.84423007138785156        6.2085531887019652E-002   6.0252327669253716E-002 -0.10283407016863350      -0.10275613265551647     
          50  0.85062508176990337        6.8533929834721688E-002   6.0252327669252870E-002  -9.8659081632167550E-002 -0.10275613265551649     
          51  0.84423007138785156        6.2085531887018749E-002   5.8358265203569626E-002 -0.10283407016863355      -0.10584226776808518     
          52  0.85421522318749843        3.0634012426760816E-002   9.1377145548302133E-002 -0.11634375864930810       -3.5696807327945397E-002
          53   1.0021634357975706       0.10000805544251409       0.10406083207133152        1.1026012773337683E-004   1.8210604117137067E-003
          54  0.99911227587898310        5.6342042071043333E-002   8.0260848273053451E-002  -5.4978421503190579E-004  -5.5542943842995647E-005
          55  0.99993290571929250        6.2344996602564345E-002   8.0260848273055657E-002  -1.6882927220295992E-006  -5.5542943843010134E-005
          56  0.99911227587898344        5.6342042071043444E-002  0.10406083207133064       -5.4978421503192596E-004   1.8210604117137783E-003
          57   1.0021634357975704       0.10000805544251329        9.1377145548304076E-002   1.1026012773332146E-004  -3.5696807327945237E-002
          58  0.85421522318749887        3.0634012426762176E-002   5.8358265203570500E-002 -0.11634375864930797      -0.10584226776808520     
          59  0.84423007138785167        6.2085531887019374E-002   6.0252327669252925E-002 -0.10283407016863344      -0.10275613265551646     
          60  0.85062508176990592        6.8533929834721480E-002   6.0252327669253307E-002  -9.8659081632167411E-002 -0.10275613265551642     
          61  0.84423007138785200        6.2085531887019145E-002   5.8358265203569154E-002 -0.10283407016863359      -0.10584226776808510     
          62  0.85421522318749932        3.0634012426760823E-002   9.1377145548305061E-002 -0.11634375864930827       -3.5696807327945446E-002
          63   1.0021634357975708       0.10000805544251117       0.10406083207133049        1.1026012773336768E-004   1.8210604117137536E-003
          64  0.99911227587898277        5.6342042071048815E-002   8.0260848273056226E-002  -5.4978421503192227E-004  -5.5542943843000492E-005
          65  0.99993290571929083        6.2344996602572714E-002   8.0260848273060098E-002  -1.6882927220335074E-006  -5.5542943842989779E-005
          66  0.99911227587898288        5.6342042071046948E-002  0.10406083207132477       -5.4978421503190027E-004   1.8210604117137432E-003
          67   1.0021634357975715       0.10000805544250373        9.1377145548306143E-002   1.1026012773332253E-004  -3.5696807327945244E-002
          68  0.85421522318750032        3.0634012426761351E-002   5.8358265203569591E-002 -0.11634375864930778      -0.10584226776808522     
          69  0.84423007138785167        6.2085531887019325E-002   6.0252327669252780E-002 -0.10283407016863354      -0.10275613265551649     
          70  0.85062508176990537        6.8533929834721036E-002   6.0252327669252502E-002  -9.8659081632167495E-002 -0.10275613265551639     
          71  0.84423007138785167        6.2085531887018867E-002   5.8358265203569244E-002 -0.10283407016863354      -0.10584226776808513     
          72  0.85421522318749954        3.0634012426761399E-002   9.1377145548302757E-002 -0.11634375864930802       -3.5696807327945584E-002
          73   1.0021634357975717       0.10000805544250364       0.10406083207132685        1.1026012773323560E-004   1.8210604117137805E-003
          74  0.99911227587898277        5.6342042071049078E-002   8.0260848273049495E-002  -5.4978421503190916E-004  -5.5542943842986919E-005
          75  0.99993290571929183        6.2344996602565123E-002   8.0260848273039698E-002  -1.6882927220285375E-006  -5.5542943842981667E-005
          76  0.99911227587898321        5.6342042071038122E-002  0.10406083207132158       -5.4978421503189723E-004   1.8210604117137256E-003
          77   1.0021634357975711       0.10000805544250838        9.1377145548303035E-002   1.1026012773338519E-004  -3.5696807327944960E-002
          78  0.85421522318750021        3.0634012426761621E-002   5.8358265203569654E-002 -0.11634375864930788      -0.10584226776808527     
          79  0.84423007138785089        6.2085531887019950E-002   6.0252327669253695E-002 -0.10283407016863336      -0.10275613265551654     
          80  0.85062508176990281        6.8533929834722215E-002   6.0252327669253661E-002  -9.8659081632167384E-002 -0.10275613265551660     
          81  0.84423007138785233        6.2085531887019936E-002   5.8358265203569626E-002 -0.10283407016863348      -0.10584226776808542     
          82  0.85421522318750021        3.0634012426761344E-002   9.1377145548303618E-002 -0.11634375864930797       -3.5696807327945515E-002
          83   1.0021634357975715       0.10000805544250586       0.10406083207132730        1.1026012773335900E-004   1.8210604117136892E-003
          84  0.99911227587898388        5.6342042071039079E-002   8.0260848273054963E-002  -5.4978421503187945E-004  -5.5542943843004192E-005
          85  0.99993290571929128        6.2344996602572506E-002   8.0260848273050842E-002  -1.6882927220315323E-006  -5.5542943842998086E-005
          86  0.99911227587898410        5.6342042071038066E-002  0.10406083207132734       -5.4978421503191100E-004   1.8210604117137668E-003
          87   1.0021634357975704       0.10000805544251294        9.1377145548303673E-002   1.1026012773324547E-004  -3.5696807327945279E-002
          88  0.85421522318750009        3.0634012426760830E-002   5.8358265203569182E-002 -0.11634375864930789      -0.10584226776808532     
          89  0.84423007138785178        6.2085531887018701E-002   6.0252327669252634E-002 -0.10283407016863352      -0.10275613265551653     
          90  0.85062508176990648        6.8533929834720869E-002   6.0252327669251995E-002  -9.8659081632167245E-002 -0.10275613265551665     
          91  0.84423007138785389        6.2085531887018139E-002   5.8358265203569036E-002 -0.10283407016863344      -0.10584226776808517     
          92  0.85421522318749910        3.0634012426760792E-002   9.1377145548304464E-002 -0.11634375864930807       -3.5696807327945591E-002
          93   1.0021634357975708       0.10000805544251122       0.10406083207132516        1.1026012773326523E-004   1.8210604117137954E-003
          94  0.99911227587898432        5.6342042071033910E-002   8.0260848273046873E-002  -5.4978421503191718E-004  -5.5542943843001522E-005
          95  0.99993290571929072        6.2344996602577009E-002   8.0260848273050148E-002  -1.6882927220321765E-006  -5.5542943842996629E-005
          96  0.99911227587898244        5.6342042071052922E-002  0.10406083207132857       -5.4978421503191122E-004   1.8210604117137501E-003
          97   1.0021634357975711       0.10000805544250958        9.1377145548304575E-002   1.1026012773336820E-004  -3.5696807327945279E-002
          98  0.85421522318749921        3.0634012426761354E-002   5.8358265203570028E-002 -0.11634375864930799      -0.10584226776808531     
          99  0.84423007138785278        6.2085531887018763E-002   6.0252327669253078E-002 -0.10283407016863338      -0.10275613265551672     
         100  0.85062508176990514        6.8533929834721855E-002   6.0252327669254264E-002  -9.8659081632167203E-002 -0.10275613265551656     
         101  0.84423007138785022        6.2085531887020443E-002   5.8358265203570167E-002 -0.10283407016863352      -0.10584226776808536     
         102  0.85421522318749910        3.0634012426761077E-002   9.1377145548301605E-002 -0.11634375864930811       -3.5696807327945571E-002
         103   1.0021634357975708       0.10000805544250815       0.10406083207132798        1.1026012773333077E-004   1.8210604117137106E-003
         104  0.99911227587898277        5.6342042071049731E-002   8.0260848273054963E-002  -5.4978421503190384E-004  -5.5542943842995660E-005
         105  0.99993290571929117        6.2344996602575392E-002   8.0260848273048177E-002  -1.6882927220225447E-006  -5.5542943843007031E-005
         106  0.99911227587898377        5.6342042071038996E-002  0.10406083207132293       -5.4978421503191479E-004   1.8210604117137332E-003
         107   1.0021634357975717       0.10000805544250571        9.1377145548304423E-002   1.1026012773335297E-004  -3.5696807327945362E-002
         108  0.85421522318749965        3.0634012426760511E-002   5.8358265203568786E-002 -0.11634375864930806      -0.10584226776808528     
         109  0.84423007138785278        6.2085531887019159E-002   6.0252327669252870E-002 -0.10283407016863334      -0.10275613265551650     
         110  0.85062508176990337        6.8533929834721466E-002   6.0252327669253099E-002  -9.8659081632167564E-002 -0.10275613265551650     
         111  0.84423007138785089        6.2085531887019249E-002   5.8358265203569938E-002 -0.10283407016863341      -0.10584226776808522     
         112  0.85421522318750009        3.0634012426760872E-002   9.1377145548304214E-002 -0.11634375864930817       -3.5696807327945584E-002
         113   1.0021634357975704       0.10000805544251783       0.10406083207133555        1.1026012773337136E-004   1.8210604117136794E-003
         114  0.99911227587898332        5.6342042071044492E-002   8.0260848273059363E-002  -5.4978421503187771E-004  -5.5542943842991778E-005
         115  0.99993290571929105        6.2344996602575059E-002   8.0260848273058252E-002  -1.6882927220186901E-006  -5.5542943843000187E-005
         116  0.99911227587898277        5.6342042071046448E-002  0.10406083207132305       -5.4978421503189799E-004   1.8210604117137343E-003
         117   1.0021634357975717       0.10000805544250083        9.1377145548302716E-002   1.1026012773336947E-004  -3.5696807327945237E-002
         118  0.85421522318750054        3.0634012426761496E-002   5.8358265203569071E-002 -0.11634375864930790      -0.10584226776808509     
         119  0.84423007138785267        6.2085531887019436E-002   6.0252327669253078E-002 -0.10283407016863343      -0.10275613265551642     
         120  0.85062508176990581        6.8533929834721660E-002   6.0252327669253022E-002  -9.8659081632167245E-002 -0.10275613265551653     

 #Chemical potential mu
  0.72569467555025913     


==> anc/final_n0.925_l20.00 <==
 #x   local density py px ey ex
           1  0.83428921534120837        6.0033284430589598E-002   5.7630917687843411E-002 -0.10290370855454586      -0.10401217955701103     
           2  0.83341191817590476        5.9580347887596717E-002   5.8148709196381751E-002 -0.10296481245954260      -0.10366827541400865     
           3  0.82843642719526656        5.5041861826463090E-002   5.7402754633697525E-002 -0.10565090967891458      -0.10603270330058061     
           4  0.83541259408696233        2.0617996454161382E-002   7.9339525142378020E-002 -0.12256912112521137       -3.9703515805228663E-002
           5   1.0021277890354858       0.10868048317664236       0.10678499997395938        1.0757928943461517E-004   1.8781736714957738E-003
           6  0.99908411364296978        5.5990977454849794E-002   7.9659635561199413E-002  -5.5439756407282489E-004  -5.9612391357741466E-005
           7  0.99996459187966114        6.6471995774224468E-002   7.1386036276664913E-002  -1.8274249295286925E-006   7.8899020917913809E-007
           8  0.99999501951732950        7.0210496737758227E-002   7.0763506953586491E-002  -2.9625532701181898E-006   2.5176239833212436E-007
           9  0.99999949315495684        7.0569544187930780E-002   7.0664792265796250E-002  -1.5821856549351131E-007  -2.4943377965606027E-008
          10  0.99999993468525938        7.0618128769685443E-002   7.0664792265792017E-002  -2.7232016069529153E-008  -2.4943377966955182E-008
          11  0.99999949315495695        7.0569544187929142E-002   7.0763506953584576E-002  -1.5821856548900324E-007   2.5176239833952139E-007
          12  0.99999501951732983        7.0210496737756978E-002   7.1386036276666065E-002  -2.9625532701063767E-006   7.8899020917988475E-007
          13  0.99996459187966091        6.6471995774221526E-002   7.9659635561205408E-002  -1.8274249295290032E-006  -5.9612391357739318E-005
          14  0.99908411364297012        5.5990977454851869E-002  0.10678499997396322       -5.5439756407279920E-004   1.8781736714957441E-003
          15   1.0021277890354860       0.10868048317664036        7.9339525142378811E-002   1.0757928943443311E-004  -3.9703515805229253E-002
          16  0.83541259408696167        2.0617996454160341E-002   5.7402754633697234E-002 -0.12256912112521148      -0.10603270330058004     
          17  0.82843642719526578        5.5041861826464311E-002   5.8148709196383208E-002 -0.10565090967891470      -0.10366827541400876     
          18  0.83341191817590354        5.9580347887597411E-002   5.7630917687843633E-002 -0.10296481245954273      -0.10401217955701078     
          19  0.83428921534120937        6.0033284430588869E-002   5.7525228882644774E-002 -0.10290370855454596      -0.10405799553698752     
          20  0.83455774131400084        6.0265250307055700E-002   5.7525228882643831E-002 -0.10279405913981532      -0.10405799553698745     
          21  0.83428921534120937        6.0033284430587912E-002   5.7630917687842481E-002 -0.10290370855454595      -0.10401217955701093     
          22  0.83341191817590399        5.9580347887596939E-002   5.8148709196383118E-002 -0.10296481245954262      -0.10366827541400866     
          23  0.82843642719526478        5.5041861826464727E-002   5.7402754633697615E-002 -0.10565090967891483      -0.10603270330058046     
          24  0.83541259408696278        2.0617996454160875E-002   7.9339525142378173E-002 -0.12256912112521134       -3.9703515805228962E-002
          25   1.0021277890354863       0.10868048317663648       0.10678499997395992        1.0757928943452258E-004   1.8781736714957495E-003
          26  0.99908411364297001        5.5990977454850252E-002   7.9659635561207351E-002  -5.5439756407279594E-004  -5.9612391357734771E-005
          27  0.99996459187966036        6.6471995774225051E-002   7.1386036276668813E-002  -1.8274249295344922E-006   7.8899020917984631E-007
          28  0.99999501951732939        7.0210496737761696E-002   7.0763506953582925E-002  -2.9625532700969644E-006   2.5176239833869453E-007
          29  0.99999949315495695        7.0569544187928518E-002   7.0664792265787535E-002  -1.5821856547919450E-007  -2.4943377973145520E-008
          30  0.99999993468525750        7.0618128769698155E-002   7.0664792265790283E-002  -2.7232016073559726E-008  -2.4943377967030512E-008
          31  0.99999949315495673        7.0569544187928684E-002   7.0763506953588212E-002  -1.5821856547222326E-007   2.5176239834135998E-007
          32  0.99999501951732928        7.0210496737762584E-002   7.1386036276666898E-002  -2.9625532701135862E-006   7.8899020919159328E-007
          33  0.99996459187966091        6.6471995774215087E-002   7.9659635561201647E-002  -1.8274249295273261E-006  -5.9612391357735171E-005
          34  0.99908411364297123        5.5990977454841467E-002  0.10678499997395891       -5.5439756407275800E-004   1.8781736714956420E-003
          35   1.0021277890354858       0.10868048317663864        7.9339525142377978E-002   1.0757928943458968E-004  -3.9703515805228962E-002
          36  0.83541259408696078        2.0617996454161073E-002   5.7402754633697560E-002 -0.12256912112521155      -0.10603270330058054     
          37  0.82843642719526511        5.5041861826463770E-002   5.8148709196382806E-002 -0.10565090967891466      -0.10366827541400872     
          38  0.83341191817590332        5.9580347887597584E-002   5.7630917687843689E-002 -0.10296481245954266      -0.10401217955701084     
          39  0.83428921534120870        6.0033284430588932E-002   5.7525228882645128E-002 -0.10290370855454593      -0.10405799553698766     
          40  0.83455774131399973        6.0265250307056158E-002   5.7525228882644927E-002 -0.10279405913981517      -0.10405799553698758     
          41  0.83428921534120903        6.0033284430589223E-002   5.7630917687843494E-002 -0.10290370855454585      -0.10401217955701084     
          42  0.83341191817590188        5.9580347887597467E-002   5.8148709196383513E-002 -0.10296481245954278      -0.10366827541400872     
          43  0.82843642719526456        5.5041861826464838E-002   5.7402754633697796E-002 -0.10565090967891469      -0.10603270330058026     
          44  0.83541259408696200        2.0617996454160393E-002   7.9339525142377854E-002 -0.12256912112521162       -3.9703515805229427E-002
          45   1.0021277890354860       0.10868048317664124       0.10678499997396612        1.0757928943442716E-004   1.8781736714957183E-003
          46  0.99908411364296879        5.5990977454860244E-002   7.9659635561211195E-002  -5.5439756407279616E-004  -5.9612391357730658E-005
          47  0.99996459187966136        6.6471995774219930E-002   7.1386036276667245E-002  -1.8274249295301395E-006   7.8899020918120019E-007
          48  0.99999501951733005        7.0210496737759517E-002   7.0763506953580302E-002  -2.9625532701025413E-006   2.5176239833566660E-007
          49  0.99999949315495762        7.0569544187923577E-002   7.0664792265788770E-002  -1.5821856549038518E-007  -2.4943377955958712E-008
          50  0.99999993468525972        7.0618128769680280E-002   7.0664792265783510E-002  -2.7232016061861540E-008  -2.4943377958380661E-008
          51  0.99999949315495817        7.0569544187914973E-002   7.0763506953572683E-002  -1.5821856547918714E-007   2.5176239834083625E-007
          52  0.99999501951732861        7.0210496737764916E-002   7.1386036276662915E-002  -2.9625532701062793E-006   7.8899020918916982E-007
          53  0.99996459187966047        6.6471995774228174E-002   7.9659635561195583E-002  -1.8274249295331763E-006  -5.9612391357738870E-005
          54  0.99908411364297023        5.5990977454844326E-002  0.10678499997395646       -5.5439756407282793E-004   1.8781736714957686E-003
          55   1.0021277890354858       0.10868048317664278        7.9339525142380032E-002   1.0757928943456335E-004  -3.9703515805228753E-002
          56  0.83541259408696245        2.0617996454160757E-002   5.7402754633697567E-002 -0.12256912112521147      -0.10603270330058048     
          57  0.82843642719526556        5.5041861826464270E-002   5.8148709196383264E-002 -0.10565090967891473      -0.10366827541400866     
          58  0.83341191817590354        5.9580347887597550E-002   5.7630917687843633E-002 -0.10296481245954267      -0.10401217955701081     
          59  0.83428921534120770        6.0033284430589071E-002   5.7525228882644323E-002 -0.10290370855454600      -0.10405799553698757     
          60  0.83455774131399740        6.0265250307054971E-002   5.7525228882643838E-002 -0.10279405913981575      -0.10405799553698755     
          61  0.83428921534120837        6.0033284430588814E-002   5.7630917687843050E-002 -0.10290370855454599      -0.10401217955701067     
          62  0.83341191817590343        5.9580347887597342E-002   5.8148709196382951E-002 -0.10296481245954270      -0.10366827541400873     
          63  0.82843642719526489        5.5041861826464297E-002   5.7402754633697643E-002 -0.10565090967891479      -0.10603270330058051     
          64  0.83541259408696145        2.0617996454161156E-002   7.9339525142378312E-002 -0.12256912112521143       -3.9703515805229038E-002
          65   1.0021277890354860       0.10868048317663961       0.10678499997395605        1.0757928943441325E-004   1.8781736714958575E-003
          66  0.99908411364296990        5.5990977454850308E-002   7.9659635561198650E-002  -5.5439756407283985E-004  -5.9612391357743187E-005
          67  0.99996459187966102        6.6471995774226980E-002   7.1386036276663983E-002  -1.8274249295424744E-006   7.8899020918599101E-007
          68  0.99999501951732905        7.0210496737762002E-002   7.0763506953573946E-002  -2.9625532701254167E-006   2.5176239833403670E-007
          69  0.99999949315495784        7.0569544187924826E-002   7.0664792265788812E-002  -1.5821856547113924E-007  -2.4943377962888156E-008
          70  0.99999993468525838        7.0618128769689634E-002   7.0664792265790921E-002  -2.7232016051407032E-008  -2.4943377961674812E-008
          71  0.99999949315495718        7.0569544187926492E-002   7.0763506953586325E-002  -1.5821856547669834E-007   2.5176239833413829E-007
          72  0.99999501951732883        7.0210496737765735E-002   7.1386036276667633E-002  -2.9625532701067455E-006   7.8899020917770406E-007
          73  0.99996459187966202        6.6471995774216211E-002   7.9659635561207545E-002  -1.8274249295261917E-006  -5.9612391357736451E-005
          74  0.99908411364296956        5.5990977454858377E-002  0.10678499997396934       -5.5439756407281416E-004   1.8781736714957630E-003
          75   1.0021277890354860       0.10868048317664517        7.9339525142382267E-002   1.0757928943446570E-004  -3.9703515805229433E-002
          76  0.83541259408696211        2.0617996454160299E-002   5.7402754633697359E-002 -0.12256912112521150      -0.10603270330058033     
          77  0.82843642719526511        5.5041861826463763E-002   5.8148709196382480E-002 -0.10565090967891481      -0.10366827541400861     
          78  0.83341191817590388        5.9580347887596495E-002   5.7630917687842453E-002 -0.10296481245954273      -0.10401217955701081     
          79  0.83428921534120859        6.0033284430588640E-002   5.7525228882644296E-002 -0.10290370855454595      -0.10405799553698751     
          80  0.83455774131400107        6.0265250307055838E-002   5.7525228882644622E-002 -0.10279405913981517      -0.10405799553698747     
          81  0.83428921534120803        6.0033284430588689E-002   5.7630917687842773E-002 -0.10290370855454593      -0.10401217955701079     
          82  0.83341191817590399        5.9580347887596793E-002   5.8148709196382056E-002 -0.10296481245954274      -0.10366827541400864     
          83  0.82843642719526622        5.5041861826463118E-002   5.7402754633697463E-002 -0.10565090967891472      -0.10603270330058029     
          84  0.83541259408696267        2.0617996454161361E-002   7.9339525142378367E-002 -0.12256912112521136       -3.9703515805229163E-002
          85   1.0021277890354852       0.10868048317664619       0.10678499997396426        1.0757928943452787E-004   1.8781736714956806E-003
          86  0.99908411364297012        5.5990977454848094E-002   7.9659635561207448E-002  -5.5439756407277469E-004  -5.9612391357752667E-005
          87  0.99996459187966114        6.6471995774224787E-002   7.1386036276668063E-002  -1.8274249295358838E-006   7.8899020918608831E-007
          88  0.99999501951732994        7.0210496737756395E-002   7.0763506953577443E-002  -2.9625532701035010E-006   2.5176239834319535E-007
          89  0.99999949315495784        7.0569544187917707E-002   7.0664792265780901E-002  -1.5821856547437554E-007  -2.4943377962366970E-008
          90  0.99999993468525772        7.0618128769691077E-002   7.0664792265783843E-002  -2.7232016063106665E-008  -2.4943377962352398E-008
          91  0.99999949315495629        7.0569544187927880E-002   7.0763506953580191E-002  -1.5821856546938789E-007   2.5176239833034337E-007
          92  0.99999501951732894        7.0210496737762654E-002   7.1386036276662540E-002  -2.9625532701207927E-006   7.8899020918133307E-007
          93  0.99996459187966058        6.6471995774225565E-002   7.9659635561203021E-002  -1.8274249295438315E-006  -5.9612391357746216E-005
          94  0.99908411364296890        5.5990977454857385E-002  0.10678499997395681       -5.5439756407279659E-004   1.8781736714957456E-003
          95   1.0021277890354863       0.10868048317663642        7.9339525142378589E-002   1.0757928943443499E-004  -3.9703515805229288E-002
          96  0.83541259408696267        2.0617996454160289E-002   5.7402754633697151E-002 -0.12256912112521133      -0.10603270330058023     
          97  0.82843642719526522        5.5041861826464693E-002   5.8148709196383208E-002 -0.10565090967891480      -0.10366827541400879     
          98  0.83341191817590221        5.9580347887597439E-002   5.7630917687843765E-002 -0.10296481245954281      -0.10401217955701081     
          99  0.83428921534120726        6.0033284430589487E-002   5.7525228882644823E-002 -0.10290370855454586      -0.10405799553698761     
         100  0.83455774131400240        6.0265250307055651E-002   5.7525228882644414E-002 -0.10279405913981519      -0.10405799553698751     
         101  0.83428921534120826        6.0033284430588502E-002   5.7630917687842419E-002 -0.10290370855454593      -0.10401217955701079     
         102  0.83341191817590432        5.9580347887596245E-002   5.8148709196382140E-002 -0.10296481245954268      -0.10366827541400887     
         103  0.82843642719526478        5.5041861826463770E-002   5.7402754633697747E-002 -0.10565090967891481      -0.10603270330058034     
         104  0.83541259408696200        2.0617996454160886E-002   7.9339525142377257E-002 -0.12256912112521139       -3.9703515805229316E-002
         105   1.0021277890354854       0.10868048317664561       0.10678499997396411        1.0757928943445768E-004   1.8781736714957372E-003
         106  0.99908411364296990        5.5990977454850543E-002   7.9659635561201037E-002  -5.5439756407278976E-004  -5.9612391357739426E-005
         107  0.99996459187966114        6.6471995774223580E-002   7.1386036276658321E-002  -1.8274249295391136E-006   7.8899020917538584E-007
         108  0.99999501951732972        7.0210496737757325E-002   7.0763506953574196E-002  -2.9625532701148792E-006   2.5176239833614269E-007
         109  0.99999949315495684        7.0569544187924951E-002   7.0664792265790505E-002  -1.5821856548299733E-007  -2.4943377957236260E-008
         110  0.99999993468525927        7.0618128769680433E-002   7.0664792265796819E-002  -2.7232016081367461E-008  -2.4943377965771705E-008
         111  0.99999949315495762        7.0569544187923938E-002   7.0763506953580982E-002  -1.5821856548860625E-007   2.5176239834445324E-007
         112  0.99999501951732983        7.0210496737758102E-002   7.1386036276654380E-002  -2.9625532701097152E-006   7.8899020917697286E-007
         113  0.99996459187966158        6.6471995774217418E-002   7.9659635561198622E-002  -1.8274249295357301E-006  -5.9612391357736052E-005
         114  0.99908411364296978        5.5990977454849940E-002  0.10678499997396203       -5.5439756407279790E-004   1.8781736714957446E-003
         115   1.0021277890354860       0.10868048317664104        7.9339525142378062E-002   1.0757928943453841E-004  -3.9703515805229017E-002
         116  0.83541259408696145        2.0617996454160497E-002   5.7402754633697622E-002 -0.12256912112521134      -0.10603270330058043     
         117  0.82843642719526689        5.5041861826464700E-002   5.8148709196383666E-002 -0.10565090967891463      -0.10366827541400871     
         118  0.83341191817590199        5.9580347887598251E-002   5.7630917687844015E-002 -0.10296481245954266      -0.10401217955701096     
         119  0.83428921534120892        6.0033284430589189E-002   5.7525228882644011E-002 -0.10290370855454581      -0.10405799553698779     
         120  0.83455774131399663        6.0265250307055082E-002   5.7525228882644670E-002 -0.10279405913981572      -0.10405799553698769     

 #Chemical potential mu
  0.70188035843087837     


==> anc/final_n0.925_l3.33 <==
 # x   local density py px ey ex
           1  0.84423564769727055        6.2083897388435130E-002   5.8357558438100685E-002 -0.10282950611364873      -0.10584684394758138     
           2  0.85420385660032316        3.0627256689082536E-002   9.1371160263516354E-002 -0.11635001748731963       -3.5697859608286454E-002
           3   1.0021625058664232       0.10001239227988246       0.10407352896901362        1.1501912152442009E-004   1.8113334187299676E-003
           4  0.99911466717593400        5.6269993386865939E-002   8.0361877584335120E-002  -5.4555645081232128E-004  -5.6158596198251772E-005
           5  0.99993367863832927        6.2237028481815275E-002   8.0361877584303507E-002  -1.5653354524826810E-006  -5.6158596196506362E-005
           6  0.99911466717592978        5.6269993386904270E-002  0.10407352896899405       -5.4555645081950975E-004   1.8113334187473242E-003
           7   1.0021625058664223       0.10001239227986318        9.1371160263535811E-002   1.1501912151589861E-004  -3.5697859608274020E-002
           8  0.85420385660036668        3.0627256689100064E-002   5.8357558438096688E-002 -0.11635001748729945      -0.10584684394757428     
           9  0.84423564769727377        6.2083897388434880E-002   6.0250329530570620E-002 -0.10282950611365227      -0.10275566090892846     
          10  0.85063334333924467        6.8532281045760479E-002   6.0250329530571980E-002  -9.8655675126219922E-002 -0.10275566090892775     
          11  0.84423564769727732        6.2083897388435040E-002   5.8357558438093017E-002 -0.10282950611365620      -0.10584684394756350     
          12  0.85420385660041531        3.0627256689113966E-002   9.1371160263555254E-002 -0.11635001748728363       -3.5697859608263424E-002
          13   1.0021625058664236       0.10001239227985710       0.10407352896893315        1.1501912150445175E-004   1.8113334187732581E-003
          14  0.99911466717592168        5.6269993387259042E-002   8.0361877583773694E-002  -5.4555645083262947E-004  -5.6158596193508055E-005
          15  0.99993367863832427        6.2237028482412825E-002   8.0361877583764452E-002  -1.5653354533087465E-006  -5.6158596192814877E-005
          16  0.99911466717592090        5.6269993387269027E-002  0.10407352896892288       -5.4555645083505418E-004   1.8113334187790440E-003
          17   1.0021625058664250       0.10001239227983991        9.1371160263562096E-002   1.1501912150167526E-004  -3.5697859608260482E-002
          18  0.85420385660042697        3.0627256689119184E-002   5.8357558438091477E-002 -0.11635001748727812      -0.10584684394756136     
          19  0.84423564769727766        6.2083897388435186E-002   6.0250329530571273E-002 -0.10282950611365731      -0.10275566090892790     
          20  0.85063334333924279        6.8532281045761173E-002   6.0250329530571752E-002  -9.8655675126221518E-002 -0.10275566090892796     
          21  0.84423564769727577        6.2083897388435900E-002   5.8357558438094377E-002 -0.10282950611365581      -0.10584684394756441     
          22  0.85420385660040599        3.0627256689112353E-002   9.1371160263553325E-002 -0.11635001748728656       -3.5697859608266033E-002
          23   1.0021625058664250       0.10001239227985315       0.10407352896893420        1.1501912150532111E-004   1.8113334187711983E-003
          24  0.99911466717592223        5.6269993387253608E-002   8.0361877583779703E-002  -5.4555645083176080E-004  -5.6158596193715924E-005
          25  0.99993367863832372        6.2237028482410917E-002   8.0361877583766145E-002  -1.5653354532946686E-006  -5.6158596192595191E-005
          26  0.99911466717591879        5.6269993387286402E-002  0.10407352896892659       -5.4555645083597575E-004   1.8113334187811645E-003
          27   1.0021625058664243       0.10001239227984189        9.1371160263562776E-002   1.1501912150068278E-004  -3.5697859608258900E-002
          28  0.85420385660042930        3.0627256689120898E-002   5.8357558438091761E-002 -0.11635001748727625      -0.10584684394756046     
          29  0.84423564769727755        6.2083897388435449E-002   6.0250329530573042E-002 -0.10282950611365775      -0.10275566090892790     
          30  0.85063334333924334        6.8532281045763144E-002   6.0250329530573729E-002  -9.8655675126221365E-002 -0.10275566090892799     
          31  0.84423564769727510        6.2083897388436775E-002   5.8357558438095002E-002 -0.10282950611365550      -0.10584684394756519     
          32  0.85420385660040221        3.0627256689110822E-002   9.1371160263548856E-002 -0.11635001748728847       -3.5697859608266547E-002
          33   1.0021625058664245       0.10001239227985155       0.10407352896893442        1.1501912150637194E-004   1.8113334187692539E-003
          34  0.99911466717592212        5.6269993387257883E-002   8.0361877583782368E-002  -5.4555645083093995E-004  -5.6158596193941722E-005
          35  0.99993367863832516        6.2237028482396498E-002   8.0361877583759914E-002  -1.5653354532973745E-006  -5.6158596192355934E-005
          36  0.99911466717591924        5.6269993387288823E-002  0.10407352896892778       -5.4555645083680809E-004   1.8113334187832030E-003
          37   1.0021625058664245       0.10001239227983895        9.1371160263566384E-002   1.1501912149966351E-004  -3.5697859608257859E-002
          38  0.85420385660043330        3.0627256689122140E-002   5.8357558438090845E-002 -0.11635001748727414      -0.10584684394755950     
          39  0.84423564769727788        6.2083897388435456E-002   6.0250329530572286E-002 -0.10282950611365818      -0.10275566090892799     
          40  0.85063334333924179        6.8532281045761617E-002   6.0250329530571703E-002  -9.8655675126221615E-002 -0.10275566090892796     
          41  0.84423564769727488        6.2083897388435325E-002   5.8357558438095050E-002 -0.10282950611365529      -0.10584684394756591     
          42  0.85420385660039788        3.0627256689109025E-002   9.1371160263547024E-002 -0.11635001748729028       -3.5697859608267671E-002
          43   1.0021625058664241       0.10001239227985743       0.10407352896892881        1.1501912150741072E-004   1.8113334187671959E-003
          44  0.99911466717592312        5.6269993387238586E-002   8.0361877583782201E-002  -5.4555645083007259E-004  -5.6158596194165414E-005
          45  0.99993367863832416        6.2237028482411472E-002   8.0361877583761232E-002  -1.5653354532996748E-006  -5.6158596192141886E-005
          46  0.99911466717591824        5.6269993387292272E-002  0.10407352896892115       -5.4555645083764954E-004   1.8113334187851459E-003
          47   1.0021625058664241       0.10001239227983752        9.1371160263569048E-002   1.1501912149879844E-004  -3.5697859608256277E-002
          48  0.85420385660043996        3.0627256689125200E-002   5.8357558438091192E-002 -0.11635001748727186      -0.10584684394755886     
          49  0.84423564769727832        6.2083897388435526E-002   6.0250329530572584E-002 -0.10282950611365839      -0.10275566090892799     
          50  0.85063334333924234        6.8532281045761950E-002   6.0250329530571675E-002  -9.8655675126221420E-002 -0.10275566090892818     
          51  0.84423564769727477        6.2083897388435207E-002   5.8357558438095800E-002 -0.10282950611365473      -0.10584684394756701     
          52  0.85420385660039266        3.0627256689107728E-002   9.1371160263544735E-002 -0.11635001748729240       -3.5697859608268816E-002
          53   1.0021625058664245       0.10001239227985652       0.10407352896893157        1.1501912150834802E-004   1.8113334187652129E-003
          54  0.99911466717592545        5.6269993387225360E-002   8.0361877583789626E-002  -5.4555645082923450E-004  -5.6158596194388332E-005
          55  0.99993367863832316        6.2237028482417966E-002   8.0361877583759331E-002  -1.5653354532976133E-006  -5.6158596191919909E-005
          56  0.99911466717591779        5.6269993387293805E-002  0.10407352896892584       -5.4555645083845532E-004   1.8113334187870598E-003
          57   1.0021625058664236       0.10001239227984279        9.1371160263568299E-002   1.1501912149780858E-004  -3.5697859608255590E-002
          58  0.85420385660044240        3.0627256689126116E-002   5.8357558438090748E-002 -0.11635001748727040      -0.10584684394755776     
          59  0.84423564769727977        6.2083897388435727E-002   6.0250329530573354E-002 -0.10282950611365879      -0.10275566090892779     
          60  0.85063334333924234        6.8532281045762686E-002   6.0250329530572348E-002  -9.8655675126221434E-002 -0.10275566090892801     
          61  0.84423564769727455        6.2083897388435949E-002   5.8357558438095619E-002 -0.10282950611365442      -0.10584684394756744     
          62  0.85420385660039022        3.0627256689104963E-002   9.1371160263542875E-002 -0.11635001748729475       -3.5697859608270321E-002
          63   1.0021625058664245       0.10001239227986079       0.10407352896893397        1.1501912150932116E-004   1.8113334187631665E-003
          64  0.99911466717592434        5.6269993387232028E-002   8.0361877583784339E-002  -5.4555645082838839E-004  -5.6158596194621456E-005
          65  0.99993367863832527        6.2237028482394326E-002   8.0361877583756319E-002  -1.5653354533048271E-006  -5.6158596191682936E-005
          66  0.99911466717591924        5.6269993387296151E-002  0.10407352896892064       -5.4555645083926522E-004   1.8113334187890406E-003
          67   1.0021625058664250       0.10001239227982409        9.1371160263571144E-002   1.1501912149690053E-004  -3.5697859608254112E-002
          68  0.85420385660044951        3.0627256689127351E-002   5.8357558438088535E-002 -0.11635001748726795      -0.10584684394755742     
          69  0.84423564769728043        6.2083897388435276E-002   6.0250329530572438E-002 -0.10282950611365915      -0.10275566090892790     
          70  0.85063334333924345        6.8532281045761659E-002   6.0250329530571661E-002  -9.8655675126221365E-002 -0.10275566090892839     
          71  0.84423564769727533        6.2083897388435283E-002   5.8357558438096264E-002 -0.10282950611365375      -0.10584684394756853     
          72  0.85420385660038423        3.0627256689103627E-002   9.1371160263543943E-002 -0.11635001748729640       -3.5697859608271564E-002
          73   1.0021625058664252       0.10001239227986165       0.10407352896894352        1.1501912151034198E-004   1.8113334187611408E-003
          74  0.99911466717592390        5.6269993387235019E-002   8.0361877583798327E-002  -5.4555645082754066E-004  -5.6158596194846089E-005
          75  0.99993367863832427        6.2237028482407725E-002   8.0361877583753599E-002  -1.5653354533004049E-006  -5.6158596191467024E-005
          76  0.99911466717591790        5.6269993387300273E-002  0.10407352896891288       -5.4555645084011859E-004   1.8113334187910494E-003
          77   1.0021625058664261       0.10001239227981770        9.1371160263575030E-002   1.1501912149603673E-004  -3.5697859608252648E-002
          78  0.85420385660045328        3.0627256689129523E-002   5.8357558438088937E-002 -0.11635001748726595      -0.10584684394755650     
          79  0.84423564769727899        6.2083897388436476E-002   6.0250329530573146E-002 -0.10282950611365961      -0.10275566090892783     
          80  0.85063334333924279        6.8532281045761978E-002   6.0250329530571953E-002  -9.8655675126221448E-002 -0.10275566090892815     
          81  0.84423564769727399        6.2083897388436088E-002   5.8357558438096396E-002 -0.10282950611365362      -0.10584684394756942     
          82  0.85420385660037979        3.0627256689101715E-002   9.1371160263538448E-002 -0.11635001748729851       -3.5697859608272528E-002
          83   1.0021625058664252       0.10001239227985771       0.10407352896894209        1.1501912151137022E-004   1.8113334187591502E-003
          84  0.99911466717592401        5.6269993387234388E-002   8.0361877583805114E-002  -5.4555645082673770E-004  -5.6158596195067788E-005
          85  0.99993367863832450        6.2237028482399794E-002   8.0361877583749436E-002  -1.5653354532872878E-006  -5.6158596191252793E-005
          86  0.99911466717591779        5.6269993387298087E-002  0.10407352896892005       -5.4555645084092231E-004   1.8113334187929968E-003
          87   1.0021625058664241       0.10001239227983172        9.1371160263576182E-002   1.1501912149499724E-004  -3.5697859608251489E-002
          88  0.85420385660045595        3.0627256689131330E-002   5.8357558438089568E-002 -0.11635001748726416      -0.10584684394755572     
          89  0.84423564769728021        6.2083897388435554E-002   6.0250329530572772E-002 -0.10282950611365983      -0.10275566090892760     
          90  0.85063334333924334        6.8532281045761853E-002   6.0250329530571842E-002  -9.8655675126221420E-002 -0.10275566090892811     
          91  0.84423564769727300        6.2083897388435845E-002   5.8357558438097430E-002 -0.10282950611365331      -0.10584684394757017     
          92  0.85420385660037512        3.0627256689100432E-002   9.1371160263538656E-002 -0.11635001748730062       -3.5697859608273402E-002
          93   1.0021625058664250       0.10001239227986435       0.10407352896894341        1.1501912151234228E-004   1.8113334187571286E-003
          94  0.99911466717592512        5.6269993387225783E-002   8.0361877583804711E-002  -5.4555645082585808E-004  -5.6158596195297660E-005
          95  0.99993367863832483        6.2237028482400869E-002   8.0361877583748936E-002  -1.5653354532974844E-006  -5.6158596191012249E-005
          96  0.99911466717591735        5.6269993387309793E-002  0.10407352896891775       -5.4555645084173752E-004   1.8113334187949495E-003
          97   1.0021625058664241       0.10001239227982517        9.1371160263578680E-002   1.1501912149409317E-004  -3.5697859608250060E-002
          98  0.85420385660046172        3.0627256689132600E-002   5.8357558438088007E-002 -0.11635001748726188      -0.10584684394755513     
          99  0.84423564769728110        6.2083897388435220E-002   6.0250329530572307E-002 -0.10282950611366012      -0.10275566090892803     
         100  0.85063334333924256        6.8532281045761687E-002   6.0250329530571411E-002  -9.8655675126221323E-002 -0.10275566090892832     
         101  0.84423564769727311        6.2083897388435179E-002   5.8357558438098076E-002 -0.10282950611365288      -0.10584684394757113     
         102  0.85420385660037113        3.0627256689098402E-002   9.1371160263536352E-002 -0.11635001748730268       -3.5697859608275262E-002
         103   1.0021625058664239       0.10001239227987782       0.10407352896894798        1.1501912151320212E-004   1.8113334187549865E-003
         104  0.99911466717592590        5.6269993387213474E-002   8.0361877583804586E-002  -5.4555645082493770E-004  -5.6158596195544722E-005
         105  0.99993367863832505        6.2237028482397899E-002   8.0361877583747979E-002  -1.5653354532797361E-006  -5.6158596190814253E-005
         106  0.99911466717591502        5.6269993387325495E-002  0.10407352896890870       -5.4555645084260066E-004   1.8113334187969230E-003
         107   1.0021625058664259       0.10001239227980904        9.1371160263581691E-002   1.1501912149328462E-004  -3.5697859608248221E-002
         108  0.85420385660046594        3.0627256689134928E-002   5.8357558438087209E-002 -0.11635001748725954      -0.10584684394755425     
         109  0.84423564769728132        6.2083897388435207E-002   6.0250329530572119E-002 -0.10282950611366040      -0.10275566090892754     
         110  0.85063334333924534        6.8532281045760549E-002   6.0250329530570669E-002  -9.8655675126219811E-002 -0.10275566090892851     
         111  0.84423564769726911        6.2083897388435505E-002   5.8357558438102190E-002 -0.10282950611364794      -0.10584684394758406     
         112  0.85420385660031106        3.0627256689078466E-002   9.1371160263507112E-002 -0.11635001748732410       -3.5697859608289320E-002
         113   1.0021625058664230       0.10001239227988605       0.10407352896900868        1.1501912152754079E-004   1.8113334187232360E-003
         114  0.99911466717593533        5.6269993386841549E-002   8.0361877584343586E-002  -5.4555645080937376E-004  -5.6158596199228699E-005
         115  0.99993367863832805        6.2237028481822908E-002   8.0361877584299177E-002  -1.5653354524587665E-006  -5.6158596195576340E-005
         116  0.99911466717592934        5.6269993386911812E-002  0.10407352896898839       -5.4555645082225539E-004   1.8113334187536425E-003
         117   1.0021625058664232       0.10001239227985340        9.1371160263541307E-002   1.1501912151310777E-004  -3.5697859608271598E-002
         118  0.85420385660037690        3.0627256689103235E-002   5.8357558438094995E-002 -0.11635001748729540      -0.10584684394757161     
         119  0.84423564769727544        6.2083897388435456E-002   6.0250329530572438E-002 -0.10282950611365317      -0.10275566090892785     
         120  0.85063334333924745        6.8532281045760438E-002   6.0250329530571183E-002  -9.8655675126218423E-002 -0.10275566090892818     

 #Chemical potential mu
  0.72569190285099783     


==> anc/final_n0.925_l3.67 <==
 # x   local density py px ey ex
           1  0.99904386732188555        5.1766512037153663E-002  0.11912588093208090       -4.3644447669263033E-004   1.7638059849060870E-003
           2   1.0015488583526952       0.13178122109194784        4.8920869937814845E-002  -1.1276944364199126E-003  -5.1181025751737469E-002
           3  0.79351412301799540        3.4124431547292357E-003   5.4672896158833660E-002 -0.13352105015546534      -0.10613315710045025     
           4  0.79307248700516630        4.1652943345250127E-003   4.7214562579326783E-002 -0.13334009890273327       -5.3777093376096333E-002
           5   1.0003948600367254       0.13710625981216706       0.14234929139150340       -2.2717029465734962E-003   9.6341363384193075E-004
           6   1.0003948600371506       0.13710625980911276        4.7214562579911232E-002  -2.2717029460892950E-003  -5.3777093374856574E-002
           7  0.79307248700294675        4.1652943410547200E-003   5.4672896141741638E-002 -0.13334009889935661      -0.10613315711357230     
           8  0.79351412297298474        3.4124431469996740E-003   4.8920869874172858E-002 -0.13352105016426902       -5.1181025767717284E-002
           9   1.0015488583478445       0.13178122107761378       0.11912588131754803       -1.1276944074290504E-003   1.7638059243822570E-003
          10  0.99904386733541672        5.1766507536029571E-002   8.0975210483957338E-002  -4.3644445206253050E-004  -7.9881168382041833E-005
          11  0.99994164670863062        6.1745437700850100E-002   8.0975210643555340E-002  -2.9407112753746974E-005  -7.9881168823552092E-005
          12  0.99904386733601980        5.1766507441449651E-002  0.11912588133422725       -4.3644445126108977E-004   1.7638059222166462E-003
          13   1.0015488583476528       0.13178122107742343        4.8920869871597293E-002  -1.1276944066600358E-003  -5.1181025768736982E-002
          14  0.79351412297084567        3.4124431469290612E-003   5.4672896140732272E-002 -0.13352105016466309      -0.10613315711437105     
          15  0.79307248700213107        4.1652943409151190E-003   4.7214562580906443E-002 -0.13334009889928689       -5.3777093373441144E-002
          16   1.0003948600369319       0.13710625980600147       0.14234929138835287       -2.2717029452350235E-003   9.6341363529067856E-004
          17   1.0003948600369141       0.13710625980614280        4.7214562580884877E-002  -2.2717029452552708E-003  -5.3777093373494483E-002
          18  0.79307248700218980        4.1652943406327589E-003   5.4672896141276017E-002 -0.13334009889946286      -0.10613315711386426     
          19  0.79351412297317048        3.4124431471465920E-003   4.8920869874924458E-002 -0.13352105016412741       -5.1181025767413499E-002
          20   1.0015488583479362       0.13178122107809537       0.11912588130931720       -1.1276944078139792E-003   1.7638059254586386E-003
          21  0.99904386733511985        5.1766507583312804E-002   8.0975210404102757E-002  -4.3644445246212161E-004  -7.9881168160629454E-005
          22  0.99994164670863073        6.1745437700938599E-002   8.0975210723228913E-002  -2.9407112753882614E-005  -7.9881169044317989E-005
          23  0.99904386733631911        5.1766507394238159E-002  0.11912588134252705       -4.3644445086114803E-004   1.7638059211370111E-003
          24   1.0015488583475585       0.13178122107719928        4.8920869870486758E-002  -1.1276944062761790E-003  -5.1181025769179149E-002
          25  0.79351412297007062        3.4124431468566451E-003   5.4672896140550091E-002 -0.13352105016484142      -0.10613315711453990     
          26  0.79307248700211019        4.1652943410074444E-003   4.7214562580914596E-002 -0.13334009889922854       -5.3777093373421327E-002
          27   1.0003948600369388       0.13710625980594984       0.14234929138835137       -2.2717029452275109E-003   9.6341363529100946E-004
          28   1.0003948600369077       0.13710625980619273        4.7214562580877396E-002  -2.2717029452625197E-003  -5.3777093373512441E-002
          29  0.79307248700220923        4.1652943405378800E-003   5.4672896141457039E-002 -0.13334009889952189      -0.10613315711369527     
          30  0.79351412297394508        3.4124431472189968E-003   4.8920869876042002E-002 -0.13352105016394922       -5.1181025766969972E-002
          31   1.0015488583480312       0.13178122107832060       0.11912588130100590       -1.1276944081984718E-003   1.7638059265404067E-003
          32  0.99904386733482031        5.1766507630666439E-002   8.0975210324174388E-002  -4.3644445286292497E-004  -7.9881167939539109E-005
          33  0.99994164670862928        6.1745437701093780E-002   8.0975210802871553E-002  -2.9407112753965054E-005  -7.9881169265067257E-005
          34  0.99904386733661865        5.1766507347040094E-002  0.11912588135081972       -4.3644445046132571E-004   1.7638059200576371E-003
          35   1.0015488583474652       0.13178122107697310        4.8920869869379283E-002  -1.1276944058919707E-003  -5.1181025769619609E-002
          36  0.79351412296929680        3.4124431467838982E-003   5.4672896140368799E-002 -0.13352105016501972      -0.10613315711470864     
          37  0.79307248700209199        4.1652943411014083E-003   4.7214562580924067E-002 -0.13334009889916959       -5.3777093373403750E-002
          38   1.0003948600369454       0.13710625980590396       0.14234929138835076       -2.2717029452209024E-003   9.6341363529130436E-004
          39   1.0003948600369019       0.13710625980623634        4.7214562580872407E-002  -2.2717029452686893E-003  -5.3777093373528810E-002
          40  0.79307248700223099        4.1652943404440002E-003   5.4672896141638574E-002 -0.13334009889958023      -0.10613315711352596     
          41  0.79351412297472246        3.4124431472909826E-003   4.8920869877147957E-002 -0.13352105016377019       -5.1181025766529567E-002
          42   1.0015488583481260       0.13178122107854323       0.11912588129269527       -1.1276944085839493E-003   1.7638059276222117E-003
          43  0.99904386733451900        5.1766507678042653E-002   8.0975210244196461E-002  -4.3644445326373066E-004  -7.9881167718343760E-005
          44  0.99994164670862995        6.1745437701298270E-002   8.0975210882450466E-002  -2.9407112754079370E-005  -7.9881169485733448E-005
          45  0.99904386733691719        5.1766507299881123E-002  0.11912588135911265       -4.3644445006168960E-004   1.7638059189787393E-003
          46   1.0015488583473700       0.13178122107675283        4.8920869868269573E-002  -1.1276944055086209E-003  -5.1181025770061797E-002
          47  0.79351412296852053        3.4124431467117879E-003   5.4672896140188720E-002 -0.13352105016519800      -0.10613315711487688     
          48  0.79307248700207222        4.1652943411961381E-003   4.7214562580929272E-002 -0.13334009889911122       -5.3777093373387548E-002
          49   1.0003948600369521       0.13710625980585744       0.14234929138835190       -2.2717029452146557E-003   9.6341363529043060E-004
          50   1.0003948600368946       0.13710625980628793        4.7214562580860438E-002  -2.2717029452762379E-003  -5.3777093373548537E-002
          51  0.79307248700224942        4.1652943403507588E-003   5.4672896141821289E-002 -0.13334009889963896      -0.10613315711335664     
          52  0.79351412297549873        3.4124431473643610E-003   4.8920869878263266E-002 -0.13352105016359139       -5.1181025766087421E-002
          53   1.0015488583482208       0.13178122107877063       0.11912588128438034       -1.1276944089693348E-003   1.7638059287044758E-003
          54  0.99904386733421924        5.1766507725438185E-002   8.0975210164166297E-002  -4.3644445366468950E-004  -7.9881167497088427E-005
          55  0.99994164670862973        6.1745437701546460E-002   8.0975210961989563E-002  -2.9407112754180316E-005  -7.9881169706318595E-005
          56  0.99904386733721684        5.1766507252743357E-002  0.11912588136740021       -4.3644444966219466E-004   1.7638059179001984E-003
          57   1.0015488583472749       0.13178122107652510        4.8920869867160356E-002  -1.1276944051246947E-003  -5.1181025770501661E-002
          58  0.79351412296774759        3.4124431466394383E-003   5.4672896140008406E-002 -0.13352105016537635      -0.10613315711504573     
          59  0.79307248700205490        4.1652943412913389E-003   4.7214562580936613E-002 -0.13334009889905227       -5.3777093373369597E-002
          60   1.0003948600369561       0.13710625980581401       0.14234929138835190       -2.2717029452078707E-003   9.6341363529085615E-004
          61   1.0003948600368906       0.13710625980632946        4.7214562580856628E-002  -2.2717029452823650E-003  -5.3777093373564969E-002
          62  0.79307248700226862        4.1652943402550506E-003   5.4672896142003047E-002 -0.13334009889969789      -0.10613315711318712     
          63  0.79351412297627599        3.4124431474379835E-003   4.8920869879373892E-002 -0.13352105016341262       -5.1181025765645330E-002
          64   1.0015488583483125       0.13178122107900003       0.11912588127606513       -1.1276944093552299E-003   1.7638059297874725E-003
          65  0.99904386733391914        5.1766507772892663E-002   8.0975210084049884E-002  -4.3644445406600167E-004  -7.9881167275750898E-005
          66  0.99994164670862862        6.1745437701886147E-002   8.0975211041438455E-002  -2.9407112754379203E-005  -7.9881169926826885E-005
          67  0.99904386733751760        5.1766507205652103E-002  0.11912588137568729       -4.3644444926295482E-004   1.7638059168221590E-003
          68   1.0015488583471817       0.13178122107629986        4.8920869866056357E-002  -1.1276944047410651E-003  -5.1181025770941170E-002
          69  0.79351412296697621        3.4124431465674351E-003   5.4672896139827690E-002 -0.13352105016555443      -0.10613315711521416     
          70  0.79307248700203548        4.1652943413845091E-003   4.7214562580948062E-002 -0.13334009889899376       -5.3777093373350716E-002
          71   1.0003948600369637       0.13710625980576369       0.14234929138835425       -2.2717029452003811E-003   9.6341363529088239E-004
          72   1.0003948600368817       0.13710625980638347        4.7214562580846553E-002  -2.2717029452900411E-003  -5.3777093373584182E-002
          73  0.79307248700228916        4.1652943401619697E-003   5.4672896142185394E-002 -0.13334009889975657      -0.10613315711301773     
          74  0.79351412297705248        3.4124431475103080E-003   4.8920869880490124E-002 -0.13352105016323379       -5.1181025765202413E-002
          75   1.0015488583484091       0.13178122107922169       0.11912588126774525       -1.1276944097404812E-003   1.7638059308707323E-003
          76  0.99904386733361883        5.1766507820361185E-002   8.0975210003898859E-002  -4.3644445446739517E-004  -7.9881167054358604E-005
          77  0.99994164670862795        6.1745437702265600E-002   8.0975211120846630E-002  -2.9407112754595613E-005  -7.9881170147267101E-005
          78  0.99904386733781547        5.1766507158576308E-002  0.11912588138396540       -4.3644444886382840E-004   1.7638059157446054E-003
          79   1.0015488583470875       0.13178122107607154        4.8920869864946287E-002  -1.1276944043577396E-003  -5.1181025771381276E-002
          80  0.79351412296620116        3.4124431464940034E-003   5.4672896139646411E-002 -0.13352105016573257      -0.10613315711538267     
          81  0.79307248700201194        4.1652943414777653E-003   4.7214562580955299E-002 -0.13334009889893575       -5.3777093373332446E-002
          82   1.0003948600369701       0.13710625980571398       0.14234929138835234       -2.2717029451934968E-003   9.6341363529141126E-004
          83   1.0003948600368775       0.13710625980642591        4.7214562580844312E-002  -2.2717029452959418E-003  -5.3777093373599968E-002
          84  0.79307248700230737        4.1652943400662381E-003   5.4672896142367075E-002 -0.13334009889981560      -0.10613315711284833     
          85  0.79351412297783108        3.4124431475832167E-003   4.8920869881601305E-002 -0.13352105016305471       -5.1181025764760510E-002
          86   1.0015488583485039       0.13178122107944626       0.11912588125941947       -1.1276944101266209E-003   1.7638059319544409E-003
          87  0.99904386733331774        5.1766507867866823E-002   8.0975209923679431E-002  -4.3644445486897324E-004  -7.9881166832903073E-005
          88  0.99994164670862751        6.1745437702712694E-002   8.0975211200193950E-002  -2.9407112754840778E-005  -7.9881170367649611E-005
          89  0.99904386733811446        5.1766507111544013E-002  0.11912588139225327       -4.3644444846488656E-004   1.7638059146673640E-003
          90   1.0015488583469940       0.13178122107585333        4.8920869863842156E-002  -1.1276944039751353E-003  -5.1181025771823353E-002
          91  0.79351412296543011        3.4124431464222214E-003   5.4672896139465355E-002 -0.13352105016591032      -0.10613315711555021     
          92  0.79307248700199295        4.1652943415700526E-003   4.7214562580958783E-002 -0.13334009889887696       -5.3777093373316064E-002
          93   1.0003948600369765       0.13710625980566690       0.14234929138835239       -2.2717029451871820E-003   9.6341363529001654E-004
          94   1.0003948600368706       0.13710625980647931        4.7214562580829039E-002  -2.2717029453044181E-003  -5.3777093373621770E-002
          95  0.79307248700232980        4.1652943399733168E-003   5.4672896142550401E-002 -0.13334009889987408      -0.10613315711267816     
          96  0.79351412297860924        3.4124431476561879E-003   4.8920869882716642E-002 -0.13352105016287566       -5.1181025764317670E-002
          97   1.0015488583485985       0.13178122107967244       0.11912588125109573       -1.1276944105126545E-003   1.7638059330382636E-003
          98  0.99904386733301753        5.1766507915388255E-002   8.0975209843431248E-002  -4.3644445527061810E-004  -7.9881166611394077E-005
          99  0.99994164670862551        6.1745437703208401E-002   8.0975211279477238E-002  -2.9407112755036188E-005  -7.9881170588298563E-005
         100  0.99904386733841177        5.1766507064553526E-002  0.11912588140045421       -4.3644444806692809E-004   1.7638059135950495E-003
         101   1.0015488583469017       0.13178122107536908        4.8920869863090473E-002  -1.1276944035921083E-003  -5.1181025772125882E-002
         102  0.79351412296524737        3.4124431462764331E-003   5.4672896139933244E-002 -0.13352105016605145      -0.10613315711525741     
         103  0.79307248700275190        4.1652943419928680E-003   4.7214562579983896E-002 -0.13334009889877088       -5.3777093374679473E-002
         104   1.0003948600372130       0.13710625980863880       0.14234929139150343       -2.2717029460214873E-003   9.6341363384117918E-004
         105   1.0003948600366621       0.13710625981264507        4.7214562579249483E-002  -2.2717029466422138E-003  -5.3777093376275474E-002
         106  0.79307248700536292        4.1652943335855272E-003   5.4672896160647924E-002 -0.13334009890332002      -0.10613315709876107     
         107  0.79351412302574598        3.4124431554546290E-003   4.8920869948913981E-002 -0.13352105015368065       -5.1181025747321682E-002
         108   1.0015488583536398       0.13178122109418805       0.11912588084905217       -1.1276944402646059E-003   1.7638059957113762E-003
         109  0.99904386731888717        5.1766512509903023E-002   8.0975201229256055E-002  -4.3644448069555039E-004  -7.9881156045184752E-005
         110  0.99994164669179963        6.1745446856065193E-002   8.0975202027140314E-002  -2.9407117652648642E-005  -7.9881158254594694E-005

 #Chemical potential mu
  0.62263126399375013     


==> anc/final_n0.925_l30.00 <==
 #x   local density py px ey ex
           1  0.82678780995732404        5.6666380058051039E-002   5.6405365239740678E-002 -0.10438056222672701      -0.10449950098892388     
           2  0.82713963848312422        5.7017914940826329E-002   5.6249260969664525E-002 -0.10421474441666703      -0.10458550295307412     
           3  0.82761944425516043        5.7323260698553910E-002   5.6283784018510072E-002 -0.10407179301041239      -0.10457666680491909     
           4  0.82709437028562327        5.7088136910021847E-002   5.6730832263323934E-002 -0.10406129538184608      -0.10425184881906563     
           5  0.82275928321146263        5.2988984392746505E-002   5.6577146170444542E-002 -0.10647331495061194      -0.10625257511775069     
           6  0.82926652111201615        1.8087471128778541E-002   7.5128098891035375E-002 -0.12418832362750319       -4.1108814395192338E-002
           7   1.0020764033464769       0.11181655067243926       0.10792272910059267        8.1563321249197347E-005   1.8825051462316804E-003
           8  0.99907753427559531        5.5666657994701156E-002   7.9701237339056721E-002  -5.4910535009696523E-004  -6.1441394002391853E-005
           9  0.99996385358798356        6.6459299319642451E-002   7.1389985119659036E-002  -2.3220570871688048E-006   9.9260710213325836E-007
          10  0.99999478876431325        7.0209177743954992E-002   7.0764683358843491E-002  -3.0147353362948945E-006   2.2494533119326975E-007
          11  0.99999948690044449        7.0570462447069618E-002   7.0662279762615104E-002  -1.5422879209319076E-007  -2.7324251618918780E-008
          12  0.99999996548611114        7.0629651396490217E-002   7.0644045844933764E-002  -1.4643855371686267E-008   2.4801752450068166E-009
          13  0.99999999497096836        7.0639752007055676E-002   7.0641719696124039E-002  -2.2691311474929830E-009  -7.4461863138518131E-011
          14  0.99999999960721220        7.0641111965796310E-002   7.0641403481848455E-002  -1.1568398858698923E-010  -2.8932880750969382E-012
          15  0.99999999992045829        7.0641276014031903E-002   7.0641403481839504E-002  -3.8666300256315959E-011  -2.8933045410092689E-012
          16  0.99999999960721175        7.0641111965801667E-002   7.0641719696108385E-002  -1.1568399336777234E-010  -7.4461884005198089E-011
          17  0.99999999497096903        7.0639752007048875E-002   7.0644045844932168E-002  -2.2691311376581852E-009   2.4801752274349812E-009
          18  0.99999996548611025        7.0629651396498752E-002   7.0662279762616742E-002  -1.4643855366750104E-008  -2.7324251631309128E-008
          19  0.99999948690044405        7.0570462447066273E-002   7.0764683358837427E-002  -1.5422879210556702E-007   2.2494533117629867E-007
          20  0.99999478876431225        7.0209177743960946E-002   7.1389985119657509E-002  -3.0147353362929595E-006   9.9260710212452503E-007
          21  0.99996385358798323        6.6459299319641507E-002   7.9701237339059428E-002  -2.3220570871741856E-006  -6.1441394002370589E-005
          22  0.99907753427559576        5.5666657994701496E-002  0.10792272910059360       -5.4910535009693921E-004   1.8825051462315829E-003
          23   1.0020764033464766       0.11181655067243719        7.5128098891033196E-002   8.1563321249370982E-005  -4.1108814395191762E-002
          24  0.82926652111201316        1.8087471128779297E-002   5.6577146170445347E-002 -0.12418832362750354      -0.10625257511775058     
          25  0.82275928321146152        5.2988984392748087E-002   5.6730832263325828E-002 -0.10647331495061184      -0.10425184881906546     
          26  0.82709437028562094        5.7088136910024005E-002   5.6283784018511827E-002 -0.10406129538184615      -0.10457666680491889     
          27  0.82761944425515765        5.7323260698555006E-002   5.6249260969664885E-002 -0.10407179301041247      -0.10458550295307431     
          28  0.82713963848312455        5.7017914940826482E-002   5.6405365239741462E-002 -0.10421474441666706      -0.10449950098892388     
          29  0.82678780995732493        5.6666380058052176E-002   5.6497336774970444E-002 -0.10438056222672684      -0.10444718731392341     
          30  0.82644181157267538        5.6439750172368436E-002   5.6497336774970174E-002 -0.10448739731506693      -0.10444718731392341     
          31  0.82678780995732404        5.6666380058051857E-002   5.6405365239741080E-002 -0.10438056222672687      -0.10449950098892383     
          32  0.82713963848312355        5.7017914940826364E-002   5.6249260969664802E-002 -0.10421474441666706      -0.10458550295307431     
          33  0.82761944425515710        5.7323260698555346E-002   5.6283784018511689E-002 -0.10407179301041244      -0.10457666680491914     
          34  0.82709437028561972        5.7088136910023554E-002   5.6730832263325655E-002 -0.10406129538184622      -0.10425184881906546     
          35  0.82275928321146252        5.2988984392747990E-002   5.6577146170445798E-002 -0.10647331495061192      -0.10625257511775069     
          36  0.82926652111201382        1.8087471128778690E-002   7.5128098891036027E-002 -0.12418832362750334       -4.1108814395192331E-002
          37   1.0020764033464769       0.11181655067244098       0.10792272910059085        8.1563321249275409E-005   1.8825051462316583E-003
          38  0.99907753427559709        5.5666657994686911E-002   7.9701237339055583E-002  -5.4910535009696317E-004  -6.1441394002377311E-005
          39  0.99996385358798323        6.6459299319643533E-002   7.1389985119662408E-002  -2.3220570871590517E-006   9.9260710213986585E-007
          40  0.99999478876431236        7.0209177743961709E-002   7.0764683358835317E-002  -3.0147353362995917E-006   2.2494533119108321E-007
          41  0.99999948690044493        7.0570462447063539E-002   7.0662279762612731E-002  -1.5422879210873715E-007  -2.7324251625316254E-008
          42  0.99999996548611059        7.0629651396501680E-002   7.0644045844938927E-002  -1.4643855375740936E-008   2.4801752295606596E-009
          43  0.99999999497096803        7.0639752007061754E-002   7.0641719696120417E-002  -2.2691311411066346E-009  -7.4461886824530724E-011
          44  0.99999999960721164        7.0641111965804401E-002   7.0641403481844750E-002  -1.1568400755682989E-010  -2.8932858286759193E-012
          45  0.99999999992045807        7.0641276014033111E-002   7.0641403481843293E-002  -3.8666290410644643E-011  -2.8932882389851344E-012
          46  0.99999999960721220        7.0641111965792328E-002   7.0641719696116309E-002  -1.1568397133776082E-010  -7.4461857465832100E-011
          47  0.99999999497096836        7.0639752007050680E-002   7.0644045844940481E-002  -2.2691311296383371E-009   2.4801752383402285E-009
          48  0.99999996548611014        7.0629651396497822E-002   7.0662279762621544E-002  -1.4643855383149926E-008  -2.7324251617534549E-008
          49  0.99999948690044382        7.0570462447070909E-002   7.0764683358836136E-002  -1.5422879210116182E-007   2.2494533117871486E-007
          50  0.99999478876431214        7.0209177743966178E-002   7.1389985119659008E-002  -3.0147353363041814E-006   9.9260710211977931E-007
          51  0.99996385358798301        6.6459299319648085E-002   7.9701237339053946E-002  -2.3220570871641860E-006  -6.1441394002381065E-005
          52  0.99907753427559620        5.5666657994692996E-002  0.10792272910058519       -5.4910535009694420E-004   1.8825051462316119E-003
          53   1.0020764033464769       0.11181655067243894        7.5128098891034861E-002   8.1563321249269514E-005  -4.1108814395192407E-002
          54  0.82926652111201371        1.8087471128778995E-002   5.6577146170445070E-002 -0.12418832362750346      -0.10625257511775060     
          55  0.82275928321146208        5.2988984392747095E-002   5.6730832263324836E-002 -0.10647331495061192      -0.10425184881906537     
          56  0.82709437028562038        5.7088136910022937E-002   5.6283784018511147E-002 -0.10406129538184636      -0.10457666680491907     
          57  0.82761944425515799        5.7323260698554770E-002   5.6249260969665024E-002 -0.10407179301041239      -0.10458550295307434     
          58  0.82713963848312388        5.7017914940826468E-002   5.6405365239741379E-002 -0.10421474441666709      -0.10449950098892388     
          59  0.82678780995732370        5.6666380058052156E-002   5.6497336774970951E-002 -0.10438056222672698      -0.10444718731392350     
          60  0.82644181157267638        5.6439750172369373E-002   5.6497336774970694E-002 -0.10448739731506675      -0.10444718731392350     
          61  0.82678780995732370        5.6666380058051614E-002   5.6405365239740407E-002 -0.10438056222672704      -0.10449950098892381     
          62  0.82713963848312644        5.7017914940825781E-002   5.6249260969664663E-002 -0.10421474441666696      -0.10458550295307420     
          63  0.82761944425515765        5.7323260698555339E-002   5.6283784018511529E-002 -0.10407179301041246      -0.10457666680491906     
          64  0.82709437028562072        5.7088136910022902E-002   5.6730832263324413E-002 -0.10406129538184622      -0.10425184881906539     
          65  0.82275928321146286        5.2988984392747032E-002   5.6577146170444736E-002 -0.10647331495061191      -0.10625257511775059     
          66  0.82926652111201371        1.8087471128778683E-002   7.5128098891038053E-002 -0.12418832362750350       -4.1108814395192546E-002
          67   1.0020764033464775       0.11181655067243648       0.10792272910058533        8.1563321249291171E-005   1.8825051462315976E-003
          68  0.99907753427559554        5.5666657994694835E-002   7.9701237339053377E-002  -5.4910535009692935E-004  -6.1441394002384778E-005
          69  0.99996385358798190        6.6459299319655302E-002   7.1389985119661908E-002  -2.3220570871692995E-006   9.9260710212188377E-007
          70  0.99999478876431125        7.0209177743970133E-002   7.0764683358842548E-002  -3.0147353363069677E-006   2.2494533118336597E-007
          71  0.99999948690044349        7.0570462447076154E-002   7.0662279762625652E-002  -1.5422879211264766E-007  -2.7324251635221524E-008
          72  0.99999996548610992        7.0629651396503387E-002   7.0644045844944686E-002  -1.4643855377238275E-008   2.4801752387339032E-009
          73  0.99999999497096803        7.0639752007053053E-002   7.0641719696128230E-002  -2.2691311474358269E-009  -7.4461871864248199E-011
          74  0.99999999960721242        7.0641111965799266E-002   7.0641403481845597E-002  -1.1568398793242335E-010  -2.8932773188483992E-012
          75  0.99999999992045863        7.0641276014029697E-002   7.0641403481847970E-002  -3.8666293296124442E-011  -2.8932924248839421E-012
          76  0.99999999960721198        7.0641111965795853E-002   7.0641719696112285E-002  -1.1568399714327435E-010  -7.4461873494435459E-011
          77  0.99999999497096925        7.0639752007049084E-002   7.0644045844934833E-002  -2.2691311339507733E-009   2.4801752343529210E-009
          78  0.99999996548611125        7.0629651396491425E-002   7.0662279762621197E-002  -1.4643855377291228E-008  -2.7324251630041239E-008
          79  0.99999948690044382        7.0570462447070395E-002   7.0764683358837552E-002  -1.5422879210204247E-007   2.2494533118923986E-007
          80  0.99999478876431325        7.0209177743948026E-002   7.1389985119656177E-002  -3.0147353363086647E-006   9.9260710213056014E-007
          81  0.99996385358798290        6.6459299319643950E-002   7.9701237339060108E-002  -2.3220570871660151E-006  -6.1441394002378951E-005
          82  0.99907753427559576        5.5666657994696410E-002  0.10792272910059290       -5.4910535009692815E-004   1.8825051462315662E-003
          83   1.0020764033464784       0.11181655067243644        7.5128098891036776E-002   8.1563321249378300E-005  -4.1108814395192129E-002
          84  0.82926652111201371        1.8087471128778895E-002   5.6577146170445208E-002 -0.12418832362750333      -0.10625257511775070     
          85  0.82275928321146197        5.2988984392747414E-002   5.6730832263325183E-002 -0.10647331495061188      -0.10425184881906538     
          86  0.82709437028562049        5.7088136910023637E-002   5.6283784018512209E-002 -0.10406129538184618      -0.10457666680491901     
          87  0.82761944425515632        5.7323260698556013E-002   5.6249260969665239E-002 -0.10407179301041251      -0.10458550295307423     
          88  0.82713963848312322        5.7017914940826517E-002   5.6405365239741545E-002 -0.10421474441666712      -0.10449950098892383     
          89  0.82678780995732337        5.6666380058052780E-002   5.6497336774971429E-002 -0.10438056222672704      -0.10444718731392343     
          90  0.82644181157267549        5.6439750172369581E-002   5.6497336774971006E-002 -0.10448739731506680      -0.10444718731392347     
          91  0.82678780995732493        5.6666380058051816E-002   5.6405365239740504E-002 -0.10438056222672681      -0.10449950098892377     
          92  0.82713963848312477        5.7017914940825573E-002   5.6249260969664386E-002 -0.10421474441666689      -0.10458550295307412     
          93  0.82761944425515899        5.7323260698555138E-002   5.6283784018511508E-002 -0.10407179301041239      -0.10457666680491906     
          94  0.82709437028562038        5.7088136910022944E-002   5.6730832263324413E-002 -0.10406129538184621      -0.10425184881906549     
          95  0.82275928321146163        5.2988984392746533E-002   5.6577146170444924E-002 -0.10647331495061195      -0.10625257511775062     
          96  0.82926652111201449        1.8087471128778725E-002   7.5128098891037054E-002 -0.12418832362750337       -4.1108814395192241E-002
          97   1.0020764033464771       0.11181655067244362       0.10792272910059418        8.1563321249309968E-005   1.8825051462316258E-003
          98  0.99907753427559631        5.5666657994690227E-002   7.9701237339055805E-002  -5.4910535009694323E-004  -6.1441394002373814E-005
          99  0.99996385358798334        6.6459299319645490E-002   7.1389985119663171E-002  -2.3220570871707767E-006   9.9260710212669174E-007
         100  0.99999478876431303        7.0209177743959725E-002   7.0764683358842215E-002  -3.0147353363171655E-006   2.2494533118566472E-007
         101  0.99999948690044427        7.0570462447073545E-002   7.0662279762611704E-002  -1.5422879211401147E-007  -2.7324251624102344E-008
         102  0.99999996548611136        7.0629651396493298E-002   7.0644045844931058E-002  -1.4643855384739097E-008   2.4801752268183259E-009
         103  0.99999999497096770        7.0639752007062087E-002   7.0641719696114311E-002  -2.2691311618915435E-009  -7.4461877814556982E-011
         104  0.99999999960721242        7.0641111965799114E-002   7.0641403481841558E-002  -1.1568399827098555E-010  -2.8932875274744210E-012
         105  0.99999999992045852        7.0641276014030668E-002   7.0641403481842779E-002  -3.8666300685701816E-011  -2.8932763278609963E-012
         106  0.99999999960721220        7.0641111965796838E-002   7.0641719696117100E-002  -1.1568397841279256E-010  -7.4461876218640048E-011
         107  0.99999999497096881        7.0639752007052012E-002   7.0644045844934653E-002  -2.2691311398399121E-009   2.4801752417377670E-009
         108  0.99999996548611048        7.0629651396494644E-002   7.0662279762617963E-002  -1.4643855374468037E-008  -2.7324251623455389E-008
         109  0.99999948690044571        7.0570462447063970E-002   7.0764683358839925E-002  -1.5422879211054705E-007   2.2494533119779280E-007
         110  0.99999478876431225        7.0209177743962140E-002   7.1389985119655983E-002  -3.0147353362967732E-006   9.9260710213051186E-007
         111  0.99996385358798368        6.6459299319638537E-002   7.9701237339055597E-002  -2.3220570871505750E-006  -6.1441394002382217E-005
         112  0.99907753427559698        5.5666657994688305E-002  0.10792272910059295       -5.4910535009693423E-004   1.8825051462316108E-003
         113   1.0020764033464757       0.11181655067244416        7.5128098891035056E-002   8.1563321249282796E-005  -4.1108814395192490E-002
         114  0.82926652111201427        1.8087471128778936E-002   5.6577146170444494E-002 -0.12418832362750343      -0.10625257511775060     
         115  0.82275928321146274        5.2988984392746012E-002   5.6730832263324101E-002 -0.10647331495061184      -0.10425184881906550     
         116  0.82709437028562161        5.7088136910022742E-002   5.6283784018511050E-002 -0.10406129538184625      -0.10457666680491901     
         117  0.82761944425515899        5.7323260698554687E-002   5.6249260969664060E-002 -0.10407179301041236      -0.10458550295307426     
         118  0.82713963848312488        5.7017914940825809E-002   5.6405365239740685E-002 -0.10421474441666703      -0.10449950098892397     
         119  0.82678780995732293        5.6666380058051635E-002   5.6497336774970090E-002 -0.10438056222672708      -0.10444718731392355     
         120  0.82644181157267727        5.6439750172368838E-002   5.6497336774970215E-002 -0.10448739731506684      -0.10444718731392331     

 #Chemical potential mu
  0.69096971890727121     


==> anc/final_n0.925_l40.00 <==
 #x   local density py px ey ex
           1  0.82275269673373541        5.5172775323698700E-002   5.5447603610807479E-002 -0.10502190112038706      -0.10488875655486252     
           2  0.82309725169756764        5.5502203056265992E-002   5.5345866107599562E-002 -0.10487196321250883      -0.10495102759603823     
           3  0.82399481078449255        5.6113790071551727E-002   5.5233539940190708E-002 -0.10458920319542980      -0.10502032222062732     
           4  0.82455557926084033        5.6567110837048962E-002   5.5090621124645647E-002 -0.10437874707811544      -0.10509795586165999     
           5  0.82458706758365974        5.6597254330856342E-002   5.5186730192736219E-002 -0.10436507325748974      -0.10505272735346888     
           6  0.82384485079706637        5.6090184177802253E-002   5.5799314035838911E-002 -0.10449083637452661      -0.10463407760632164     
           7  0.81949070927711154        5.1885921695294303E-002   5.6032095423645664E-002 -0.10691324058440664      -0.10639487793212675     
           8  0.82546516088968502        1.6610174039500561E-002   7.2475194779879640E-002 -0.12513655353237926       -4.2006889200113924E-002
           9   1.0020347116346096       0.11380998941647523       0.10869348884174174        5.8126267264122582E-005   1.8800642886821286E-003
          10  0.99907574260853338        5.5443947159962960E-002   7.9713285484163898E-002  -5.4405637804454305E-004  -6.2369367793827958E-005
          11  0.99996321715221526        6.6458440293617374E-002   7.1391838252740286E-002  -2.7161892025348072E-006   1.1071927071422527E-006
          12  0.99999463565412072        7.0208750139034021E-002   7.0765521274934920E-002  -3.0339239731293575E-006   2.0271958700300756E-007
          13  0.99999948147845918        7.0570139373805366E-002   7.0662356342646823E-002  -1.5300054498681302E-007  -2.6680874267824934E-008
          14  0.99999996384432077        7.0629615749499164E-002   7.0644060693296887E-002  -1.5310874640584079E-008   2.4392659016093948E-009
          15  0.99999999480965207        7.0639745309566918E-002   7.0641721142300468E-002  -2.2999179966776244E-009  -8.1805615142599096E-011
          16  0.99999999959625818        7.0641115281466577E-002   7.0641396061595807E-002  -1.1876731161223147E-010  -4.3469835728053091E-012
          17  0.99999999995767452        7.0641308242456194E-002   7.0641348682141059E-002  -2.0262735921395888E-011   1.6046178716301979E-012
          18  0.99999999999501399        7.0641336203471045E-002   7.0641341961591303E-002  -1.8755721053935135E-012  -1.3114274324102293E-013
          19  0.99999999999958666        7.0641340174561584E-002   7.0641341045275280E-002  -1.5672252385081879E-013   9.6149323994910046E-015
          20  0.99999999999990385        7.0641340654026469E-002   7.0641341045303410E-002  -4.5740051868854701E-014   9.6209752815049719E-015
          21  0.99999999999958844        7.0641340174525391E-002   7.0641341961651033E-002  -1.5672476306038473E-013  -1.3110771769261415E-013
          22  0.99999999999501654        7.0641336203414187E-002   7.0641348682208630E-002  -1.8755171229020188E-012   1.6046558546142168E-012
          23  0.99999999995767730        7.0641308242411591E-002   7.0641396061635775E-002  -2.0262684742524840E-011  -4.3469681863783130E-012
          24  0.99999999959625796        7.0641115281444428E-002   7.0641721142320257E-002  -1.1876728775148344E-010  -8.1805598417523800E-011
          25  0.99999999480965174        7.0639745309561811E-002   7.0644060693304936E-002  -2.2999179832542941E-009   2.4392658976332137E-009
          26  0.99999996384431888        7.0629615749511362E-002   7.0662356342644728E-002  -1.5310874646429016E-008  -2.6680874285916877E-008
          27  0.99999948147845885        7.0570139373814886E-002   7.0765521274930882E-002  -1.5300054498223888E-007   2.0271958699242405E-007
          28  0.99999463565412061        7.0208750139041015E-002   7.1391838252731085E-002  -3.0339239731324318E-006   1.1071927071248320E-006
          29  0.99996321715221448        6.6458440293622828E-002   7.9713285484157237E-002  -2.7161892025360261E-006  -6.2369367793843340E-005
          30  0.99907574260853282        5.5443947159969198E-002  0.10869348884174650       -5.4405637804459022E-004   1.8800642886822171E-003
          31   1.0020347116346096       0.11380998941647957        7.2475194779879432E-002   5.8126267264192743E-005  -4.2006889200113813E-002
          32  0.82546516088968425        1.6610174039500686E-002   5.6032095423644901E-002 -0.12513655353237918      -0.10639487793212689     
          33  0.81949070927711243        5.1885921695292506E-002   5.5799314035837030E-002 -0.10691324058440643      -0.10463407760632155     
          34  0.82384485079706582        5.6090184177801365E-002   5.5186730192736226E-002 -0.10449083637452666      -0.10505272735346884     
          35  0.82458706758366018        5.6597254330856626E-002   5.5090621124646626E-002 -0.10436507325748963      -0.10509795586165986     
          36  0.82455557926083978        5.6567110837049822E-002   5.5233539940190868E-002 -0.10437874707811542      -0.10502032222062725     
          37  0.82399481078449421        5.6113790071551178E-002   5.5345866107598486E-002 -0.10458920319542973      -0.10495102759603830     
          38  0.82309725169756831        5.5502203056265229E-002   5.5447603610807417E-002 -0.10487196321250895      -0.10488875655486229     
          39  0.82275269673373752        5.5172775323699290E-002   5.5546109223332592E-002 -0.10502190112038691      -0.10483141912113317     
          40  0.82228825236659986        5.4893953000446707E-002   5.5546109223332064E-002 -0.10515131659814685      -0.10483141912113327     
          41  0.82275269673373574        5.5172775323698277E-002   5.5447603610806376E-002 -0.10502190112038721      -0.10488875655486256     
          42  0.82309725169756820        5.5502203056264569E-002   5.5345866107598056E-002 -0.10487196321250891      -0.10495102759603823     
          43  0.82399481078449455        5.6113790071550929E-002   5.5233539940190840E-002 -0.10458920319542971      -0.10502032222062721     
          44  0.82455557926083822        5.6567110837049885E-002   5.5090621124646813E-002 -0.10437874707811547      -0.10509795586166025     
          45  0.82458706758366096        5.6597254330856772E-002   5.5186730192735942E-002 -0.10436507325748971      -0.10505272735346885     
          46  0.82384485079706682        5.6090184177801282E-002   5.5799314035837710E-002 -0.10449083637452634      -0.10463407760632153     
          47  0.81949070927711209        5.1885921695293366E-002   5.6032095423645636E-002 -0.10691324058440663      -0.10639487793212682     
          48  0.82546516088968636        1.6610174039500752E-002   7.2475194779879085E-002 -0.12513655353237926       -4.2006889200114313E-002
          49   1.0020347116346084       0.11380998941648314       0.10869348884174476        5.8126267264089548E-005   1.8800642886821818E-003
          50  0.99907574260853294        5.5443947159967248E-002   7.9713285484160054E-002  -5.4405637804456474E-004  -6.2369367793839247E-005
          51  0.99996321715221492        6.6458440293625076E-002   7.1391838252728559E-002  -2.7161892025520604E-006   1.1071927071291559E-006
          52  0.99999463565412061        7.0208750139042569E-002   7.0765521274923707E-002  -3.0339239731373510E-006   2.0271958699107708E-007
          53  0.99999948147845796        7.0570139373824184E-002   7.0662356342640259E-002  -1.5300054499702143E-007  -2.6680874285028286E-008
          54  0.99999996384431922        7.0629615749509711E-002   7.0644060693299288E-002  -1.5310874660435748E-008   2.4392659109680741E-009
          55  0.99999999480965207        7.0639745309558896E-002   7.0641721142313985E-002  -2.2999179756110679E-009  -8.1805588680764060E-011
          56  0.99999999959625818        7.0641115281443970E-002   7.0641396061627337E-002  -1.1876728452737893E-010  -4.3469637147633516E-012
          57  0.99999999995767741        7.0641308242407469E-002   7.0641348682199831E-002  -2.0262688240438218E-011   1.6046590162110273E-012
          58  0.99999999999501643        7.0641336203414146E-002   7.0641341961654058E-002  -1.8755194692738593E-012  -1.3110496532797383E-013
          59  0.99999999999958944        7.0641340174540310E-002   7.0641341045258293E-002  -1.5671503484631687E-013   9.5990082681547661E-015
          60  0.99999999999990008        7.0641340654057028E-002   7.0641341045250078E-002  -4.5766387829102193E-014   9.5948052393739942E-015
          61  0.99999999999958877        7.0641340174544431E-002   7.0641341961654405E-002  -1.5671726489231907E-013  -1.3110592088161793E-013
          62  0.99999999999501599        7.0641336203419197E-002   7.0641348682201038E-002  -1.8755246670844841E-012   1.6046543903729691E-012
          63  0.99999999995767730        7.0641308242407136E-002   7.0641396061627865E-002  -2.0262688538137263E-011  -4.3469727394923453E-012
          64  0.99999999959625718        7.0641115281447661E-002   7.0641721142316885E-002  -1.1876729621245587E-010  -8.1805599504235406E-011
          65  0.99999999480965229        7.0639745309553262E-002   7.0644060693304297E-002  -2.2999179690644719E-009   2.4392658989569293E-009
          66  0.99999996384431866        7.0629615749512625E-002   7.0662356342646282E-002  -1.5310874642071713E-008  -2.6680874269386536E-008
          67  0.99999948147845874        7.0570139373816634E-002   7.0765521274924637E-002  -1.5300054499450940E-007   2.0271958699929589E-007
          68  0.99999463565412094        7.0208750139037129E-002   7.1391838252727269E-002  -3.0339239731342207E-006   1.1071927071276537E-006
          69  0.99996321715221537        6.6458440293619941E-002   7.9713285484162011E-002  -2.7161892025337459E-006  -6.2369367793834029E-005
          70  0.99907574260853338        5.5443947159968122E-002  0.10869348884173810       -5.4405637804457883E-004   1.8800642886821750E-003
          71   1.0020347116346104       0.11380998941646865        7.2475194779879223E-002   5.8126267264231829E-005  -4.2006889200113681E-002
          72  0.82546516088968469        1.6610174039500172E-002   5.6032095423644672E-002 -0.12513655353237926      -0.10639487793212687     
          73  0.81949070927711365        5.1885921695293720E-002   5.5799314035838064E-002 -0.10691324058440653      -0.10463407760632149     
          74  0.82384485079706593        5.6090184177802191E-002   5.5186730192737017E-002 -0.10449083637452652      -0.10505272735346900     
          75  0.82458706758365952        5.6597254330857640E-002   5.5090621124647167E-002 -0.10436507325748980      -0.10509795586165996     
          76  0.82455557926083789        5.6567110837050065E-002   5.5233539940191159E-002 -0.10437874707811547      -0.10502032222062721     
          77  0.82399481078449399        5.6113790071551393E-002   5.5345866107598493E-002 -0.10458920319542983      -0.10495102759603819     
          78  0.82309725169756764        5.5502203056265090E-002   5.5447603610806473E-002 -0.10487196321250893      -0.10488875655486229     
          79  0.82275269673373552        5.5172775323698131E-002   5.5546109223331398E-002 -0.10502190112038720      -0.10483141912113345     
          80  0.82228825236659597        5.4893953000445493E-002   5.5546109223331523E-002 -0.10515131659814753      -0.10483141912113358     
          81  0.82275269673373397        5.5172775323698721E-002   5.5447603610807118E-002 -0.10502190112038740      -0.10488875655486259     
          82  0.82309725169756798        5.5502203056265485E-002   5.5345866107599367E-002 -0.10487196321250906      -0.10495102759603825     
          83  0.82399481078449244        5.6113790071552115E-002   5.5233539940191062E-002 -0.10458920319542979      -0.10502032222062702     
          84  0.82455557926084067        5.6567110837049080E-002   5.5090621124646355E-002 -0.10437874707811537      -0.10509795586165985     
          85  0.82458706758365985        5.6597254330857188E-002   5.5186730192736469E-002 -0.10436507325748984      -0.10505272735346899     
          86  0.82384485079706460        5.6090184177802115E-002   5.5799314035838127E-002 -0.10449083637452661      -0.10463407760632162     
          87  0.81949070927711198        5.1885921695294032E-002   5.6032095423644852E-002 -0.10691324058440650      -0.10639487793212676     
          88  0.82546516088968502        1.6610174039500013E-002   7.2475194779877933E-002 -0.12513655353237904       -4.2006889200113785E-002
          89   1.0020347116346093       0.11380998941647739       0.10869348884173823        5.8126267264147295E-005   1.8800642886822117E-003
          90  0.99907574260853260        5.5443947159966173E-002   7.9713285484157403E-002  -5.4405637804458133E-004  -6.2369367793838352E-005
          91  0.99996321715221492        6.6458440293625132E-002   7.1391838252731959E-002  -2.7161892025531535E-006   1.1071927071222900E-006
          92  0.99999463565412050        7.0208750139042264E-002   7.0765521274920626E-002  -3.0339239731406286E-006   2.0271958700003260E-007
          93  0.99999948147845918        7.0570139373809765E-002   7.0662356342638233E-002  -1.5300054499095954E-007  -2.6680874286110735E-008
          94  0.99999996384431855        7.0629615749514138E-002   7.0644060693305755E-002  -1.5310874651044112E-008   2.4392659092188183E-009
          95  0.99999999480965207        7.0639745309561547E-002   7.0641721142320493E-002  -2.2999179644901742E-009  -8.1805587419793597E-011
          96  0.99999999959625729        7.0641115281449104E-002   7.0641396061632528E-002  -1.1876729081751547E-010  -4.3469548987542876E-012
          97  0.99999999995767719        7.0641308242406095E-002   7.0641348682203731E-002  -2.0262684924251538E-011   1.6046480080561484E-012
          98  0.99999999999501610        7.0641336203419086E-002   7.0641341961650825E-002  -1.8755200921358543E-012  -1.3111548851916779E-013
          99  0.99999999999958811        7.0641340174530984E-002   7.0641341045300857E-002  -1.5672329965471869E-013   9.6247356378556633E-015
         100  0.99999999999990430        7.0641340654020751E-002   7.0641341045276487E-002  -4.5735903481755034E-014   9.6071693330344209E-015
         101  0.99999999999958722        7.0641340174564471E-002   7.0641341961588097E-002  -1.5673785770620580E-013  -1.3113686862477361E-013
         102  0.99999999999501399        7.0641336203471530E-002   7.0641348682128818E-002  -1.8755657197224756E-012   1.6046138508067386E-012
         103  0.99999999995767697        7.0641308242442996E-002   7.0641396061581860E-002  -2.0262721264267989E-011  -4.3469839188984658E-012
         104  0.99999999959625785        7.0641115281464315E-002   7.0641721142295000E-002  -1.1876731638401454E-010  -8.1805615403383332E-011
         105  0.99999999480965118        7.0639745309572594E-002   7.0644060693302979E-002  -2.2999179979560920E-009   2.4392659026218986E-009
         106  0.99999996384432033        7.0629615749499927E-002   7.0662356342652416E-002  -1.5310874644442039E-008  -2.6680874274118512E-008
         107  0.99999948147845941        7.0570139373804297E-002   7.0765521274931048E-002  -1.5300054497242564E-007   2.0271958700196781E-007
         108  0.99999463565412072        7.0208750139035270E-002   7.1391838252734402E-002  -3.0339239731232161E-006   1.1071927071277314E-006
         109  0.99996321715221548        6.6458440293616958E-002   7.9713285484163995E-002  -2.7161892025390902E-006  -6.2369367793834653E-005
         110  0.99907574260853405        5.5443947159959241E-002  0.10869348884174364       -5.4405637804453113E-004   1.8800642886821269E-003
         111   1.0020347116346096       0.11380998941647789        7.2475194779877544E-002   5.8126267264094460E-005  -4.2006889200114181E-002
         112  0.82546516088968391        1.6610174039500585E-002   5.6032095423645616E-002 -0.12513655353237918      -0.10639487793212671     
         113  0.81949070927711209        5.1885921695293755E-002   5.5799314035838515E-002 -0.10691324058440675      -0.10463407760632151     
         114  0.82384485079706493        5.6090184177802441E-002   5.5186730192736781E-002 -0.10449083637452657      -0.10505272735346893     
         115  0.82458706758365941        5.6597254330856731E-002   5.5090621124645349E-002 -0.10436507325748987      -0.10509795586165990     
         116  0.82455557926084122        5.6567110837048039E-002   5.5233539940189674E-002 -0.10437874707811540      -0.10502032222062732     
         117  0.82399481078449455        5.6113790071551033E-002   5.5345866107599187E-002 -0.10458920319542983      -0.10495102759603833     
         118  0.82309725169756631        5.5502203056265909E-002   5.5447603610808228E-002 -0.10487196321250908      -0.10488875655486246     
         119  0.82275269673373286        5.5172775323699623E-002   5.5546109223332786E-002 -0.10502190112038731      -0.10483141912113320     
         120  0.82228825236659986        5.4893953000446409E-002   5.5546109223332356E-002 -0.10515131659814697      -0.10483141912113338     

 #Chemical potential mu
  0.68379113729976948     


==> anc/final_n0.925_l5.00 <==
 #x   local density py px ey ex
           1  0.88490415283051516        5.1080649799201940E-002  0.10982916476111750      -0.10331638432483460       -2.9812571365314761E-002
           2   1.0011683971072332        8.5488445802603993E-002  0.11672741619633978       -5.3647297055357704E-004   3.2008231760930757E-003
           3   1.0011683971072332        8.5488445802605326E-002  0.10982916476111711       -5.3647297055358322E-004  -2.9812571365315038E-002
           4  0.88490415283051260        5.1080649799200087E-002   5.9780111941098765E-002 -0.10331638432483517      -0.10437337581885245     
           5  0.85285489964182237        6.0160294441236516E-002   5.9780111941098835E-002 -0.10586930910877439      -0.10437337581885278     
           6  0.88490415283051571        5.1080649799201426E-002  0.10982916476111750      -0.10331638432483496       -2.9812571365314334E-002
           7   1.0011683971072336        8.5488445802603050E-002  0.11672741619634008       -5.3647297055345203E-004   3.2008231760929733E-003
           8   1.0011683971072334        8.5488445802606783E-002  0.10982916476111813       -5.3647297055355698E-004  -2.9812571365315253E-002
           9  0.88490415283051738        5.1080649799200982E-002   5.9780111941099230E-002 -0.10331638432483528      -0.10437337581885270     
          10  0.85285489964182282        6.0160294441236634E-002   5.9780111941099459E-002 -0.10586930910877433      -0.10437337581885268     
          11  0.88490415283051604        5.1080649799201183E-002  0.10982916476111684      -0.10331638432483536       -2.9812571365314788E-002
          12   1.0011683971072338        8.5488445802602120E-002  0.11672741619633828       -5.3647297055343284E-004   3.2008231760928887E-003
          13   1.0011683971072336        8.5488445802602647E-002  0.10982916476111559       -5.3647297055357487E-004  -2.9812571365316058E-002
          14  0.88490415283051371        5.1080649799200344E-002   5.9780111941099077E-002 -0.10331638432483549      -0.10437337581885286     
          15  0.85285489964182271        6.0160294441236953E-002   5.9780111941099209E-002 -0.10586930910877439      -0.10437337581885245     
          16  0.88490415283051482        5.1080649799200475E-002  0.10982916476111484      -0.10331638432483581       -2.9812571365315160E-002
          17   1.0011683971072327        8.5488445802602744E-002  0.11672741619633679       -5.3647297055356815E-004   3.2008231760930908E-003
          18   1.0011683971072334        8.5488445802604895E-002  0.10982916476111883       -5.3647297055347881E-004  -2.9812571365314015E-002
          19  0.88490415283051660        5.1080649799201516E-002   5.9780111941098724E-002 -0.10331638432483457      -0.10437337581885291     
          20  0.85285489964182259        6.0160294441236925E-002   5.9780111941099189E-002 -0.10586930910877433      -0.10437337581885268     
          21  0.88490415283051704        5.1080649799202377E-002  0.10982916476111909      -0.10331638432483443       -2.9812571365314584E-002
          22   1.0011683971072345        8.5488445802603535E-002  0.11672741619633631       -5.3647297055352901E-004   3.2008231760930670E-003
          23   1.0011683971072332        8.5488445802602453E-002  0.10982916476111723       -5.3647297055353822E-004  -2.9812571365314268E-002
          24  0.88490415283051826        5.1080649799202800E-002   5.9780111941099418E-002 -0.10331638432483423      -0.10437337581885268     
          25  0.85285489964182304        6.0160294441237175E-002   5.9780111941099640E-002 -0.10586930910877432      -0.10437337581885273     
          26  0.88490415283051771        5.1080649799201801E-002  0.10982916476111819      -0.10331638432483538       -2.9812571365315215E-002
          27   1.0011683971072343        8.5488445802602994E-002  0.11672741619633842       -5.3647297055347935E-004   3.2008231760929143E-003
          28   1.0011683971072336        8.5488445802602148E-002  0.10982916476111604       -5.3647297055351101E-004  -2.9812571365315354E-002
          29  0.88490415283051249        5.1080649799200670E-002   5.9780111941099098E-002 -0.10331638432483525      -0.10437337581885259     
          30  0.85285489964182104        6.0160294441236765E-002   5.9780111941098932E-002 -0.10586930910877448      -0.10437337581885250     
          31  0.88490415283051549        5.1080649799201870E-002  0.10982916476111784      -0.10331638432483470       -2.9812571365314611E-002
          32   1.0011683971072334        8.5488445802603910E-002  0.11672741619633505       -5.3647297055355882E-004   3.2008231760931117E-003
          33   1.0011683971072320        8.5488445802603563E-002  0.10982916476111668       -5.3647297055351589E-004  -2.9812571365313997E-002
          34  0.88490415283051660        5.1080649799201738E-002   5.9780111941099327E-002 -0.10331638432483452      -0.10437337581885277     
          35  0.85285489964182326        6.0160294441236779E-002   5.9780111941099029E-002 -0.10586930910877450      -0.10437337581885257     
          36  0.88490415283051693        5.1080649799201565E-002  0.10982916476111727      -0.10331638432483467       -2.9812571365314740E-002
          37   1.0011683971072334        8.5488445802604077E-002  0.11672741619633627       -5.3647297055357617E-004   3.2008231760930440E-003
          38   1.0011683971072327        8.5488445802602425E-002  0.10982916476111593       -5.3647297055352749E-004  -2.9812571365314761E-002
          39  0.88490415283051604        5.1080649799201426E-002   5.9780111941099515E-002 -0.10331638432483503      -0.10437337581885268     
          40  0.85285489964182248        6.0160294441236259E-002   5.9780111941099542E-002 -0.10586930910877448      -0.10437337581885263     
          41  0.88490415283051460        5.1080649799201357E-002  0.10982916476111720      -0.10331638432483475       -2.9812571365314906E-002
          42   1.0011683971072336        8.5488445802603286E-002  0.11672741619633920       -5.3647297055354820E-004   3.2008231760930254E-003
          43   1.0011683971072327        8.5488445802603188E-002  0.10982916476111715       -5.3647297055359167E-004  -2.9812571365315173E-002
          44  0.88490415283051549        5.1080649799201176E-002   5.9780111941099529E-002 -0.10331638432483463      -0.10437337581885250     
          45  0.85285489964182248        6.0160294441236793E-002   5.9780111941099438E-002 -0.10586930910877458      -0.10437337581885259     
          46  0.88490415283051616        5.1080649799201121E-002  0.10982916476111870      -0.10331638432483502       -2.9812571365314487E-002
          47   1.0011683971072332        8.5488445802605312E-002  0.11672741619634222       -5.3647297055348683E-004   3.2008231760929907E-003
          48   1.0011683971072340        8.5488445802606713E-002  0.10982916476111876       -5.3647297055353649E-004  -2.9812571365315423E-002
          49  0.88490415283051271        5.1080649799199622E-002   5.9780111941099487E-002 -0.10331638432483570      -0.10437337581885275     
          50  0.85285489964182271        6.0160294441236870E-002   5.9780111941099265E-002 -0.10586930910877437      -0.10437337581885259     
          51  0.88490415283051493        5.1080649799200975E-002  0.10982916476111776      -0.10331638432483477       -2.9812571365314792E-002
          52   1.0011683971072332        8.5488445802603841E-002  0.11672741619633716       -5.3647297055352348E-004   3.2008231760930188E-003
          53   1.0011683971072318        8.5488445802601412E-002  0.10982916476111713       -5.3647297055350374E-004  -2.9812571365314514E-002
          54  0.88490415283051682        5.1080649799201919E-002   5.9780111941098980E-002 -0.10331638432483448      -0.10437337581885285     
          55  0.85285489964182282        6.0160294441236835E-002   5.9780111941099306E-002 -0.10586930910877460      -0.10437337581885270     
          56  0.88490415283051771        5.1080649799202273E-002  0.10982916476112108      -0.10331638432483403       -2.9812571365314310E-002
          57   1.0011683971072338        8.5488445802607088E-002  0.11672741619633832       -5.3647297055357649E-004   3.2008231760931177E-003
          58   1.0011683971072336        8.5488445802601648E-002  0.10982916476111515       -5.3647297055361054E-004  -2.9812571365314972E-002
          59  0.88490415283051560        5.1080649799201371E-002   5.9780111941099209E-002 -0.10331638432483471      -0.10437337581885259     
          60  0.85285489964182282        6.0160294441237050E-002   5.9780111941100236E-002 -0.10586930910877423      -0.10437337581885249     
          61  0.88490415283051582        5.1080649799201558E-002  0.10982916476112045      -0.10331638432483499       -2.9812571365314712E-002
          62   1.0011683971072336        8.5488445802608046E-002  0.11672741619634153       -5.3647297055358755E-004   3.2008231760931156E-003
          63   1.0011683971072329        8.5488445802606117E-002  0.10982916476111801       -5.3647297055357248E-004  -2.9812571365314754E-002
          64  0.88490415283051393        5.1080649799200899E-002   5.9780111941099015E-002 -0.10331638432483507      -0.10437337581885268     
          65  0.85285489964182237        6.0160294441236481E-002   5.9780111941098460E-002 -0.10586930910877441      -0.10437337581885274     
          66  0.88490415283051616        5.1080649799201114E-002  0.10982916476111787      -0.10331638432483475       -2.9812571365314521E-002
          67   1.0011683971072327        8.5488445802603605E-002  0.11672741619633804       -5.3647297055349388E-004   3.2008231760930592E-003
          68   1.0011683971072332        8.5488445802606144E-002  0.10982916476111815       -5.3647297055360913E-004  -2.9812571365314997E-002
          69  0.88490415283051593        5.1080649799201794E-002   5.9780111941099681E-002 -0.10331638432483463      -0.10437337581885260     
          70  0.85285489964182348        6.0160294441236203E-002   5.9780111941099043E-002 -0.10586930910877437      -0.10437337581885284     
          71  0.88490415283051593        5.1080649799201017E-002  0.10982916476111951      -0.10331638432483473       -2.9812571365314601E-002
          72   1.0011683971072336        8.5488445802606630E-002  0.11672741619633949       -5.3647297055352500E-004   3.2008231760930718E-003
          73   1.0011683971072327        8.5488445802603646E-002  0.10982916476111702       -5.3647297055354061E-004  -2.9812571365314653E-002
          74  0.88490415283051549        5.1080649799201835E-002   5.9780111941099418E-002 -0.10331638432483464      -0.10437337581885270     
          75  0.85285489964182137        6.0160294441236814E-002   5.9780111941098932E-002 -0.10586930910877460      -0.10437337581885273     
          76  0.88490415283051838        5.1080649799202550E-002  0.10982916476111795      -0.10331638432483405       -2.9812571365314337E-002
          77   1.0011683971072332        8.5488445802603508E-002  0.11672741619633641       -5.3647297055353649E-004   3.2008231760930874E-003
          78   1.0011683971072334        8.5488445802602120E-002  0.10982916476111512       -5.3647297055355286E-004  -2.9812571365314913E-002
          79  0.88490415283051382        5.1080649799200482E-002   5.9780111941098987E-002 -0.10331638432483521      -0.10437337581885249     
          80  0.85285489964182160        6.0160294441236321E-002   5.9780111941098918E-002 -0.10586930910877440      -0.10437337581885266     
          81  0.88490415283051538        5.1080649799201405E-002  0.10982916476111701      -0.10331638432483502       -2.9812571365314736E-002
          82   1.0011683971072343        8.5488445802602300E-002  0.11672741619633940       -5.3647297055353443E-004   3.2008231760930475E-003
          83   1.0011683971072334        8.5488445802606547E-002  0.10982916476111991       -5.3647297055357183E-004  -2.9812571365314899E-002
          84  0.88490415283051549        5.1080649799201946E-002   5.9780111941099848E-002 -0.10331638432483439      -0.10437337581885253     
          85  0.85285489964182259        6.0160294441236960E-002   5.9780111941100188E-002 -0.10586930910877461      -0.10437337581885243     
          86  0.88490415283051660        5.1080649799201933E-002  0.10982916476111847      -0.10331638432483455       -2.9812571365314611E-002
          87   1.0011683971072338        8.5488445802605589E-002  0.11672741619633864       -5.3647297055362496E-004   3.2008231760931494E-003
          88   1.0011683971072338        8.5488445802605131E-002  0.10982916476111845       -5.3647297055359438E-004  -2.9812571365314247E-002
          89  0.88490415283051638        5.1080649799202148E-002   5.9780111941099452E-002 -0.10331638432483435      -0.10437337581885242     
          90  0.85285489964182271        6.0160294441236925E-002   5.9780111941099036E-002 -0.10586930910877466      -0.10437337581885253     
          91  0.88490415283051638        5.1080649799201794E-002  0.10982916476111791      -0.10331638432483448       -2.9812571365314677E-002
          92   1.0011683971072332        8.5488445802605034E-002  0.11672741619634011       -5.3647297055358116E-004   3.2008231760930327E-003
          93   1.0011683971072327        8.5488445802605881E-002  0.10982916476111794       -5.3647297055355449E-004  -2.9812571365315021E-002
          94  0.88490415283051560        5.1080649799201065E-002   5.9780111941099383E-002 -0.10331638432483503      -0.10437337581885262     
          95  0.85285489964182304        6.0160294441236647E-002   5.9780111941098973E-002 -0.10586930910877450      -0.10437337581885266     
          96  0.88490415283051738        5.1080649799201454E-002  0.10982916476111776      -0.10331638432483495       -2.9812571365314674E-002
          97   1.0011683971072336        8.5488445802603827E-002  0.11672741619633809       -5.3647297055352814E-004   3.2008231760929811E-003
          98   1.0011683971072336        8.5488445802602786E-002  0.10982916476111704       -5.3647297055353410E-004  -2.9812571365314806E-002
          99  0.88490415283051715        5.1080649799201711E-002   5.9780111941099209E-002 -0.10331638432483436      -0.10437337581885273     
         100  0.85285489964182415        6.0160294441236627E-002   5.9780111941098987E-002 -0.10586930910877443      -0.10437337581885250     
         101  0.88490415283051682        5.1080649799201933E-002  0.10982916476112015      -0.10331638432483392       -2.9812571365314487E-002
         102   1.0011683971072343        8.5488445802606741E-002  0.11672741619634056       -5.3647297055363992E-004   3.2008231760931897E-003
         103   1.0011683971072338        8.5488445802604451E-002  0.10982916476111808       -5.3647297055365402E-004  -2.9812571365315111E-002
         104  0.88490415283051571        5.1080649799201454E-002   5.9780111941098640E-002 -0.10331638432483456      -0.10437337581885246     
         105  0.85285489964182226        6.0160294441237119E-002   5.9780111941098675E-002 -0.10586930910877468      -0.10437337581885264     
         106  0.88490415283051860        5.1080649799201724E-002  0.10982916476111682      -0.10331638432483470       -2.9812571365314400E-002
         107   1.0011683971072332        8.5488445802602564E-002  0.11672741619633896       -5.3647297055352120E-004   3.2008231760930436E-003
         108   1.0011683971072349        8.5488445802605548E-002  0.10982916476111801       -5.3647297055359081E-004  -2.9812571365315642E-002
         109  0.88490415283051316        5.1080649799199719E-002   5.9780111941098904E-002 -0.10331638432483560      -0.10437337581885237     
         110  0.85285489964182326        6.0160294441236356E-002   5.9780111941099182E-002 -0.10586930910877429      -0.10437337581885286     
         111  0.88490415283051538        5.1080649799201086E-002  0.10982916476111997      -0.10331638432483516       -2.9812571365314858E-002
         112   1.0011683971072345        8.5488445802606713E-002  0.11672741619634117       -5.3647297055353464E-004   3.2008231760930596E-003
         113   1.0011683971072332        8.5488445802605395E-002  0.10982916476111931       -5.3647297055359319E-004  -2.9812571365314549E-002
         114  0.88490415283051793        5.1080649799202731E-002   5.9780111941099251E-002 -0.10331638432483366      -0.10437337581885277     
         115  0.85285489964182282        6.0160294441236641E-002   5.9780111941098994E-002 -0.10586930910877469      -0.10437337581885250     
         116  0.88490415283051616        5.1080649799201731E-002  0.10982916476111755      -0.10331638432483441       -2.9812571365315170E-002
         117   1.0011683971072338        8.5488445802603591E-002  0.11672741619633800       -5.3647297055360945E-004   3.2008231760930397E-003
         118   1.0011683971072336        8.5488445802603188E-002  0.10982916476111795       -5.3647297055347848E-004  -2.9812571365314403E-002
         119  0.88490415283051616        5.1080649799201933E-002   5.9780111941098807E-002 -0.10331638432483431      -0.10437337581885274     
         120  0.85285489964182126        6.0160294441236717E-002   5.9780111941099147E-002 -0.10586930910877453      -0.10437337581885262     

 #Chemical potential mu
  0.75450723188860558     


==> anc/final_n0.925_l6.00 <==
 #x   local density py px ey ex
           1  0.85472778045097608        3.0546259323733366E-002   9.1786714398205543E-002 -0.11621504346850239       -3.5608141851822081E-002
           2   1.0021455372716241        9.9216524862905775E-002  0.10646660046573062        9.7226678539187125E-005   1.6437670716257500E-003
           3  0.99834642042547406        4.8599580368771225E-002  0.10646660046573465       -9.9972394507218728E-004   1.6437670716256967E-003
           4   1.0021455372716244        9.9216524862912575E-002   9.1786714398207528E-002   9.7226678539212699E-005  -3.5608141851822289E-002
           5  0.85472778045097586        3.0546259323733758E-002   5.9460174434968330E-002 -0.11621504346850205      -0.10520287276822124     
           6  0.83790694434399082        5.6044070116028827E-002   5.9460174434968628E-002 -0.10623236829152731      -0.10520287276822132     
           7  0.85472778045097564        3.0546259323733650E-002   9.1786714398205849E-002 -0.11621504346850250       -3.5608141851822830E-002
           8   1.0021455372716233        9.9216524862909161E-002  0.10646660046573166        9.7226678539170862E-005   1.6437670716256706E-003
           9  0.99834642042547472        4.8599580368769053E-002  0.10646660046573533       -9.9972394507217752E-004   1.6437670716257268E-003
          10   1.0021455372716239        9.9216524862909966E-002   9.1786714398207653E-002   9.7226678539157865E-005  -3.5608141851822810E-002
          11  0.85472778045097608        3.0546259323733636E-002   5.9460174434968704E-002 -0.11621504346850242      -0.10520287276822107     
          12  0.83790694434399005        5.6044070116029861E-002   5.9460174434968142E-002 -0.10623236829152759      -0.10520287276822131     
          13  0.85472778045097708        3.0546259323733581E-002   9.1786714398204697E-002 -0.11621504346850203       -3.5608141851822359E-002
          14   1.0021455372716237        9.9216524862905983E-002  0.10646660046573297        9.7226678539201017E-005   1.6437670716256863E-003
          15  0.99834642042547395        4.8599580368771038E-002  0.10646660046573544       -9.9972394507213719E-004   1.6437670716256507E-003
          16   1.0021455372716235        9.9216524862908703E-002   9.1786714398204253E-002   9.7226678539205177E-005  -3.5608141851822893E-002
          17  0.85472778045097408        3.0546259323733269E-002   5.9460174434968288E-002 -0.11621504346850246      -0.10520287276822113     
          18  0.83790694434398971        5.6044070116029146E-002   5.9460174434968711E-002 -0.10623236829152749      -0.10520287276822111     
          19  0.85472778045097586        3.0546259323733855E-002   9.1786714398206445E-002 -0.11621504346850232       -3.5608141851822366E-002
          20   1.0021455372716235        9.9216524862909689E-002  0.10646660046573449        9.7226678539166647E-005   1.6437670716257244E-003
          21  0.99834642042547350        4.8599580368778456E-002  0.10646660046573544       -9.9972394507217514E-004   1.6437670716256945E-003
          22   1.0021455372716246        9.9216524862907871E-002   9.1786714398205987E-002   9.7226678539127318E-005  -3.5608141851823004E-002
          23  0.85472778045097497        3.0546259323733067E-002   5.9460174434968351E-002 -0.11621504346850257      -0.10520287276822127     
          24  0.83790694434399016        5.6044070116030055E-002   5.9460174434968462E-002 -0.10623236829152735      -0.10520287276822116     
          25  0.85472778045097542        3.0546259323733223E-002   9.1786714398205946E-002 -0.11621504346850249       -3.5608141851823365E-002
          26   1.0021455372716248        9.9216524862904401E-002  0.10646660046572812        9.7226678539123334E-005   1.6437670716256945E-003
          27  0.99834642042547417        4.8599580368771614E-002  0.10646660046572975       -9.9972394507215671E-004   1.6437670716256837E-003
          28   1.0021455372716239        9.9216524862904790E-002   9.1786714398208555E-002   9.7226678539148880E-005  -3.5608141851822817E-002
          29  0.85472778045097442        3.0546259323733518E-002   5.9460174434968462E-002 -0.11621504346850252      -0.10520287276822117     
          30  0.83790694434398960        5.6044070116029132E-002   5.9460174434968233E-002 -0.10623236829152755      -0.10520287276822117     
          31  0.85472778045097497        3.0546259323733300E-002   9.1786714398208138E-002 -0.11621504346850244       -3.5608141851822317E-002
          32   1.0021455372716235        9.9216524862912089E-002  0.10646660046573346        9.7226678539181582E-005   1.6437670716257368E-003
          33  0.99834642042547328        4.8599580368769421E-002  0.10646660046573231       -9.9972394507218858E-004   1.6437670716256713E-003
          34   1.0021455372716246        9.9216524862907593E-002   9.1786714398207347E-002   9.7226678539161362E-005  -3.5608141851822803E-002
          35  0.85472778045097519        3.0546259323733824E-002   5.9460174434968885E-002 -0.11621504346850250      -0.10520287276822102     
          36  0.83790694434398982        5.6044070116029604E-002   5.9460174434969655E-002 -0.10623236829152749      -0.10520287276822116     
          37  0.85472778045097397        3.0546259323733744E-002   9.1786714398205405E-002 -0.11621504346850231       -3.5608141851822775E-002
          38   1.0021455372716224        9.9216524862917946E-002  0.10646660046573596        9.7226678539146129E-005   1.6437670716257231E-003
          39  0.99834642042547472        4.8599580368770184E-002  0.10646660046573765       -9.9972394507222111E-004   1.6437670716257613E-003
          40   1.0021455372716235        9.9216524862915045E-002   9.1786714398208680E-002   9.7226678539215206E-005  -3.5608141851821810E-002
          41  0.85472778045097630        3.0546259323733796E-002   5.9460174434968725E-002 -0.11621504346850199      -0.10520287276822121     
          42  0.83790694434399038        5.6044070116029597E-002   5.9460174434968580E-002 -0.10623236829152737      -0.10520287276822118     
          43  0.85472778045097653        3.0546259323733779E-002   9.1786714398205793E-002 -0.11621504346850245       -3.5608141851822768E-002
          44   1.0021455372716239        9.9216524862904137E-002  0.10646660046573157        9.7226678539190324E-005   1.6437670716256626E-003
          45  0.99834642042547417        4.8599580368769851E-002  0.10646660046573189       -9.9972394507214500E-004   1.6437670716256767E-003
          46   1.0021455372716233        9.9216524862906622E-002   9.1786714398206071E-002   9.7226678539248844E-005  -3.5608141851822282E-002
          47  0.85472778045097675        3.0546259323734056E-002   5.9460174434968781E-002 -0.11621504346850220      -0.10520287276822121     
          48  0.83790694434399049        5.6044070116030187E-002   5.9460174434969537E-002 -0.10623236829152739      -0.10520287276822123     
          49  0.85472778045097375        3.0546259323733751E-002   9.1786714398206987E-002 -0.11621504346850257       -3.5608141851822858E-002
          50   1.0021455372716235        9.9216524862909744E-002  0.10646660046573328        9.7226678539169358E-005   1.6437670716256917E-003
          51  0.99834642042547450        4.8599580368771385E-002  0.10646660046573499       -9.9972394507214847E-004   1.6437670716256771E-003
          52   1.0021455372716250        9.9216524862907801E-002   9.1786714398206362E-002   9.7226678539169954E-005  -3.5608141851822761E-002
          53  0.85472778045097519        3.0546259323733380E-002   5.9460174434968233E-002 -0.11621504346850255      -0.10520287276822114     
          54  0.83790694434398960        5.6044070116029299E-002   5.9460174434967913E-002 -0.10623236829152752      -0.10520287276822099     
          55  0.85472778045097564        3.0546259323733432E-002   9.1786714398206848E-002 -0.11621504346850212       -3.5608141851822560E-002
          56   1.0021455372716253        9.9216524862906372E-002  0.10646660046573456        9.7226678539119051E-005   1.6437670716257422E-003
          57  0.99834642042547439        4.8599580368772675E-002  0.10646660046573096       -9.9972394507220961E-004   1.6437670716256988E-003
          58   1.0021455372716248        9.9216524862902528E-002   9.1786714398206695E-002   9.7226678539190026E-005  -3.5608141851822553E-002
          59  0.85472778045097342        3.0546259323733903E-002   5.9460174434969051E-002 -0.11621504346850237      -0.10520287276822128     
          60  0.83790694434398894        5.6044070116030145E-002   5.9460174434968996E-002 -0.10623236829152741      -0.10520287276822113     
          61  0.85472778045097542        3.0546259323733733E-002   9.1786714398207250E-002 -0.11621504346850259       -3.5608141851822379E-002
          62   1.0021455372716239        9.9216524862909244E-002  0.10646660046573646        9.7226678539164642E-005   1.6437670716257745E-003
          63  0.99834642042547328        4.8599580368777824E-002  0.10646660046573556       -9.9972394507223737E-004   1.6437670716257207E-003
          64   1.0021455372716246        9.9216524862908009E-002   9.1786714398207514E-002   9.7226678539178370E-005  -3.5608141851822470E-002
          65  0.85472778045097519        3.0546259323733938E-002   5.9460174434969329E-002 -0.11621504346850202      -0.10520287276822107     
          66  0.83790694434398882        5.6044070116030513E-002   5.9460174434969724E-002 -0.10623236829152749      -0.10520287276822110     
          67  0.85472778045097697        3.0546259323734379E-002   9.1786714398206903E-002 -0.11621504346850216       -3.5608141851822692E-002
          68   1.0021455372716235        9.9216524862912769E-002  0.10646660046573331        9.7226678539143500E-005   1.6437670716257537E-003
          69  0.99834642042547361        4.8599580368773015E-002  0.10646660046573303       -9.9972394507221894E-004   1.6437670716257726E-003
          70   1.0021455372716246        9.9216524862910896E-002   9.1786714398207028E-002   9.7226678539164466E-005  -3.5608141851822012E-002
          71  0.85472778045097597        3.0546259323734386E-002   5.9460174434969551E-002 -0.11621504346850227      -0.10520287276822113     
          72  0.83790694434398960        5.6044070116030284E-002   5.9460174434969010E-002 -0.10623236829152764      -0.10520287276822113     
          73  0.85472778045097508        3.0546259323733720E-002   9.1786714398204378E-002 -0.11621504346850238       -3.5608141851822747E-002
          74   1.0021455372716246        9.9216524862906927E-002  0.10646660046573256        9.7226678539151686E-005   1.6437670716257175E-003
          75  0.99834642042547395        4.8599580368768540E-002  0.10646660046573572       -9.9972394507216321E-004   1.6437670716256344E-003
          76   1.0021455372716237        9.9216524862910618E-002   9.1786714398206445E-002   9.7226678539261922E-005  -3.5608141851822490E-002
          77  0.85472778045097497        3.0546259323734073E-002   5.9460174434969287E-002 -0.11621504346850248      -0.10520287276822120     
          78  0.83790694434399071        5.6044070116029937E-002   5.9460174434969509E-002 -0.10623236829152748      -0.10520287276822107     
          79  0.85472778045097408        3.0546259323734115E-002   9.1786714398206098E-002 -0.11621504346850230       -3.5608141851822935E-002
          80   1.0021455372716241        9.9216524862906857E-002  0.10646660046573299        9.7226678539177544E-005   1.6437670716257032E-003
          81  0.99834642042547328        4.8599580368774722E-002  0.10646660046573386       -9.9972394507216776E-004   1.6437670716257177E-003
          82   1.0021455372716248        9.9216524862908828E-002   9.1786714398205460E-002   9.7226678539138838E-005  -3.5608141851822782E-002
          83  0.85472778045097419        3.0546259323733487E-002   5.9460174434968663E-002 -0.11621504346850257      -0.10520287276822129     
          84  0.83790694434399016        5.6044070116029812E-002   5.9460174434968767E-002 -0.10623236829152743      -0.10520287276822117     
          85  0.85472778045097675        3.0546259323734216E-002   9.1786714398206459E-002 -0.11621504346850201       -3.5608141851822185E-002
          86   1.0021455372716241        9.9216524862909911E-002  0.10646660046573410        9.7226678539183412E-005   1.6437670716257465E-003
          87  0.99834642042547461        4.8599580368770628E-002  0.10646660046573422       -9.9972394507219162E-004   1.6437670716256763E-003
          88   1.0021455372716235        9.9216524862910868E-002   9.1786714398206931E-002   9.7226678539198943E-005  -3.5608141851822261E-002
          89  0.85472778045097453        3.0546259323734108E-002   5.9460174434969065E-002 -0.11621504346850239      -0.10520287276822120     
          90  0.83790694434398949        5.6044070116029673E-002   5.9460174434968351E-002 -0.10623236829152764      -0.10520287276822111     
          91  0.85472778045097597        3.0546259323733945E-002   9.1786714398206265E-002 -0.11621504346850232       -3.5608141851822719E-002
          92   1.0021455372716239        9.9216524862904387E-002  0.10646660046572864        9.7226678539076239E-005   1.6437670716257632E-003
          93  0.99834642042547417        4.8599580368770573E-002  0.10646660046572641       -9.9972394507222067E-004   1.6437670716257619E-003
          94   1.0021455372716241        9.9216524862905886E-002   9.1786714398206487E-002   9.7226678539137510E-005  -3.5608141851822497E-002
          95  0.85472778045097575        3.0546259323734233E-002   5.9460174434969218E-002 -0.11621504346850225      -0.10520287276822121     
          96  0.83790694434399016        5.6044070116029826E-002   5.9460174434969017E-002 -0.10623236829152734      -0.10520287276822124     
          97  0.85472778045097630        3.0546259323733910E-002   9.1786714398207930E-002 -0.11621504346850234       -3.5608141851822310E-002
          98   1.0021455372716233        9.9216524862916530E-002  0.10646660046573408        9.7226678539178953E-005   1.6437670716257216E-003
          99  0.99834642042547439        4.8599580368769768E-002  0.10646660046573429       -9.9972394507219921E-004   1.6437670716257127E-003
         100   1.0021455372716248        9.9216524862909883E-002   9.1786714398207125E-002   9.7226678539214217E-005  -3.5608141851822289E-002
         101  0.85472778045097542        3.0546259323733956E-002   5.9460174434969065E-002 -0.11621504346850231      -0.10520287276822109     
         102  0.83790694434398749        5.6044070116029791E-002   5.9460174434968587E-002 -0.10623236829152745      -0.10520287276822127     
         103  0.85472778045097408        3.0546259323733324E-002   9.1786714398206071E-002 -0.11621504346850220       -3.5608141851822747E-002
         104   1.0021455372716241        9.9216524862909869E-002  0.10646660046573489        9.7226678539184374E-005   1.6437670716257040E-003
         105  0.99834642042547395        4.8599580368772786E-002  0.10646660046573411       -9.9972394507218164E-004   1.6437670716257396E-003
         106   1.0021455372716241        9.9216524862907621E-002   9.1786714398205113E-002   9.7226678539179726E-005  -3.5608141851822012E-002
         107  0.85472778045097564        3.0546259323734764E-002   5.9460174434969010E-002 -0.11621504346850212      -0.10520287276822118     
         108  0.83790694434398982        5.6044070116029431E-002   5.9460174434969496E-002 -0.10623236829152742      -0.10520287276822128     
         109  0.85472778045097431        3.0546259323734386E-002   9.1786714398207139E-002 -0.11621504346850225       -3.5608141851822421E-002
         110   1.0021455372716230        9.9216524862913325E-002  0.10646660046573317        9.7226678539197412E-005   1.6437670716256776E-003
         111  0.99834642042547361        4.8599580368769574E-002  0.10646660046573163       -9.9972394507217665E-004   1.6437670716256704E-003
         112   1.0021455372716246        9.9216524862908453E-002   9.1786714398206931E-002   9.7226678539229829E-005  -3.5608141851822414E-002
         113  0.85472778045097397        3.0546259323733758E-002   5.9460174434968788E-002 -0.11621504346850256      -0.10520287276822121     
         114  0.83790694434399027        5.6044070116029791E-002   5.9460174434969093E-002 -0.10623236829152741      -0.10520287276822098     
         115  0.85472778045097608        3.0546259323734226E-002   9.1786714398207764E-002 -0.11621504346850220       -3.5608141851822553E-002
         116   1.0021455372716241        9.9216524862908037E-002  0.10646660046573361        9.7226678539137198E-005   1.6437670716257455E-003
         117  0.99834642042547461        4.8599580368772717E-002  0.10646660046573608       -9.9972394507222328E-004   1.6437670716257496E-003
         118   1.0021455372716230        9.9216524862914657E-002   9.1786714398206432E-002   9.7226678539181501E-005  -3.5608141851821734E-002
         119  0.85472778045097619        3.0546259323734306E-002   5.9460174434969162E-002 -0.11621504346850230      -0.10520287276822121     
         120  0.83790694434399049        5.6044070116029389E-002   5.9460174434968226E-002 -0.10623236829152739      -0.10520287276822135     

 #Chemical potential mu
  0.73034769575972314     


==> anc/final_n0.925_l60.00 <==
 #x   local density py px ey ex
           1  0.81968104592545477        5.4377725441548640E-002   5.4451251431214612E-002 -0.10534036623715087      -0.10530489299856520     
           2  0.81951231653978263        5.4268115056448213E-002   5.4461551961247086E-002 -0.10539265438139586      -0.10529804041405201     
           3  0.81963943795341543        5.4310742604999698E-002   5.4460761826801679E-002 -0.10537396937707788      -0.10529858113728280     
           4  0.81951389323744039        5.4269917558105715E-002   5.4446130061399353E-002 -0.10539529142924375      -0.10530796313780494     
           5  0.81992107942134629        5.4491035881323577E-002   5.4457324888358929E-002 -0.10529415964453662      -0.10531036771149226     
           6  0.82023709962154900        5.4751715834705408E-002   5.4302563751736151E-002 -0.10517524330992281      -0.10539599973729202     
           7  0.82067473437453631        5.5100652669309066E-002   5.4265311915892685E-002 -0.10501400450231829      -0.10542365300964632     
           8  0.82107636653275951        5.5359453544074427E-002   5.4254791361649984E-002 -0.10489106616937482      -0.10543438288779299     
           9  0.82095477841372999        5.5239987689214329E-002   5.4342451461398607E-002 -0.10494570339706642      -0.10538857515716649     
          10  0.82004773876005255        5.4619489441337342E-002   5.4947342538572266E-002 -0.10513697775228673      -0.10496323788017874     
          11  0.81597701508379250        5.0589294435377775E-002   5.5510669618860711E-002 -0.10744318424687453      -0.10650772562787261     
          12  0.82189244913464454        1.5217498970883533E-002   6.9976944693476678E-002 -0.12603037412451462       -4.2859397913862521E-002
          13   1.0019945528343412       0.11567892479701648       0.10942572108028897        3.1347130589405544E-005   1.8770471713813993E-003
          14  0.99907342281124212        5.5235567439064236E-002   7.9731545947680060E-002  -5.3931611697718605E-004  -6.3297501039200079E-005
          15  0.99996270338184723        6.6453748424298770E-002   7.1394663816501197E-002  -3.0951843207278003E-006   1.2300299157197591E-006
          16  0.99999449266907980        7.0207691667131103E-002   7.0766521011362174E-002  -3.0644992819481067E-006   1.8545478783162781E-007
          17  0.99999947434715764        7.0569723626899145E-002   7.0662450510947244E-002  -1.5194246062713163E-007  -2.6642854139383999E-008
          18  0.99999996248979850        7.0629567499032736E-002   7.0644079994059125E-002  -1.5968780936109713E-008   2.4814549229133412E-009
          19  0.99999999464195621        7.0639735377593840E-002   7.0641724334139580E-002  -2.3480357349495980E-009  -9.0883910296957836E-011
          20  0.99999999958015184        7.0641113572835881E-002   7.0641396551640701E-002  -1.2335032419868232E-010  -4.1980635473693072E-012
          21  0.99999999995533229        7.0641307948436843E-002   7.0641348797726336E-002  -2.1228875408562842E-011   1.6070698751457660E-012
          22  0.99999999999478228        7.0641336134591060E-002   7.0641341986152212E-002  -1.9640058147581157E-012  -1.3172641082495033E-013
          23  0.99999999999955924        7.0641340174514317E-002   7.0641341022056048E-002  -1.6554531643059582E-013   8.6736189224836727E-015
          24  0.99999999999994815        7.0641340753520951E-002   7.0641340877768577E-002  -2.4350693170077758E-014   4.1898206237971777E-016
          25  0.99999999999999689        7.0641340840916986E-002   7.0641340854391416E-002  -1.9916166867393795E-015  -1.4356672723227494E-017
          26   1.0000000000000002        7.0641340854644075E-002   7.0641340851338733E-002  -2.2685826766357402E-016   3.0027787451134901E-017
          27   1.0000000000000004        7.0641340855780652E-002   7.0641340852267878E-002  -2.4350185301583775E-017   1.8466673215940374E-017
          28   1.0000000000000007        7.0641340854598333E-002   7.0641340853734663E-002   5.0464160847338598E-019   1.1321892900779823E-017
          29   1.0000000000000011        7.0641340853402401E-002   7.0641340854661172E-002  -1.1873558948816315E-018   3.8869694523243268E-017
          30   1.0000000000000018        7.0641340852938439E-002   7.0641340854666695E-002   1.4501664759410770E-017   2.2011296012680953E-017
          31   1.0000000000000011        7.0641340853402845E-002   7.0641340853741200E-002   1.3575951259007858E-017   1.1479101616637703E-017
          32   1.0000000000000009        7.0641340854593851E-002   7.0641340852272874E-002  -8.3311918533543184E-018   3.2047761242312163E-017
          33   1.0000000000000016        7.0641340855769952E-002   7.0641340851343590E-002  -2.9089716784566400E-017   3.7464581432718777E-017
          34   1.0000000000000002        7.0641340854645920E-002   7.0641340854390014E-002  -2.1482031886419065E-016  -1.7109969681708157E-017
          35  0.99999999999999623        7.0641340840923342E-002   7.0641340877764386E-002  -2.0062937869353860E-015   4.1734370003767311E-016
          36  0.99999999999994860        7.0641340753522491E-002   7.0641341022059101E-002  -2.4346588042216498E-014   8.6659224126812512E-015
          37  0.99999999999955902        7.0641340174519021E-002   7.0641341986160316E-002  -1.6554402866105981E-013  -1.3170796838341451E-013
          38  0.99999999999478195        7.0641336134592073E-002   7.0641348797723838E-002  -1.9640104411757819E-012   1.6070663518316322E-012
          39  0.99999999995533329        7.0641307948428850E-002   7.0641396551631652E-002  -2.1228875176384799E-011  -4.1980521621958418E-012
          40  0.99999999958015184        7.0641113572835632E-002   7.0641724334137818E-002  -1.2335031131165097E-010  -9.0883908887175242E-011
          41  0.99999999464195632        7.0639735377596657E-002   7.0644079994063871E-002  -2.3480357246609482E-009   2.4814549130057486E-009
          42  0.99999996248979861        7.0629567499032264E-002   7.0662450510947106E-002  -1.5968780923409033E-008  -2.6642854133728568E-008
          43  0.99999947434715752        7.0569723626900560E-002   7.0766521011359301E-002  -1.5194246061492162E-007   1.8545478781472688E-007
          44  0.99999449266907969        7.0207691667130867E-002   7.1394663816497464E-002  -3.0644992819457397E-006   1.2300299157260892E-006
          45  0.99996270338184723        6.6453748424298228E-002   7.9731545947677188E-002  -3.0951843207187167E-006  -6.3297501039197098E-005
          46  0.99907342281124190        5.5235567439066956E-002  0.10942572108028113       -5.3931611697718214E-004   1.8770471713813834E-003
          47   1.0019945528343426       0.11567892479700562        6.9976944693474791E-002   3.1347130589414929E-005  -4.2859397913862438E-002
          48  0.82189244913464432        1.5217498970883743E-002   5.5510669618860899E-002 -0.12603037412451454      -0.10650772562787264     
          49  0.81597701508379328        5.0589294435378705E-002   5.4947342538572759E-002 -0.10744318424687439      -0.10496323788017883     
          50  0.82004773876005244        5.4619489441337633E-002   5.4342451461398329E-002 -0.10513697775228670      -0.10538857515716646     
          51  0.82095477841373055        5.5239987689213683E-002   5.4254791361649554E-002 -0.10494570339706637      -0.10543438288779308     
          52  0.82107636653276028        5.5359453544074441E-002   5.4265311915892789E-002 -0.10489106616937482      -0.10542365300964628     
          53  0.82067473437453675        5.5100652669309150E-002   5.4302563751736414E-002 -0.10501400450231826      -0.10539599973729191     
          54  0.82023709962154845        5.4751715834706095E-002   5.4457324888358923E-002 -0.10517524330992276      -0.10531036771149220     
          55  0.81992107942134618        5.4491035881323410E-002   5.4446130061398930E-002 -0.10529415964453670      -0.10530796313780473     
          56  0.81951389323744139        5.4269917558105715E-002   5.4460761826801554E-002 -0.10539529142924373      -0.10529858113728277     
          57  0.81963943795341487        5.4310742604999795E-002   5.4461551961246753E-002 -0.10537396937707799      -0.10529804041405189     
          58  0.81951231653978285        5.4268115056447644E-002   5.4451251431213946E-002 -0.10539265438139597      -0.10530489299856501     
          59  0.81968104592545510        5.4377725441548432E-002   5.4412412712900371E-002 -0.10534036623715087      -0.10532613604015213     
          60  0.81969488449895800        5.4405022035017132E-002   5.4412412712900683E-002 -0.10532849675070161      -0.10532613604015215     
          61  0.81968104592545554        5.4377725441548778E-002   5.4451251431214646E-002 -0.10534036623715083      -0.10530489299856512     
          62  0.81951231653978263        5.4268115056448150E-002   5.4461551961246808E-002 -0.10539265438139592      -0.10529804041405200     
          63  0.81963943795341487        5.4310742604999664E-002   5.4460761826801450E-002 -0.10537396937707795      -0.10529858113728285     
          64  0.81951389323744106        5.4269917558105805E-002   5.4446130061399443E-002 -0.10539529142924368      -0.10530796313780469     
          65  0.81992107942134596        5.4491035881324180E-002   5.4457324888359311E-002 -0.10529415964453659      -0.10531036771149231     
          66  0.82023709962154889        5.4751715834705873E-002   5.4302563751736241E-002 -0.10517524330992280      -0.10539599973729191     
          67  0.82067473437453597        5.5100652669309129E-002   5.4265311915892844E-002 -0.10501400450231833      -0.10542365300964626     
          68  0.82107636653276084        5.5359453544074427E-002   5.4254791361649901E-002 -0.10489106616937485      -0.10543438288779294     
          69  0.82095477841373121        5.5239987689214343E-002   5.4342451461398843E-002 -0.10494570339706635      -0.10538857515716643     
          70  0.82004773876005221        5.4619489441337668E-002   5.4947342538572329E-002 -0.10513697775228671      -0.10496323788017868     
          71  0.81597701508379350        5.0589294435378102E-002   5.5510669618860392E-002 -0.10744318424687445      -0.10650772562787264     
          72  0.82189244913464399        1.5217498970883822E-002   6.9976944693474513E-002 -0.12603037412451445       -4.2859397913862424E-002
          73   1.0019945528343419       0.11567892479700946       0.10942572108028487        3.1347130589457830E-005   1.8770471713814105E-003
          74  0.99907342281124145        5.5235567439070925E-002   7.9731545947680380E-002  -5.3931611697718659E-004  -6.3297501039199375E-005
          75  0.99996270338184701        6.6453748424300241E-002   7.1394663816498852E-002  -3.0951843207090893E-006   1.2300299157194682E-006
          76  0.99999449266908025        7.0207691667124289E-002   7.0766521011360092E-002  -3.0644992819371089E-006   1.8545478783070020E-007
          77  0.99999947434715686        7.0569723626901074E-002   7.0662450510951338E-002  -1.5194246061445416E-007  -2.6642854131200972E-008
          78  0.99999996248979794        7.0629567499035623E-002   7.0644079994068160E-002  -1.5968780934255270E-008   2.4814549188505229E-009
          79  0.99999999464195621        7.0639735377596879E-002   7.0641724334139136E-002  -2.3480357380780642E-009  -9.0883910877741687E-011
          80  0.99999999958015162        7.0641113572835618E-002   7.0641396551632596E-002  -1.2335031530153675E-010  -4.1980471910787887E-012
          81  0.99999999995533295        7.0641307948433513E-002   7.0641348797725378E-002  -2.1228879114710444E-011   1.6070650461534233E-012
          82  0.99999999999478262        7.0641336134590629E-002   7.0641341986164688E-002  -1.9640010342368055E-012  -1.3170639985667699E-013
          83  0.99999999999955880        7.0641340174523434E-002   7.0641341022060003E-002  -1.6553821122599910E-013   8.6701920150846923E-015
          84  0.99999999999994837        7.0641340753518855E-002   7.0641340877768369E-002  -2.4347840743108124E-014   4.1710086474650231E-016
          85  0.99999999999999645        7.0641340840922398E-002   7.0641340854395482E-002  -2.0030518549787056E-015  -1.2491738371444883E-017
          86   1.0000000000000004        7.0641340854642479E-002   7.0641340851341133E-002  -2.3069206629743522E-016   2.5751460411386249E-017
          87   1.0000000000000009        7.0641340855773616E-002   7.0641340852270348E-002  -1.8944273484401858E-017   2.7971458259524281E-017
          88   1.0000000000000009        7.0641340854592116E-002   7.0641340853735718E-002  -8.4725533353219583E-019   1.0122509006946583E-017
          89   1.0000000000000009        7.0641340853402831E-002   7.0641340854661616E-002   1.5371754338328688E-017   3.0451271776423614E-017
          90   1.0000000000000016        7.0641340852941881E-002   7.0641340854658480E-002   1.1921011915305171E-017   2.5045373337872053E-017
          91   1.0000000000000007        7.0641340853403317E-002   7.0641340853729376E-002   2.7489555617760649E-018   2.3926839099857941E-017
          92   1.0000000000000011        7.0641340854594642E-002   7.0641340852262077E-002  -4.5141406318131160E-018   2.2915230431323271E-017
          93   1.0000000000000004        7.0641340855777654E-002   7.0641340851340620E-002  -2.8792236131515847E-017   3.4649030344002749E-017
          94   1.0000000000000002        7.0641340854644630E-002   7.0641340854395801E-002  -2.2715636836618603E-016  -9.3548257079831588E-018
          95  0.99999999999999667        7.0641340840918818E-002   7.0641340877766870E-002  -1.9956025023687307E-015   4.2156560695099848E-016
          96  0.99999999999994926        7.0641340753513165E-002   7.0641341022055965E-002  -2.4356625993740318E-014   8.6680735488850214E-015
          97  0.99999999999955924        7.0641340174515219E-002   7.0641341986161649E-002  -1.6555176759867702E-013  -1.3171106790979072E-013
          98  0.99999999999478240        7.0641336134591393E-002   7.0641348797730125E-002  -1.9640143562501338E-012   1.6070630308285712E-012
          99  0.99999999995533351        7.0641307948427767E-002   7.0641396551636343E-002  -2.1228859479632346E-011  -4.1980541523153798E-012
         100  0.99999999958015162        7.0641113572839614E-002   7.0641724334141107E-002  -1.2335031599808934E-010  -9.0883904597871935E-011
         101  0.99999999464195577        7.0639735377602514E-002   7.0644079994063830E-002  -2.3480357485726837E-009   2.4814549137369506E-009
         102  0.99999996248979839        7.0629567499033957E-002   7.0662450510946925E-002  -1.5968780931957716E-008  -2.6642854142457438E-008
         103  0.99999947434715730        7.0569723626900463E-002   7.0766521011359856E-002  -1.5194246061969957E-007   1.8545478781292540E-007
         104  0.99999449266907969        7.0207691667129368E-002   7.1394663816497769E-002  -3.0644992819431207E-006   1.2300299157150886E-006
         105  0.99996270338184712        6.6453748424298562E-002   7.9731545947674551E-002  -3.0951843207380460E-006  -6.3297501039199470E-005
         106  0.99907342281124190        5.5235567439066366E-002  0.10942572108028345       -5.3931611697719342E-004   1.8770471713814268E-003
         107   1.0019945528343421       0.11567892479700961        6.9976944693475429E-002   3.1347130589377307E-005  -4.2859397913862458E-002
         108  0.82189244913464521        1.5217498970883482E-002   5.5510669618860413E-002 -0.12603037412451457      -0.10650772562787270     
         109  0.81597701508379306        5.0589294435377977E-002   5.4947342538572468E-002 -0.10744318424687438      -0.10496323788017878     
         110  0.82004773876005221        5.4619489441337515E-002   5.4342451461398614E-002 -0.10513697775228670      -0.10538857515716661     
         111  0.82095477841373077        5.5239987689213788E-002   5.4254791361649402E-002 -0.10494570339706639      -0.10543438288779294     
         112  0.82107636653276039        5.5359453544073893E-002   5.4265311915892282E-002 -0.10489106616937478      -0.10542365300964615     
         113  0.82067473437453586        5.5100652669308997E-002   5.4302563751736616E-002 -0.10501400450231829      -0.10539599973729202     
         114  0.82023709962154834        5.4751715834706061E-002   5.4457324888359235E-002 -0.10517524330992283      -0.10531036771149216     
         115  0.81992107942134673        5.4491035881323299E-002   5.4446130061398854E-002 -0.10529415964453659      -0.10530796313780487     
         116  0.81951389323744150        5.4269917558105465E-002   5.4460761826801686E-002 -0.10539529142924367      -0.10529858113728283     
         117  0.81963943795341498        5.4310742604999837E-002   5.4461551961246857E-002 -0.10537396937707794      -0.10529804041405208     
         118  0.81951231653978318        5.4268115056447762E-002   5.4451251431214327E-002 -0.10539265438139589      -0.10530489299856496     
         119  0.81968104592545488        5.4377725441548591E-002   5.4412412712900392E-002 -0.10534036623715086      -0.10532613604015202     
         120  0.81969488449895800        5.4405022035016848E-002   5.4412412712900295E-002 -0.10532849675070155      -0.10532613604015213     

 #Chemical potential mu
  0.67740285812607481     


==> anc/final_n0.925_l7.00 <==
 #x   local density py px ey ex
           1  0.82769488932344348        1.7046984809586600E-002   7.4098989992551906E-002 -0.12474320323282156       -4.1487629751738891E-002
           2   1.0020805436355833       0.11243438463583372       0.10850707833459336        4.8947895226873024E-005   1.8657819804884788E-003
           3  0.99905366967351295        5.2055619878687440E-002   8.7671421185695805E-002  -5.4154253289263085E-004  -1.2713695205251421E-004
           4  0.99905366967351283        5.2055619878698688E-002  0.10850707833459632       -5.4154253289264906E-004   1.8657819804884378E-003
           5   1.0020805436355837       0.11243438463582885        7.4098989992553294E-002   4.8947895227047973E-005  -4.1487629751738003E-002
           6  0.82769488932344437        1.7046984809586153E-002   5.7067247043443826E-002 -0.12474320323282136      -0.10579748126427481     
           7  0.81734179496749693        4.8380452652521097E-002   5.7067247043444028E-002 -0.10892984237093536      -0.10579748126427463     
           8  0.82769488932344326        1.7046984809586448E-002   7.4098989992554445E-002 -0.12474320323282137       -4.1487629751738593E-002
           9   1.0020805436355835       0.11243438463583211       0.10850707833459880        4.8947895226959435E-005   1.8657819804884640E-003
          10  0.99905366967351239        5.2055619878702143E-002   8.7671421185698567E-002  -5.4154253289265806E-004  -1.2713695205250909E-004
          11  0.99905366967351239        5.2055619878697439E-002  0.10850707833459236       -5.4154253289268473E-004   1.8657819804885284E-003
          12   1.0020805436355844       0.11243438463582749        7.4098989992553099E-002   4.8947895227055468E-005  -4.1487629751737705E-002
          13  0.82769488932344304        1.7046984809585029E-002   5.7067247043443611E-002 -0.12474320323282161      -0.10579748126427491     
          14  0.81734179496749604        4.8380452652521798E-002   5.7067247043444735E-002 -0.10892984237093521      -0.10579748126427475     
          15  0.82769488932344382        1.7046984809586482E-002   7.4098989992552933E-002 -0.12474320323282143       -4.1487629751738864E-002
          16   1.0020805436355833       0.11243438463583334       0.10850707833459332        4.8947895226911296E-005   1.8657819804884864E-003
          17  0.99905366967351228        5.2055619878696287E-002   8.7671421185691628E-002  -5.4154253289264592E-004  -1.2713695205250635E-004
          18  0.99905366967351217        5.2055619878697258E-002  0.10850707833459587       -5.4154253289268582E-004   1.8657819804885145E-003
          19   1.0020805436355840       0.11243438463583270        7.4098989992554362E-002   4.8947895227008122E-005  -4.1487629751737823E-002
          20  0.82769488932344371        1.7046984809586465E-002   5.7067247043443764E-002 -0.12474320323282127      -0.10579748126427489     
          21  0.81734179496749659        4.8380452652520618E-002   5.7067247043443813E-002 -0.10892984237093530      -0.10579748126427461     
          22  0.82769488932344404        1.7046984809586753E-002   7.4098989992553960E-002 -0.12474320323282113       -4.1487629751738440E-002
          23   1.0020805436355840       0.11243438463582778       0.10850707833459511        4.8947895226943592E-005   1.8657819804884632E-003
          24  0.99905366967351283        5.2055619878693067E-002   8.7671421185702370E-002  -5.4154253289264440E-004  -1.2713695205251083E-004
          25  0.99905366967351328        5.2055619878691076E-002  0.10850707833459329       -5.4154253289262380E-004   1.8657819804884534E-003
          26   1.0020805436355831       0.11243438463583086        7.4098989992551892E-002   4.8947895226831567E-005  -4.1487629751738975E-002
          27  0.82769488932344248        1.7046984809586808E-002   5.7067247043444978E-002 -0.12474320323282156      -0.10579748126427477     
          28  0.81734179496749670        4.8380452652521895E-002   5.7067247043444222E-002 -0.10892984237093523      -0.10579748126427485     
          29  0.82769488932344448        1.7046984809586548E-002   7.4098989992552391E-002 -0.12474320323282150       -4.1487629751738531E-002
          30   1.0020805436355844       0.11243438463582456       0.10850707833459114        4.8947895227025923E-005   1.8657819804883942E-003
          31  0.99905366967351150        5.2055619878697362E-002   8.7671421185701606E-002  -5.4154253289260981E-004  -1.2713695205250066E-004
          32  0.99905366967351228        5.2055619878698257E-002  0.10850707833459794       -5.4154253289262564E-004   1.8657819804884319E-003
          33   1.0020805436355837       0.11243438463582973        7.4098989992552586E-002   4.8947895226956514E-005  -4.1487629751738891E-002
          34  0.82769488932344282        1.7046984809586562E-002   5.7067247043444118E-002 -0.12474320323282154      -0.10579748126427470     
          35  0.81734179496749804        4.8380452652520695E-002   5.7067247043443431E-002 -0.10892984237093530      -0.10579748126427473     
          36  0.82769488932344437        1.7046984809586146E-002   7.4098989992554348E-002 -0.12474320323282143       -4.1487629751738454E-002
          37   1.0020805436355837       0.11243438463582983       0.10850707833459011        4.8947895226965167E-005   1.8657819804884627E-003
          38  0.99905366967351261        5.2055619878697806E-002   8.7671421185693335E-002  -5.4154253289266413E-004  -1.2713695205251118E-004
          39  0.99905366967351250        5.2055619878701040E-002  0.10850707833459966       -5.4154253289268495E-004   1.8657819804885193E-003
          40   1.0020805436355829       0.11243438463583577        7.4098989992553640E-002   4.8947895226944893E-005  -4.1487629751738184E-002
          41  0.82769488932344393        1.7046984809586951E-002   5.7067247043444888E-002 -0.12474320323282151      -0.10579748126427474     
          42  0.81734179496749648        4.8380452652521846E-002   5.7067247043444222E-002 -0.10892984237093534      -0.10579748126427460     
          43  0.82769488932344326        1.7046984809586715E-002   7.4098989992553752E-002 -0.12474320323282156       -4.1487629751738302E-002
          44   1.0020805436355851       0.11243438463582192       0.10850707833459167        4.8947895226992496E-005   1.8657819804884506E-003
          45  0.99905366967351306        5.2055619878694101E-002   8.7671421185704951E-002  -5.4154253289262586E-004  -1.2713695205250687E-004
          46  0.99905366967351261        5.2055619878699590E-002  0.10850707833459580       -5.4154253289265112E-004   1.8657819804884651E-003
          47   1.0020805436355831       0.11243438463582736        7.4098989992553654E-002   4.8947895227008671E-005  -4.1487629751738059E-002
          48  0.82769488932344348        1.7046984809585997E-002   5.7067247043443702E-002 -0.12474320323282143      -0.10579748126427480     
          49  0.81734179496749715        4.8380452652521513E-002   5.7067247043443750E-002 -0.10892984237093536      -0.10579748126427488     
          50  0.82769488932344382        1.7046984809586108E-002   7.4098989992555445E-002 -0.12474320323282140       -4.1487629751738524E-002
          51   1.0020805436355840       0.11243438463582760       0.10850707833459533        4.8947895226967980E-005   1.8657819804884374E-003
          52  0.99905366967351339        5.2055619878693962E-002   8.7671421185699316E-002  -5.4154253289263117E-004  -1.2713695205249931E-004
          53  0.99905366967351339        5.2055619878689452E-002  0.10850707833459199       -5.4154253289263789E-004   1.8657819804884501E-003
          54   1.0020805436355837       0.11243438463582896        7.4098989992553252E-002   4.8947895226942142E-005  -4.1487629751738739E-002
          55  0.82769488932344415        1.7046984809586080E-002   5.7067247043444014E-002 -0.12474320323282155      -0.10579748126427495     
          56  0.81734179496749670        4.8380452652520889E-002   5.7067247043444361E-002 -0.10892984237093531      -0.10579748126427470     
          57  0.82769488932344293        1.7046984809586364E-002   7.4098989992552711E-002 -0.12474320323282165       -4.1487629751738683E-002
          58   1.0020805436355833       0.11243438463583744       0.10850707833459913        4.8947895226980854E-005   1.8657819804884781E-003
          59  0.99905366967351272        5.2055619878698958E-002   8.7671421185696735E-002  -5.4154253289266641E-004  -1.2713695205250280E-004
          60  0.99905366967351261        5.2055619878700138E-002  0.10850707833460152       -5.4154253289267085E-004   1.8657819804885263E-003
          61   1.0020805436355837       0.11243438463583584        7.4098989992554265E-002   4.8947895226876534E-005  -4.1487629751738635E-002
          62  0.82769488932344371        1.7046984809586187E-002   5.7067247043443528E-002 -0.12474320323282152      -0.10579748126427457     
          63  0.81734179496749793        4.8380452652519855E-002   5.7067247043443771E-002 -0.10892984237093531      -0.10579748126427466     
          64  0.82769488932344260        1.7046984809586534E-002   7.4098989992553807E-002 -0.12474320323282159       -4.1487629751738961E-002
          65   1.0020805436355844       0.11243438463582778       0.10850707833459203        4.8947895226881792E-005   1.8657819804884898E-003
          66  0.99905366967351261        5.2055619878698098E-002   8.7671421185693765E-002  -5.4154253289264928E-004  -1.2713695205250551E-004
          67  0.99905366967351295        5.2055619878695114E-002  0.10850707833459308       -5.4154253289265708E-004   1.8657819804885067E-003
          68   1.0020805436355833       0.11243438463583173        7.4098989992554390E-002   4.8947895226933197E-005  -4.1487629751738218E-002
          69  0.82769488932344504        1.7046984809586479E-002   5.7067247043444083E-002 -0.12474320323282131      -0.10579748126427481     
          70  0.81734179496749804        4.8380452652520708E-002   5.7067247043444298E-002 -0.10892984237093545      -0.10579748126427468     
          71  0.82769488932344504        1.7046984809586784E-002   7.4098989992550754E-002 -0.12474320323282138       -4.1487629751738642E-002
          72   1.0020805436355835       0.11243438463582843       0.10850707833459049        4.8947895226921684E-005   1.8657819804884159E-003
          73  0.99905366967351283        5.2055619878692720E-002   8.7671421185695264E-002  -5.4154253289260927E-004  -1.2713695205250771E-004
          74  0.99905366967351317        5.2055619878692450E-002  0.10850707833459654       -5.4154253289266023E-004   1.8657819804885102E-003
          75   1.0020805436355837       0.11243438463583286        7.4098989992555556E-002   4.8947895227008427E-005  -4.1487629751738100E-002
          76  0.82769488932344282        1.7046984809586264E-002   5.7067247043443840E-002 -0.12474320323282136      -0.10579748126427470     
          77  0.81734179496749515        4.8380452652521284E-002   5.7067247043443695E-002 -0.10892984237093528      -0.10579748126427480     
          78  0.82769488932344515        1.7046984809586149E-002   7.4098989992552294E-002 -0.12474320323282154       -4.1487629751738191E-002
          79   1.0020805436355831       0.11243438463583225       0.10850707833459586        4.8947895226972987E-005   1.8657819804884196E-003
          80  0.99905366967351239        5.2055619878700485E-002   8.7671421185695583E-002  -5.4154253289261426E-004  -1.2713695205250435E-004
          81  0.99905366967351206        5.2055619878696203E-002  0.10850707833459276       -5.4154253289267161E-004   1.8657819804885328E-003
          82   1.0020805436355840       0.11243438463583218        7.4098989992555625E-002   4.8947895226950883E-005  -4.1487629751738142E-002
          83  0.82769488932344470        1.7046984809587079E-002   5.7067247043444312E-002 -0.12474320323282133      -0.10579748126427463     
          84  0.81734179496749548        4.8380452652520875E-002   5.7067247043443327E-002 -0.10892984237093520      -0.10579748126427481     
          85  0.82769488932344393        1.7046984809585840E-002   7.4098989992555542E-002 -0.12474320323282152       -4.1487629751738551E-002
          86   1.0020805436355835       0.11243438463583028       0.10850707833459292        4.8947895226988092E-005   1.8657819804884805E-003
          87  0.99905366967351250        5.2055619878695322E-002   8.7671421185697457E-002  -5.4154253289264353E-004  -1.2713695205251858E-004
          88  0.99905366967351206        5.2055619878698618E-002  0.10850707833459633       -5.4154253289264201E-004   1.8657819804884788E-003
          89   1.0020805436355837       0.11243438463583154        7.4098989992552822E-002   4.8947895226930487E-005  -4.1487629751738669E-002
          90  0.82769488932344215        1.7046984809586930E-002   5.7067247043444430E-002 -0.12474320323282151      -0.10579748126427481     
          91  0.81734179496749770        4.8380452652520820E-002   5.7067247043444097E-002 -0.10892984237093523      -0.10579748126427489     
          92  0.82769488932344493        1.7046984809586455E-002   7.4098989992554903E-002 -0.12474320323282141       -4.1487629751738475E-002
          93   1.0020805436355837       0.11243438463583054       0.10850707833459435        4.8947895226931259E-005   1.8657819804884994E-003
          94  0.99905366967351183        5.2055619878702872E-002   8.7671421185696125E-002  -5.4154253289265036E-004  -1.2713695205250592E-004
          95  0.99905366967351206        5.2055619878698375E-002  0.10850707833459337       -5.4154253289266717E-004   1.8657819804885260E-003
          96   1.0020805436355840       0.11243438463582875        7.4098989992554432E-002   4.8947895226950707E-005  -4.1487629751738239E-002
          97  0.82769488932344371        1.7046984809586292E-002   5.7067247043443563E-002 -0.12474320323282136      -0.10579748126427480     
          98  0.81734179496749815        4.8380452652520695E-002   5.7067247043443972E-002 -0.10892984237093534      -0.10579748126427484     
          99  0.82769488932344371        1.7046984809586520E-002   7.4098989992554140E-002 -0.12474320323282144       -4.1487629751738364E-002
         100   1.0020805436355844       0.11243438463582853       0.10850707833459297        4.8947895226919556E-005   1.8657819804884280E-003
         101  0.99905366967351283        5.2055619878695246E-002   8.7671421185700621E-002  -5.4154253289263096E-004  -1.2713695205250240E-004
         102  0.99905366967351306        5.2055619878699770E-002  0.10850707833459471       -5.4154253289266272E-004   1.8657819804884900E-003
         103   1.0020805436355835       0.11243438463582894        7.4098989992551004E-002   4.8947895226930148E-005  -4.1487629751738919E-002
         104  0.82769488932344282        1.7046984809586441E-002   5.7067247043444319E-002 -0.12474320323282165      -0.10579748126427486     
         105  0.81734179496749682        4.8380452652521562E-002   5.7067247043444215E-002 -0.10892984237093510      -0.10579748126427485     
         106  0.82769488932344260        1.7046984809586406E-002   7.4098989992555042E-002 -0.12474320323282159       -4.1487629751738246E-002
         107   1.0020805436355826       0.11243438463583068       0.10850707833459587        4.8947895226995017E-005   1.8657819804884933E-003
         108  0.99905366967351283        5.2055619878699388E-002   8.7671421185699705E-002  -5.4154253289265372E-004  -1.2713695205250237E-004
         109  0.99905366967351183        5.2055619878699388E-002  0.10850707833459527       -5.4154253289266110E-004   1.8657819804885484E-003
         110   1.0020805436355833       0.11243438463583155        7.4098989992552863E-002   4.8947895226876466E-005  -4.1487629751738371E-002
         111  0.82769488932344371        1.7046984809586441E-002   5.7067247043444007E-002 -0.12474320323282131      -0.10579748126427471     
         112  0.81734179496749604        4.8380452652521534E-002   5.7067247043443944E-002 -0.10892984237093531      -0.10579748126427449     
         113  0.82769488932344415        1.7046984809586607E-002   7.4098989992554085E-002 -0.12474320323282133       -4.1487629751738420E-002
         114   1.0020805436355840       0.11243438463582812       0.10850707833459422        4.8947895226890723E-005   1.8657819804884705E-003
         115  0.99905366967351261        5.2055619878699652E-002   8.7671421185698442E-002  -5.4154253289264971E-004  -1.2713695205251486E-004
         116  0.99905366967351283        5.2055619878697695E-002  0.10850707833458993       -5.4154253289264093E-004   1.8657819804884137E-003
         117   1.0020805436355837       0.11243438463582638        7.4098989992552086E-002   4.8947895227015942E-005  -4.1487629751738336E-002
         118  0.82769488932344470        1.7046984809585990E-002   5.7067247043443514E-002 -0.12474320323282140      -0.10579748126427477     
         119  0.81734179496749626        4.8380452652521104E-002   5.7067247043443368E-002 -0.10892984237093531      -0.10579748126427461     
         120  0.82769488932344371        1.7046984809585958E-002   7.4098989992557734E-002 -0.12474320323282122       -4.1487629751738059E-002
         121   1.0020805436355851       0.11243438463582658       0.10850707833459199        4.8947895227073215E-005   1.8657819804884187E-003
         122  0.99905366967351195        5.2055619878698535E-002   8.7671421185695028E-002  -5.4154253289263345E-004  -1.2713695205250898E-004
         123  0.99905366967351261        5.2055619878699388E-002  0.10850707833459772       -5.4154253289267259E-004   1.8657819804885028E-003
         124   1.0020805436355835       0.11243438463583318        7.4098989992557027E-002   4.8947895226983409E-005  -4.1487629751737906E-002
         125  0.82769488932344359        1.7046984809586007E-002   5.7067247043443875E-002 -0.12474320323282156      -0.10579748126427471     
         126  0.81734179496749526        4.8380452652521097E-002   5.7067247043444513E-002 -0.10892984237093534      -0.10579748126427471     

 #Chemical potential mu
  0.69040809941754044     


==> anc/final_n0.925_l8.00 <==
 #x   local density py px ey ex
           1  0.80236807357942497        8.0119640164314429E-003   5.5670525330177439E-002 -0.13063723884264478       -4.8028528218565812E-002
           2   1.0016820916206715       0.12651519816272591       0.11447600947514257       -3.1509146574626716E-004   1.7958174602531536E-003
           3  0.99908126649309026        5.3217277241276326E-002   8.0816612334938892E-002  -5.0367983527886879E-004  -6.2076377890685073E-005
           4  0.99990914284164278        6.1997481110790897E-002   8.0816612334936283E-002  -7.4956729233327444E-006  -6.2076377890673119E-005
           5  0.99908126649308993        5.3217277241276569E-002  0.11447600947513981       -5.0367983527896333E-004   1.7958174602532881E-003
           6   1.0016820916206703       0.12651519816272630        5.5670525330178154E-002  -3.1509146574619127E-004  -4.8028528218565333E-002
           7  0.80236807357942430        8.0119640164325479E-003   5.3001886856890952E-002 -0.13063723884264480      -0.10657109196610531     
           8  0.79382799385440539        4.0099665622302862E-002   5.3001886856890043E-002 -0.11216476525212835      -0.10657109196610520     
           9  0.80236807357942397        8.0119640164310647E-003   5.5670525330176225E-002 -0.13063723884264475       -4.8028528218565861E-002
          10   1.0016820916206710       0.12651519816272336       0.11447600947514086       -3.1509146574616763E-004   1.7958174602532042E-003
          11  0.99908126649308948        5.3217277241279670E-002   8.0816612334950910E-002  -5.0367983527890424E-004  -6.2076377890689369E-005
          12  0.99990914284164190        6.1997481110793298E-002   8.0816612334946858E-002  -7.4956729233175520E-006  -6.2076377890692743E-005
          13  0.99908126649308904        5.3217277241279962E-002  0.11447600947513983       -5.0367983527893818E-004   1.7958174602532291E-003
          14   1.0016820916206723       0.12651519816272142        5.5670525330178224E-002  -3.1509146574611445E-004  -4.8028528218565202E-002
          15  0.80236807357942519        8.0119640164317343E-003   5.3001886856890473E-002 -0.13063723884264472      -0.10657109196610537     
          16  0.79382799385440528        4.0099665622303160E-002   5.3001886856890293E-002 -0.11216476525212821      -0.10657109196610540     
          17  0.80236807357942375        8.0119640164315557E-003   5.5670525330176641E-002 -0.13063723884264483       -4.8028528218565389E-002
          18   1.0016820916206717       0.12651519816272408       0.11447600947514379       -3.1509146574624082E-004   1.7958174602532501E-003
          19  0.99908126649308948        5.3217277241283646E-002   8.0816612334950438E-002  -5.0367983527894067E-004  -6.2076377890693326E-005
          20  0.99990914284164278        6.1997481110790273E-002   8.0816612334945484E-002  -7.4956729233182144E-006  -6.2076377890672049E-005
          21  0.99908126649308882        5.3217277241282897E-002  0.11447600947514136       -5.0367983527895542E-004   1.7958174602533364E-003
          22   1.0016820916206712       0.12651519816272461        5.5670525330175760E-002  -3.1509146574627367E-004  -4.8028528218565403E-002
          23  0.80236807357942386        8.0119640164314481E-003   5.3001886856890404E-002 -0.13063723884264491      -0.10657109196610513     
          24  0.79382799385440561        4.0099665622302605E-002   5.3001886856890140E-002 -0.11216476525212823      -0.10657109196610515     
          25  0.80236807357942530        8.0119640164314013E-003   5.5670525330177030E-002 -0.13063723884264497       -4.8028528218565333E-002
          26   1.0016820916206717       0.12651519816272611       0.11447600947514211       -3.1509146574623236E-004   1.7958174602532709E-003
          27  0.99908126649308981        5.3217277241275243E-002   8.0816612334942445E-002  -5.0367983527894154E-004  -6.2076377890688447E-005
          28  0.99990914284164267        6.1997481110784354E-002   8.0816612334949023E-002  -7.4956729233165297E-006  -6.2076377890678622E-005
          29  0.99908126649308870        5.3217277241283861E-002  0.11447600947514368       -5.0367983527890175E-004   1.7958174602532386E-003
          30   1.0016820916206723       0.12651519816272169        5.5670525330178237E-002  -3.1509146574628115E-004  -4.8028528218565417E-002
          31  0.80236807357942619        8.0119640164315088E-003   5.3001886856890168E-002 -0.13063723884264478      -0.10657109196610526     
          32  0.79382799385440606        4.0099665622302869E-002   5.3001886856891431E-002 -0.11216476525212821      -0.10657109196610515     
          33  0.80236807357942330        8.0119640164330128E-003   5.5670525330176697E-002 -0.13063723884264489       -4.8028528218566423E-002
          34   1.0016820916206715       0.12651519816272638       0.11447600947513800       -3.1509146574638036E-004   1.7958174602532803E-003
          35  0.99908126649308904        5.3217277241276471E-002   8.0816612334936935E-002  -5.0367983527892734E-004  -6.2076377890686482E-005
          36  0.99990914284164356        6.1997481110787137E-002   8.0816612334949370E-002  -7.4956729233088649E-006  -6.2076377890674664E-005
          37  0.99908126649308970        5.3217277241278282E-002  0.11447600947514532       -5.0367983527888874E-004   1.7958174602531968E-003
          38   1.0016820916206717       0.12651519816272525        5.5670525330179368E-002  -3.1509146574631557E-004  -4.8028528218566062E-002
          39  0.80236807357942397        8.0119640164315956E-003   5.3001886856890459E-002 -0.13063723884264489      -0.10657109196610504     
          40  0.79382799385440539        4.0099665622303285E-002   5.3001886856890411E-002 -0.11216476525212825      -0.10657109196610537     
          41  0.80236807357942497        8.0119640164313562E-003   5.5670525330175566E-002 -0.13063723884264480       -4.8028528218565528E-002
          42   1.0016820916206726       0.12651519816271811       0.11447600947513899       -3.1509146574605781E-004   1.7958174602532271E-003
          43  0.99908126649308915        5.3217277241281273E-002   8.0816612334946247E-002  -5.0367983527892788E-004  -6.2076377890688149E-005
          44  0.99990914284164312        6.1997481110782994E-002   8.0816612334941390E-002  -7.4956729233113831E-006  -6.2076377890674176E-005
          45  0.99908126649308948        5.3217277241274855E-002  0.11447600947514185       -5.0367983527889026E-004   1.7958174602531521E-003
          46   1.0016820916206703       0.12651519816272935        5.5670525330176975E-002  -3.1509146574633433E-004  -4.8028528218565680E-002
          47  0.80236807357942375        8.0119640164326468E-003   5.3001886856891126E-002 -0.13063723884264491      -0.10657109196610520     
          48  0.79382799385440617        4.0099665622302529E-002   5.3001886856890223E-002 -0.11216476525212835      -0.10657109196610523     
          49  0.80236807357942519        8.0119640164312469E-003   5.5670525330176635E-002 -0.13063723884264478       -4.8028528218566117E-002
          50   1.0016820916206719       0.12651519816272461       0.11447600947514480       -3.1509146574632322E-004   1.7958174602532317E-003
          51  0.99908126649309026        5.3217277241276582E-002   8.0816612334948690E-002  -5.0367983527890695E-004  -6.2076377890688691E-005
          52  0.99990914284164234        6.1997481110794520E-002   8.0816612334945373E-002  -7.4956729233284906E-006  -6.2076377890677212E-005
          53  0.99908126649308926        5.3217277241282210E-002  0.11447600947514161       -5.0367983527893731E-004   1.7958174602532501E-003
          54   1.0016820916206721       0.12651519816272333        5.5670525330178515E-002  -3.1509146574633498E-004  -4.8028528218566145E-002
          55  0.80236807357942430        8.0119640164323068E-003   5.3001886856891223E-002 -0.13063723884264491      -0.10657109196610512     
          56  0.79382799385440495        4.0099665622303361E-002   5.3001886856891223E-002 -0.11216476525212825      -0.10657109196610529     
          57  0.80236807357942419        8.0119640164323033E-003   5.5670525330180444E-002 -0.13063723884264489       -4.8028528218565680E-002
          58   1.0016820916206717       0.12651519816272572       0.11447600947514106       -3.1509146574624944E-004   1.7958174602532538E-003
          59  0.99908126649308993        5.3217277241277963E-002   8.0816612334941862E-002  -5.0367983527893579E-004  -6.2076377890690494E-005
          60  0.99990914284164267        6.1997481110790911E-002   8.0816612334941348E-002  -7.4956729233283187E-006  -6.2076377890683568E-005
          61  0.99908126649308948        5.3217277241275465E-002  0.11447600947513946       -5.0367983527893298E-004   1.7958174602532599E-003
          62   1.0016820916206717       0.12651519816272508        5.5670525330177162E-002  -3.1509146574633466E-004  -4.8028528218565472E-002
          63  0.80236807357942430        8.0119640164324282E-003   5.3001886856890737E-002 -0.13063723884264475      -0.10657109196610502     
          64  0.79382799385440639        4.0099665622302515E-002   5.3001886856890605E-002 -0.11216476525212818      -0.10657109196610515     
          65  0.80236807357942408        8.0119640164319321E-003   5.5670525330177197E-002 -0.13063723884264491       -4.8028528218565826E-002
          66   1.0016820916206719       0.12651519816272291       0.11447600947514146       -3.1509146574625079E-004   1.7958174602531823E-003
          67  0.99908126649308926        5.3217277241280760E-002   8.0816612334940030E-002  -5.0367983527890977E-004  -6.2076377890693123E-005
          68  0.99990914284164267        6.1997481110784521E-002   8.0816612334941820E-002  -7.4956729233216220E-006  -6.2076377890679801E-005
          69  0.99908126649308970        5.3217277241281884E-002  0.11447600947514010       -5.0367983527888592E-004   1.7958174602531606E-003
          70   1.0016820916206726       0.12651519816271942        5.5670525330178175E-002  -3.1509146574627654E-004  -4.8028528218566131E-002
          71  0.80236807357942297        8.0119640164312902E-003   5.3001886856889974E-002 -0.13063723884264461      -0.10657109196610531     
          72  0.79382799385440539        4.0099665622302889E-002   5.3001886856890050E-002 -0.11216476525212829      -0.10657109196610534     
          73  0.80236807357942364        8.0119640164310266E-003   5.5670525330178050E-002 -0.13063723884264486       -4.8028528218565181E-002
          74   1.0016820916206723       0.12651519816271883       0.11447600947513344       -3.1509146574616769E-004   1.7958174602532805E-003
          75  0.99908126649308959        5.3217277241275694E-002   8.0816612334936894E-002  -5.0367983527895574E-004  -6.2076377890687566E-005
          76  0.99990914284164356        6.1997481110781044E-002   8.0816612334936450E-002  -7.4956729233096805E-006  -6.2076377890679408E-005
          77  0.99908126649309015        5.3217277241275729E-002  0.11447600947514068       -5.0367983527893655E-004   1.7958174602533004E-003
          78   1.0016820916206715       0.12651519816272588        5.5670525330178910E-002  -3.1509146574617918E-004  -4.8028528218565333E-002
          79  0.80236807357942508        8.0119640164313492E-003   5.3001886856890466E-002 -0.13063723884264486      -0.10657109196610529     
          80  0.79382799385440417        4.0099665622303569E-002   5.3001886856891375E-002 -0.11216476525212822      -0.10657109196610538     
          81  0.80236807357942319        8.0119640164324230E-003   5.5670525330178640E-002 -0.13063723884264486       -4.8028528218565521E-002
          82   1.0016820916206719       0.12651519816272219       0.11447600947514033       -3.1509146574626196E-004   1.7958174602532679E-003
          83  0.99908126649308993        5.3217277241276562E-002   8.0816612334947219E-002  -5.0367983527893373E-004  -6.2076377890681441E-005
          84  0.99990914284164267        6.1997481110790384E-002   8.0816612334945012E-002  -7.4956729233366281E-006  -6.2076377890678920E-005
          85  0.99908126649308993        5.3217277241274764E-002  0.11447600947514328       -5.0367983527893308E-004   1.7958174602532156E-003
          86   1.0016820916206699       0.12651519816272938        5.5670525330177772E-002  -3.1509146574610920E-004  -4.8028528218564875E-002
          87  0.80236807357942452        8.0119640164325462E-003   5.3001886856891153E-002 -0.13063723884264491      -0.10657109196610523     
          88  0.79382799385440528        4.0099665622303160E-002   5.3001886856890612E-002 -0.11216476525212822      -0.10657109196610522     
          89  0.80236807357942319        8.0119640164317205E-003   5.5670525330175760E-002 -0.13063723884264486       -4.8028528218565819E-002
          90   1.0016820916206723       0.12651519816271875       0.11447600947513956       -3.1509146574623838E-004   1.7958174602532159E-003
          91  0.99908126649308993        5.3217277241279649E-002   8.0816612334946789E-002  -5.0367983527892083E-004  -6.2076377890693096E-005
          92  0.99990914284164290        6.1997481110786054E-002   8.0816612334944068E-002  -7.4956729233058113E-006  -6.2076377890690277E-005
          93  0.99908126649308948        5.3217277241278969E-002  0.11447600947514164       -5.0367983527893059E-004   1.7958174602532889E-003
          94   1.0016820916206715       0.12651519816272386        5.5670525330176801E-002  -3.1509146574631254E-004  -4.8028528218565680E-002
          95  0.80236807357942475        8.0119640164321073E-003   5.3001886856891403E-002 -0.13063723884264489      -0.10657109196610523     
          96  0.79382799385440594        4.0099665622303424E-002   5.3001886856890910E-002 -0.11216476525212822      -0.10657109196610513     
          97  0.80236807357942441        8.0119640164318055E-003   5.5670525330179133E-002 -0.13063723884264497       -4.8028528218565347E-002
          98   1.0016820916206721       0.12651519816272522       0.11447600947514204       -3.1509146574633368E-004   1.7958174602532293E-003
          99  0.99908126649309015        5.3217277241274175E-002   8.0816612334943250E-002  -5.0367983527890945E-004  -6.2076377890679828E-005
         100  0.99990914284164312        6.1997481110787893E-002   8.0816612334944943E-002  -7.4956729233155234E-006  -6.2076377890671710E-005
         101  0.99908126649309037        5.3217277241277443E-002  0.11447600947513750       -5.0367983527891086E-004   1.7958174602531996E-003
         102   1.0016820916206717       0.12651519816272092        5.5670525330175372E-002  -3.1509146574633829E-004  -4.8028528218565757E-002
         103  0.80236807357942430        8.0119640164312573E-003   5.3001886856889606E-002 -0.13063723884264497      -0.10657109196610515     
         104  0.79382799385440683        4.0099665622302091E-002   5.3001886856889273E-002 -0.11216476525212821      -0.10657109196610524     
         105  0.80236807357942341        8.0119640164308444E-003   5.5670525330179799E-002 -0.13063723884264494       -4.8028528218565930E-002
         106   1.0016820916206728       0.12651519816272122       0.11447600947514068       -3.1509146574620125E-004   1.7958174602532488E-003
         107  0.99908126649308948        5.3217277241281412E-002   8.0816612334937990E-002  -5.0367983527892224E-004  -6.2076377890681983E-005
         108  0.99990914284164301        6.1997481110786609E-002   8.0816612334941695E-002  -7.4956729233191588E-006  -6.2076377890681969E-005
         109  0.99908126649309059        5.3217277241276416E-002  0.11447600947514093       -5.0367983527892495E-004   1.7958174602531888E-003
         110   1.0016820916206728       0.12651519816272128        5.5670525330178064E-002  -3.1509146574624640E-004  -4.8028528218565743E-002
         111  0.80236807357942475        8.0119640164311445E-003   5.3001886856890196E-002 -0.13063723884264519      -0.10657109196610519     
         112  0.79382799385440661        4.0099665622302931E-002   5.3001886856890737E-002 -0.11216476525212807      -0.10657109196610533     
         113  0.80236807357942430        8.0119640164321333E-003   5.5670525330175823E-002 -0.13063723884264508       -4.8028528218565465E-002
         114   1.0016820916206715       0.12651519816272527       0.11447600947514269       -3.1509146574616509E-004   1.7958174602532163E-003
         115  0.99908126649308859        5.3217277241286415E-002   8.0816612334938143E-002  -5.0367983527892062E-004  -6.2076377890690304E-005
         116  0.99990914284164256        6.1997481110789128E-002   8.0816612334938573E-002  -7.4956729233112925E-006  -6.2076377890675450E-005
         117  0.99908126649309126        5.3217277241267680E-002  0.11447600947514171       -5.0367983527890630E-004   1.7958174602532480E-003
         118   1.0016820916206706       0.12651519816272697        5.5670525330175795E-002  -3.1509146574637011E-004  -4.8028528218565736E-002
         119  0.80236807357942497        8.0119640164319095E-003   5.3001886856890647E-002 -0.13063723884264469      -0.10657109196610511     
         120  0.79382799385440517        4.0099665622302737E-002   5.3001886856890168E-002 -0.11216476525212818      -0.10657109196610516     

 #Chemical potential mu
  0.63913732578492222     


==> anc/final_n0.925_l9.00 <==
 #x   local density py px ey ex
           1  0.77859257197227283        3.4815162004452234E-003   3.4675677075971509E-002 -0.13421745720428935       -5.7821056420135852E-002
           2   1.0004046294260223       0.14493473434019621       0.12615065044942272       -2.2540898870923014E-003   1.2010462543500173E-003
           3  0.99918328093114250        5.0600135987120820E-002   7.9706044360074377E-002  -3.1798677908266386E-004  -5.2697337408955783E-005
           4  0.99993179126854537        6.6083178340223384E-002   7.2483856805302158E-002  -2.5158926536540415E-005   5.9562774334156016E-006
           5  0.99993179126854559        6.6083178340220289E-002   7.9706044360075626E-002  -2.5158926536537349E-005  -5.2697337408955065E-005
           6  0.99918328093114339        5.0600135987118988E-002  0.12615065044942850       -3.1798677908266538E-004   1.2010462543500233E-003
           7   1.0004046294260218       0.14493473434019896        3.4675677075974298E-002  -2.2540898870924211E-003  -5.7821056420135963E-002
           8  0.77859257197227105        3.4815162004459442E-003   4.7500301811516030E-002 -0.13421745720428932      -0.10765311769348834     
           9  0.76877545267584091        3.2990648830500797E-002   4.7500301811516044E-002 -0.11474133573733061      -0.10765311769348841     
          10  0.77859257197227127        3.4815162004458774E-003   3.4675677075973653E-002 -0.13421745720428940       -5.7821056420135547E-002
          11   1.0004046294260216       0.14493473434019785       0.12615065044942511       -2.2540898870922559E-003   1.2010462543499631E-003
          12  0.99918328093114372        5.0600135987113742E-002   7.9706044360077499E-002  -3.1798677908266039E-004  -5.2697337408965961E-005
          13  0.99993179126854448        6.6083178340232987E-002   7.2483856805302560E-002  -2.5158926536543000E-005   5.9562774333907903E-006
          14  0.99993179126854426        6.6083178340227811E-002   7.9706044360069159E-002  -2.5158926536543207E-005  -5.2697337408948221E-005
          15  0.99918328093114450        5.0600135987109683E-002  0.12615065044942400       -3.1798677908265291E-004   1.2010462543499726E-003
          16   1.0004046294260214       0.14493473434019793        3.4675677075971009E-002  -2.2540898870926033E-003  -5.7821056420136019E-002
          17  0.77859257197227316        3.4815162004451410E-003   4.7500301811515024E-002 -0.13421745720428924      -0.10765311769348826     
          18  0.76877545267584080        3.2990648830500242E-002   4.7500301811515773E-002 -0.11474133573733052      -0.10765311769348805     
          19  0.77859257197227305        3.4815162004472617E-003   3.4675677075973375E-002 -0.13421745720428910       -5.7821056420137094E-002
          20   1.0004046294260205       0.14493473434020482       0.12615065044943227       -2.2540898870930816E-003   1.2010462543498809E-003
          21  0.99918328093114339        5.0600135987118940E-002   7.9706044360069575E-002  -3.1798677908264348E-004  -5.2697337408952212E-005
          22  0.99993179126854503        6.6083178340228518E-002   7.2483856805296815E-002  -2.5158926536549807E-005   5.9562774333990099E-006
          23  0.99993179126854437        6.6083178340232404E-002   7.9706044360072767E-002  -2.5158926536548885E-005  -5.2697337408947801E-005
          24  0.99918328093114361        5.0600135987114402E-002  0.12615065044942170       -3.1798677908263356E-004   1.2010462543498967E-003
          25   1.0004046294260225       0.14493473434019555        3.4675677075972342E-002  -2.2540898870928778E-003  -5.7821056420136928E-002
          26  0.77859257197227161        3.4815162004454229E-003   4.7500301811515502E-002 -0.13421745720428926      -0.10765311769348825     
          27  0.76877545267584091        3.2990648830500083E-002   4.7500301811514718E-002 -0.11474133573733060      -0.10765311769348847     
          28  0.77859257197227216        3.4815162004453969E-003   3.4675677075973133E-002 -0.13421745720428932       -5.7821056420135290E-002
          29   1.0004046294260220       0.14493473434019727       0.12615065044941998       -2.2540898870921180E-003   1.2010462543501168E-003
          30  0.99918328093114361        5.0600135987111737E-002   7.9706044360064524E-002  -3.1798677908270723E-004  -5.2697337408967181E-005
          31  0.99993179126854570        6.6083178340228685E-002   7.2483856805292693E-002  -2.5158926536534350E-005   5.9562774333938464E-006
          32  0.99993179126854570        6.6083178340228227E-002   7.9706044360065398E-002  -2.5158926536541628E-005  -5.2697337408963833E-005
          33  0.99918328093114384        5.0600135987115824E-002  0.12615065044942295       -3.1798677908268782E-004   1.2010462543501021E-003
          34   1.0004046294260223       0.14493473434019608        3.4675677075972647E-002  -2.2540898870921765E-003  -5.7821056420135380E-002
          35  0.77859257197227172        3.4815162004449918E-003   4.7500301811515058E-002 -0.13421745720428938      -0.10765311769348840     
          36  0.76877545267584102        3.2990648830500478E-002   4.7500301811515183E-002 -0.11474133573733050      -0.10765311769348823     
          37  0.77859257197227250        3.4815162004449840E-003   3.4675677075972237E-002 -0.13421745720428951       -5.7821056420135422E-002
          38   1.0004046294260216       0.14493473434019583       0.12615065044941814       -2.2540898870921505E-003   1.2010462543499895E-003
          39  0.99918328093114228        5.0600135987119405E-002   7.9706044360060790E-002  -3.1798677908266701E-004  -5.2697337408963637E-005
          40  0.99993179126854481        6.6083178340227394E-002   7.2483856805289140E-002  -2.5158926536544711E-005   5.9562774333966171E-006
          41  0.99993179126854548        6.6083178340223203E-002   7.9706044360071240E-002  -2.5158926536529221E-005  -5.2697337408967547E-005
          42  0.99918328093114428        5.0600135987111501E-002  0.12615065044942103       -3.1798677908270512E-004   1.2010462543501313E-003
          43   1.0004046294260220       0.14493473434019541        3.4675677075975228E-002  -2.2540898870917585E-003  -5.7821056420134638E-002
          44  0.77859257197227238        3.4815162004448660E-003   4.7500301811515079E-002 -0.13421745720428949      -0.10765311769348845     
          45  0.76877545267584002        3.2990648830500000E-002   4.7500301811515322E-002 -0.11474133573733056      -0.10765311769348827     
          46  0.77859257197227161        3.4815162004455322E-003   3.4675677075971537E-002 -0.13421745720428946       -5.7821056420135228E-002
          47   1.0004046294260225       0.14493473434019552       0.12615065044942314       -2.2540898870923201E-003   1.2010462543500262E-003
          48  0.99918328093114306        5.0600135987119710E-002   7.9706044360071088E-002  -3.1798677908267503E-004  -5.2697337408956596E-005
          49  0.99993179126854448        6.6083178340220886E-002   7.2483856805292776E-002  -2.5158926536537498E-005   5.9562774333984018E-006
          50  0.99993179126854537        6.6083178340223300E-002   7.9706044360063788E-002  -2.5158926536539781E-005  -5.2697337408952571E-005
          51  0.99918328093114273        5.0600135987122340E-002  0.12615065044941512       -3.1798677908268864E-004   1.2010462543500760E-003
          52   1.0004046294260245       0.14493473434018844        3.4675677075975617E-002  -2.2540898870920456E-003  -5.7821056420135450E-002
          53  0.77859257197227183        3.4815162004432887E-003   4.7500301811514628E-002 -0.13421745720428918      -0.10765311769348829     
          54  0.76877545267584202        3.2990648830499833E-002   4.7500301811515253E-002 -0.11474133573733064      -0.10765311769348838     
          55  0.77859257197227116        3.4815162004458791E-003   3.4675677075972217E-002 -0.13421745720428943       -5.7821056420135103E-002
          56   1.0004046294260223       0.14493473434019585       0.12615065044942400       -2.2540898870921275E-003   1.2010462543501571E-003
          57  0.99918328093114350        5.0600135987121334E-002   7.9706044360070935E-002  -3.1798677908271222E-004  -5.2697337408957470E-005
          58  0.99993179126854470        6.6083178340230142E-002   7.2483856805302754E-002  -2.5158926536532727E-005   5.9562774333947578E-006
          59  0.99993179126854526        6.6083178340225049E-002   7.9706044360074765E-002  -2.5158926536538785E-005  -5.2697337408955417E-005
          60  0.99918328093114295        5.0600135987121153E-002  0.12615065044941873       -3.1798677908271021E-004   1.2010462543501461E-003
          61   1.0004046294260227       0.14493473434019213        3.4675677075974222E-002  -2.2540898870919025E-003  -5.7821056420134610E-002
          62  0.77859257197227272        3.4815162004449376E-003   4.7500301811515197E-002 -0.13421745720428951      -0.10765311769348836     
          63  0.76877545267584246        3.2990648830499993E-002   4.7500301811514649E-002 -0.11474133573733053      -0.10765311769348840     
          64  0.77859257197227205        3.4815162004451653E-003   3.4675677075974867E-002 -0.13421745720428954       -5.7821056420134832E-002
          65   1.0004046294260225       0.14493473434019480       0.12615065044942020       -2.2540898870918192E-003   1.2010462543501231E-003
          66  0.99918328093114250        5.0600135987120237E-002   7.9706044360069617E-002  -3.1798677908270072E-004  -5.2697337408965602E-005
          67  0.99993179126854526        6.6083178340226048E-002   7.2483856805298785E-002  -2.5158926536538738E-005   5.9562774334027589E-006
          68  0.99993179126854448        6.6083178340227547E-002   7.9706044360070893E-002  -2.5158926536551352E-005  -5.2697337408977223E-005
          69  0.99918328093114239        5.0600135987118447E-002  0.12615065044942550       -3.1798677908268218E-004   1.2010462543500520E-003
          70   1.0004046294260216       0.14493473434019988        3.4675677075973459E-002  -2.2540898870922646E-003  -5.7821056420135346E-002
          71  0.77859257197227116        3.4815162004464689E-003   4.7500301811515377E-002 -0.13421745720428957      -0.10765311769348837     
          72  0.76877545267584291        3.2990648830499965E-002   4.7500301811515273E-002 -0.11474133573733052      -0.10765311769348837     
          73  0.77859257197227216        3.4815162004456050E-003   3.4675677075973396E-002 -0.13421745720428946       -5.7821056420134881E-002
          74   1.0004046294260214       0.14493473434019821       0.12615065044942417       -2.2540898870920794E-003   1.2010462543500912E-003
          75  0.99918328093114195        5.0600135987121833E-002   7.9706044360071740E-002  -3.1798677908267964E-004  -5.2697337408949108E-005
          76  0.99993179126854437        6.6083178340226756E-002   7.2483856805295580E-002  -2.5158926536529908E-005   5.9562774333930045E-006
          77  0.99993179126854503        6.6083178340222121E-002   7.9706044360069908E-002  -2.5158926536531013E-005  -5.2697337408951284E-005
          78  0.99918328093114350        5.0600135987118683E-002  0.12615065044942547       -3.1798677908265676E-004   1.2010462543500173E-003
          79   1.0004046294260229       0.14493473434019616        3.4675677075973299E-002  -2.2540898870924415E-003  -5.7821056420135956E-002
          80  0.77859257197227372        3.4815162004449237E-003   4.7500301811514697E-002 -0.13421745720428924      -0.10765311769348843     
          81  0.76877545267584091        3.2990648830499902E-002   4.7500301811514947E-002 -0.11474133573733054      -0.10765311769348848     
          82  0.77859257197227238        3.4815162004448990E-003   3.4675677075974701E-002 -0.13421745720428929       -5.7821056420135498E-002
          83   1.0004046294260220       0.14493473434019657       0.12615065044942267       -2.2540898870921748E-003   1.2010462543500309E-003
          84  0.99918328093114384        5.0600135987118142E-002   7.9706044360071310E-002  -3.1798677908270620E-004  -5.2697337408953195E-005
          85  0.99993179126854548        6.6083178340225576E-002   7.2483856805293873E-002  -2.5158926536539859E-005   5.9562774333945969E-006
          86  0.99993179126854526        6.6083178340224896E-002   7.9706044360068298E-002  -2.5158926536542566E-005  -5.2697337408953703E-005
          87  0.99918328093114428        5.0600135987111931E-002  0.12615065044942114       -3.1798677908267508E-004   1.2010462543500548E-003
          88   1.0004046294260227       0.14493473434019438        3.4675677075971925E-002  -2.2540898870925326E-003  -5.7821056420135873E-002
          89  0.77859257197227294        3.4815162004450994E-003   4.7500301811515752E-002 -0.13421745720428926      -0.10765311769348819     
          90  0.76877545267584213        3.2990648830500499E-002   4.7500301811515502E-002 -0.11474133573733057      -0.10765311769348820     
          91  0.77859257197227327        3.4815162004456488E-003   3.4675677075972765E-002 -0.13421745720428915       -5.7821056420135665E-002
          92   1.0004046294260216       0.14493473434019805       0.12615065044942519       -2.2540898870924342E-003   1.2010462543501266E-003
          93  0.99918328093114339        5.0600135987118655E-002   7.9706044360068409E-002  -3.1798677908270067E-004  -5.2697337408960106E-005
          94  0.99993179126854603        6.6083178340222495E-002   7.2483856805295843E-002  -2.5158926536531460E-005   5.9562774334005600E-006
          95  0.99993179126854415        6.6083178340236179E-002   7.9706044360066286E-002  -2.5158926536556326E-005  -5.2697337408970217E-005
          96  0.99918328093114428        5.0600135987112452E-002  0.12615065044942186       -3.1798677908268321E-004   1.2010462543500587E-003
          97   1.0004046294260234       0.14493473434019499        3.4675677075972973E-002  -2.2540898870923769E-003  -5.7821056420135714E-002
          98  0.77859257197227194        3.4815162004451245E-003   4.7500301811515100E-002 -0.13421745720428938      -0.10765311769348838     
          99  0.76877545267584191        3.2990648830500367E-002   4.7500301811515655E-002 -0.11474133573733040      -0.10765311769348829     
         100  0.77859257197227172        3.4815162004460339E-003   3.4675677075974833E-002 -0.13421745720428943       -5.7821056420135415E-002
         101   1.0004046294260212       0.14493473434019755       0.12615065044942569       -2.2540898870921904E-003   1.2010462543500064E-003
         102  0.99918328093114295        5.0600135987123464E-002   7.9706044360071490E-002  -3.1798677908266646E-004  -5.2697337408953967E-005
         103  0.99993179126854392        6.6083178340228033E-002   7.2483856805290764E-002  -2.5158926536544216E-005   5.9562774333903041E-006
         104  0.99993179126854503        6.6083178340225424E-002   7.9706044360066966E-002  -2.5158926536548726E-005  -5.2697337408951812E-005
         105  0.99918328093114384        5.0600135987110967E-002  0.12615065044941851       -3.1798677908266169E-004   1.2010462543499416E-003
         106   1.0004046294260218       0.14493473434019458        3.4675677075970371E-002  -2.2540898870924836E-003  -5.7821056420135963E-002
         107  0.77859257197227361        3.4815162004446245E-003   4.7500301811515065E-002 -0.13421745720428929      -0.10765311769348836     
         108  0.76877545267584169        3.2990648830500062E-002   4.7500301811515225E-002 -0.11474133573733063      -0.10765311769348834     
         109  0.77859257197227161        3.4815162004460231E-003   3.4675677075974486E-002 -0.13421745720428940       -5.7821056420135318E-002
         110   1.0004046294260216       0.14493473434019941       0.12615065044942742       -2.2540898870921254E-003   1.2010462543501077E-003
         111  0.99918328093114328        5.0600135987113951E-002   7.9706044360074016E-002  -3.1798677908267915E-004  -5.2697337408959761E-005
         112  0.99993179126854592        6.6083178340217305E-002   7.2483856805304989E-002  -2.5158926536533046E-005   5.9562774334012165E-006
         113  0.99993179126854548        6.6083178340226631E-002   7.9706044360071018E-002  -2.5158926536532551E-005  -5.2697337408961909E-005
         114  0.99918328093114317        5.0600135987114221E-002  0.12615065044941762       -3.1798677908267595E-004   1.2010462543499999E-003
         115   1.0004046294260227       0.14493473434019319        3.4675677075972751E-002  -2.2540898870923075E-003  -5.7821056420135457E-002
         116  0.77859257197227150        3.4815162004452616E-003   4.7500301811515717E-002 -0.13421745720428926      -0.10765311769348826     
         117  0.76877545267584091        3.2990648830500069E-002   4.7500301811515502E-002 -0.11474133573733064      -0.10765311769348854     
         118  0.77859257197227172        3.4815162004456831E-003   3.4675677075974895E-002 -0.13421745720428968       -5.7821056420134090E-002
         119   1.0004046294260212       0.14493473434019669       0.12615065044942220       -2.2540898870917147E-003   1.2010462543501376E-003
         120  0.99918328093114317        5.0600135987119946E-002   7.9706044360070574E-002  -3.1798677908270994E-004  -5.2697337408952320E-005
         121  0.99993179126854503        6.6083178340226451E-002   7.2483856805292762E-002  -2.5158926536539077E-005   5.9562774334002568E-006
         122  0.99993179126854448        6.6083178340226215E-002   7.9706044360068978E-002  -2.5158926536542421E-005  -5.2697337408946710E-005
         123  0.99918328093114439        5.0600135987113749E-002  0.12615065044941909       -3.1798677908269520E-004   1.2010462543500394E-003
         124   1.0004046294260225       0.14493473434019299        3.4675677075973674E-002  -2.2540898870921119E-003  -5.7821056420135054E-002
         125  0.77859257197227205        3.4815162004448912E-003   4.7500301811515891E-002 -0.13421745720428929      -0.10765311769348827     
         126  0.76877545267584191        3.2990648830500957E-002   4.7500301811515294E-002 -0.11474133573733054      -0.10765311769348829     

 #Chemical potential mu
  0.57835861975210534     


==> anc/initial_n0.84_l1.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.83999999999999997     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   0.0000000000000000     
 Tolerence=    1.0000000000000001E-005
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
           2  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
           3  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
           4  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
           5  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
           6  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
           7  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
           8  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
           9  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          10  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          11  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          12  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          13  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          14  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          15  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          16  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          17  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          18  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          19  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          20  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          21  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          22  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          23  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          24  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          25  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          26  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          27  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          28  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          29  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          30  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          31  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          32  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          33  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          34  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          35  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          36  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          37  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          38  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          39  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          40  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          41  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          42  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          43  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          44  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          45  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          46  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          47  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          48  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          49  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          50  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          51  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          52  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          53  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          54  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          55  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          56  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          57  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          58  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          59  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          60  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          61  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          62  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          63  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          64  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          65  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          66  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          67  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          68  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          69  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          70  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          71  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          72  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          73  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          74  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          75  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          76  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          77  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          78  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          79  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          80  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          81  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          82  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          83  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          84  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          85  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          86  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          87  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          88  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          89  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          90  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          91  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          92  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          93  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          94  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          95  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          96  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          97  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          98  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
          99  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         100  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         101  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         102  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         103  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         104  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         105  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         106  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         107  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         108  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         109  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         110  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         111  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         112  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         113  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         114  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         115  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         116  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         117  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         118  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         119  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     
         120  0.83999999999999997        6.0683920979499817E-002   6.0683920979499817E-002 -0.10262849926948547      -0.10262849926948547     

 #Chemical potential mu
  0.72007745504379250     


==> anc/initial_n0.84_l10.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.83999999999999997     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   10.000000000000000     
 Tolerence=    1.0000000000000001E-005
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.70803154200772400        2.8048589825895105E-002   2.9301176721066649E-002 -0.11362937357332133      -0.11474538155032432     
           2  0.76981913627194287        3.6836307462489920E-002   4.7932844546559855E-002 -0.11373220414346896      -0.10849135421198397     
           3  0.87816453873146871        4.6913338459327145E-002  0.11674675288056113      -0.10533876069292894       -2.7073591127342936E-002
           4   1.0024147686117404        7.6483393704550595E-002   9.5835633881234630E-002   5.9795911901211376E-004   1.3851290831370382E-003
           5  0.99887117575735340        5.4685403739602123E-002   9.5835633881240181E-002  -8.9185794747192722E-004   1.3851290831370926E-003
           6   1.0024147686117408        7.6483393704558825E-002  0.11674675288056764        5.9795911901208839E-004  -2.7073591127342186E-002
           7  0.87816453873147193        4.6913338459327311E-002   4.7932844546559876E-002 -0.10533876069292826      -0.10849135421198394     
           8  0.76981913627194110        3.6836307462491003E-002   2.9301176721067447E-002 -0.11373220414346900      -0.11474538155032449     
           9  0.70803154200772245        2.8048589825895545E-002   1.1617417447754581E-002 -0.11362937357332149      -0.12284063739441127     
          10  0.68426351977470301        2.5607058278105679E-002   1.1617417447753877E-002 -0.11294420758863830      -0.12284063739441121     
          11  0.70803154200772322        2.8048589825895344E-002   2.9301176721067072E-002 -0.11362937357332142      -0.11474538155032457     
          12  0.76981913627194121        3.6836307462490177E-002   4.7932844546560174E-002 -0.11373220414346903      -0.10849135421198397     
          13  0.87816453873147027        4.6913338459327769E-002  0.11674675288056643      -0.10533876069292820       -2.7073591127342183E-002
          14   1.0024147686117404        7.6483393704559366E-002   9.5835633881246912E-002   5.9795911901213089E-004   1.3851290831370623E-003
          15  0.99887117575735318        5.4685403739606488E-002   9.5835633881240848E-002  -8.9185794747189177E-004   1.3851290831369985E-003
          16   1.0024147686117406        7.6483393704548597E-002  0.11674675288056147        5.9795911901217881E-004  -2.7073591127342513E-002
          17  0.87816453873147060        4.6913338459328671E-002   4.7932844546561236E-002 -0.10533876069292869      -0.10849135421198405     
          18  0.76981913627194043        3.6836307462491842E-002   2.9301176721067905E-002 -0.11373220414346880      -0.11474538155032436     
          19  0.70803154200772389        2.8048589825895233E-002   1.1617417447754484E-002 -0.11362937357332133      -0.12284063739441124     
          20  0.68426351977470179        2.5607058278105856E-002   1.1617417447754477E-002 -0.11294420758863835      -0.12284063739441134     
          21  0.70803154200772522        2.8048589825895472E-002   2.9301176721067232E-002 -0.11362937357332134      -0.11474538155032470     
          22  0.76981913627194198        3.6836307462490302E-002   4.7932844546560084E-002 -0.11373220414346882      -0.10849135421198412     
          23  0.87816453873147204        4.6913338459327922E-002  0.11674675288056360      -0.10533876069292822       -2.7073591127341735E-002
          24   1.0024147686117391        7.6483393704561767E-002   9.5835633881238211E-002   5.9795911901220473E-004   1.3851290831370328E-003
          25  0.99887117575735551        5.4685403739589307E-002   9.5835633881235602E-002  -8.9185794747193687E-004   1.3851290831370560E-003
          26   1.0024147686117399        7.6483393704556674E-002  0.11674675288056442        5.9795911901213469E-004  -2.7073591127341715E-002
          27  0.87816453873147171        4.6913338459328102E-002   4.7932844546560091E-002 -0.10533876069292777      -0.10849135421198410     
          28  0.76981913627194076        3.6836307462490503E-002   2.9301176721066986E-002 -0.11373220414346921      -0.11474538155032452     
          29  0.70803154200772533        2.8048589825894754E-002   1.1617417447754299E-002 -0.11362937357332147      -0.12284063739441115     
          30  0.68426351977470212        2.5607058278105940E-002   1.1617417447754042E-002 -0.11294420758863831      -0.12284063739441135     
          31  0.70803154200772511        2.8048589825894792E-002   2.9301176721066635E-002 -0.11362937357332134      -0.11474538155032463     
          32  0.76981913627194132        3.6836307462490371E-002   4.7932844546559911E-002 -0.11373220414346896      -0.10849135421198419     
          33  0.87816453873146982        4.6913338459327575E-002  0.11674675288056455      -0.10533876069292883       -2.7073591127342721E-002
          34   1.0024147686117408        7.6483393704551456E-002   9.5835633881239363E-002   5.9795911901213187E-004   1.3851290831370590E-003
          35  0.99887117575735407        5.4685403739604316E-002   9.5835633881245247E-002  -8.9185794747192765E-004   1.3851290831370477E-003
          36   1.0024147686117399        7.6483393704560088E-002  0.11674675288056575        5.9795911901215225E-004  -2.7073591127342169E-002
          37  0.87816453873147216        4.6913338459327852E-002   4.7932844546559966E-002 -0.10533876069292823      -0.10849135421198403     
          38  0.76981913627194154        3.6836307462490364E-002   2.9301176721066968E-002 -0.11373220414346878      -0.11474538155032440     
          39  0.70803154200772356        2.8048589825895344E-002   1.1617417447754274E-002 -0.11362937357332133      -0.12284063739441145     
          40  0.68426351977470312        2.5607058278105860E-002   1.1617417447754391E-002 -0.11294420758863831      -0.12284063739441108     
          41  0.70803154200772378        2.8048589825895406E-002   2.9301176721067260E-002 -0.11362937357332140      -0.11474538155032442     
          42  0.76981913627194110        3.6836307462490808E-002   4.7932844546560140E-002 -0.11373220414346892      -0.10849135421198419     
          43  0.87816453873146927        4.6913338459326798E-002  0.11674675288056635      -0.10533876069292868       -2.7073591127342440E-002
          44   1.0024147686117411        7.6483393704554800E-002   9.5835633881244248E-002   5.9795911901215962E-004   1.3851290831370594E-003
          45  0.99887117575735396        5.4685403739603573E-002   9.5835633881238932E-002  -8.9185794747192841E-004   1.3851290831370872E-003
          46   1.0024147686117413        7.6483393704548874E-002  0.11674675288056360        5.9795911901213967E-004  -2.7073591127342304E-002
          47  0.87816453873147104        4.6913338459327547E-002   4.7932844546559515E-002 -0.10533876069292836      -0.10849135421198405     
          48  0.76981913627194154        3.6836307462490912E-002   2.9301176721067006E-002 -0.11373220414346889      -0.11474538155032445     
          49  0.70803154200772411        2.8048589825895111E-002   1.1617417447754208E-002 -0.11362937357332137      -0.12284063739441124     
          50  0.68426351977470090        2.5607058278105915E-002   1.1617417447754273E-002 -0.11294420758863855      -0.12284063739441123     
          51  0.70803154200772478        2.8048589825895309E-002   2.9301176721066576E-002 -0.11362937357332137      -0.11474538155032442     
          52  0.76981913627194254        3.6836307462489906E-002   4.7932844546560001E-002 -0.11373220414346907      -0.10849135421198397     
          53  0.87816453873147093        4.6913338459328283E-002  0.11674675288056290      -0.10533876069292812       -2.7073591127342190E-002
          54   1.0024147686117402        7.6483393704554661E-002   9.5835633881235435E-002   5.9795911901209370E-004   1.3851290831371115E-003
          55  0.99887117575735451        5.4685403739597141E-002   9.5835633881232341E-002  -8.9185794747194858E-004   1.3851290831370317E-003
          56   1.0024147686117397        7.6483393704553079E-002  0.11674675288056588        5.9795911901215962E-004  -2.7073591127341395E-002
          57  0.87816453873147349        4.6913338459330274E-002   4.7932844546560514E-002 -0.10533876069292707      -0.10849135421198412     
          58  0.76981913627194110        3.6836307462490593E-002   2.9301176721066646E-002 -0.11373220414346909      -0.11474538155032449     
          59  0.70803154200772533        2.8048589825894713E-002   1.1617417447753998E-002 -0.11362937357332134      -0.12284063739441126     
          60  0.68426351977470168        2.5607058278106030E-002   1.1617417447754404E-002 -0.11294420758863828      -0.12284063739441156     
          61  0.70803154200772433        2.8048589825895275E-002   2.9301176721066691E-002 -0.11362937357332137      -0.11474538155032457     
          62  0.76981913627194121        3.6836307462490066E-002   4.7932844546559744E-002 -0.11373220414346907      -0.10849135421198428     
          63  0.87816453873147093        4.6913338459329025E-002  0.11674675288056241      -0.10533876069292814       -2.7073591127342107E-002
          64   1.0024147686117404        7.6483393704547972E-002   9.5835633881231147E-002   5.9795911901212103E-004   1.3851290831370724E-003
          65  0.99887117575735351        5.4685403739602595E-002   9.5835633881236462E-002  -8.9185794747196582E-004   1.3851290831371089E-003
          66   1.0024147686117404        7.6483393704555508E-002  0.11674675288056510        5.9795911901205142E-004  -2.7073591127342179E-002
          67  0.87816453873147393        4.6913338459329407E-002   4.7932844546560285E-002 -0.10533876069292741      -0.10849135421198387     
          68  0.76981913627194054        3.6836307462491093E-002   2.9301176721067315E-002 -0.11373220414346906      -0.11474538155032458     
          69  0.70803154200772345        2.8048589825895236E-002   1.1617417447753933E-002 -0.11362937357332147      -0.12284063739441113     
          70  0.68426351977470268        2.5607058278105478E-002   1.1617417447753945E-002 -0.11294420758863832      -0.12284063739441134     
          71  0.70803154200772289        2.8048589825895611E-002   2.9301176721067232E-002 -0.11362937357332131      -0.11474538155032454     
          72  0.76981913627194010        3.6836307462490898E-002   4.7932844546560528E-002 -0.11373220414346906      -0.10849135421198407     
          73  0.87816453873146871        4.6913338459327041E-002  0.11674675288056278      -0.10533876069292919       -2.7073591127342461E-002
          74   1.0024147686117404        7.6483393704556007E-002   9.5835633881241403E-002   5.9795911901213490E-004   1.3851290831370881E-003
          75  0.99887117575735418        5.4685403739600541E-002   9.5835633881240709E-002  -8.9185794747190553E-004   1.3851290831370358E-003
          76   1.0024147686117404        7.6483393704553398E-002  0.11674675288056476        5.9795911901216830E-004  -2.7073591127342658E-002
          77  0.87816453873146982        4.6913338459326451E-002   4.7932844546559231E-002 -0.10533876069292900      -0.10849135421198391     
          78  0.76981913627194154        3.6836307462490413E-002   2.9301176721066590E-002 -0.11373220414346884      -0.11474538155032440     
          79  0.70803154200772345        2.8048589825895011E-002   1.1617417447753815E-002 -0.11362937357332144      -0.12284063739441142     
          80  0.68426351977470246        2.5607058278105360E-002   1.1617417447754174E-002 -0.11294420758863834      -0.12284063739441124     
          81  0.70803154200772267        2.8048589825895615E-002   2.9301176721067475E-002 -0.11362937357332145      -0.11474538155032463     
          82  0.76981913627193876        3.6836307462490871E-002   4.7932844546560285E-002 -0.11373220414346909      -0.10849135421198419     
          83  0.87816453873147216        4.6913338459328595E-002  0.11674675288056342      -0.10533876069292808       -2.7073591127341989E-002
          84   1.0024147686117397        7.6483393704557298E-002   9.5835633881238502E-002   5.9795911901218098E-004   1.3851290831370254E-003
          85  0.99887117575735518        5.4685403739592665E-002   9.5835633881238072E-002  -8.9185794747190304E-004   1.3851290831370360E-003
          86   1.0024147686117404        7.6483393704554509E-002  0.11674675288056542        5.9795911901209674E-004  -2.7073591127341760E-002
          87  0.87816453873147593        4.6913338459329781E-002   4.7932844546559127E-002 -0.10533876069292687      -0.10849135421198385     
          88  0.76981913627194132        3.6836307462490357E-002   2.9301176721066812E-002 -0.11373220414346913      -0.11474538155032435     
          89  0.70803154200772500        2.8048589825894851E-002   1.1617417447754276E-002 -0.11362937357332127      -0.12284063739441109     
          90  0.68426351977470179        2.5607058278105971E-002   1.1617417447754685E-002 -0.11294420758863832      -0.12284063739441155     
          91  0.70803154200772345        2.8048589825895566E-002   2.9301176721066982E-002 -0.11362937357332137      -0.11474538155032457     
          92  0.76981913627194110        3.6836307462489955E-002   4.7932844546559696E-002 -0.11373220414346899      -0.10849135421198426     
          93  0.87816453873146649        4.6913338459325285E-002  0.11674675288056217      -0.10533876069293008       -2.7073591127343328E-002
          94   1.0024147686117413        7.6483393704552066E-002   9.5835633881239113E-002   5.9795911901213349E-004   1.3851290831370857E-003
          95  0.99887117575735385        5.4685403739601401E-002   9.5835633881241375E-002  -8.9185794747194153E-004   1.3851290831370733E-003
          96   1.0024147686117397        7.6483393704560171E-002  0.11674675288056631        5.9795911901208254E-004  -2.7073591127341340E-002
          97  0.87816453873147582        4.6913338459330135E-002   4.7932844546560167E-002 -0.10533876069292664      -0.10849135421198391     
          98  0.76981913627194221        3.6836307462490975E-002   2.9301176721067204E-002 -0.11373220414346903      -0.11474538155032447     
          99  0.70803154200772467        2.8048589825895056E-002   1.1617417447753962E-002 -0.11362937357332137      -0.12284063739441124     
         100  0.68426351977470246        2.5607058278105627E-002   1.1617417447754097E-002 -0.11294420758863835      -0.12284063739441144     
         101  0.70803154200772245        2.8048589825895302E-002   2.9301176721066885E-002 -0.11362937357332142      -0.11474538155032461     
         102  0.76981913627193965        3.6836307462490503E-002   4.7932844546559633E-002 -0.11373220414346900      -0.10849135421198421     
         103  0.87816453873146871        4.6913338459326805E-002  0.11674675288056385      -0.10533876069292913       -2.7073591127342807E-002
         104   1.0024147686117411        7.6483393704553496E-002   9.5835633881242444E-002   5.9795911901216439E-004   1.3851290831370627E-003
         105  0.99887117575735396        5.4685403739600541E-002   9.5835633881236365E-002  -8.9185794747189621E-004   1.3851290831370343E-003
         106   1.0024147686117406        7.6483393704548180E-002  0.11674675288056609        5.9795911901217057E-004  -2.7073591127341482E-002
         107  0.87816453873147582        4.6913338459330815E-002   4.7932844546559682E-002 -0.10533876069292666      -0.10849135421198383     
         108  0.76981913627194221        3.6836307462490586E-002   2.9301176721066802E-002 -0.11373220414346902      -0.11474538155032450     
         109  0.70803154200772456        2.8048589825895035E-002   1.1617417447754179E-002 -0.11362937357332110      -0.12284063739441115     
         110  0.68426351977470179        2.5607058278105693E-002   1.1617417447753839E-002 -0.11294420758863850      -0.12284063739441149     
         111  0.70803154200772433        2.8048589825895334E-002   2.9301176721067225E-002 -0.11362937357332131      -0.11474538155032454     
         112  0.76981913627194076        3.6836307462490940E-002   4.7932844546560098E-002 -0.11373220414346891      -0.10849135421198408     
         113  0.87816453873147160        4.6913338459328199E-002  0.11674675288056320      -0.10533876069292841       -2.7073591127342332E-002
         114   1.0024147686117406        7.6483393704552191E-002   9.5835633881237614E-002   5.9795911901218792E-004   1.3851290831370211E-003
         115  0.99887117575735418        5.4685403739595365E-002   9.5835633881239085E-002  -8.9185794747192071E-004   1.3851290831370909E-003
         116   1.0024147686117397        7.6483393704559977E-002  0.11674675288056334        5.9795911901212699E-004  -2.7073591127342308E-002
         117  0.87816453873147082        4.6913338459326964E-002   4.7932844546559591E-002 -0.10533876069292850      -0.10849135421198411     
         118  0.76981913627194198        3.6836307462490378E-002   2.9301176721066868E-002 -0.11373220414346889      -0.11474538155032432     
         119  0.70803154200772411        2.8048589825895108E-002   1.1617417447754646E-002 -0.11362937357332145      -0.12284063739441115     
         120  0.68426351977470190        2.5607058278105985E-002   1.1617417447754186E-002 -0.11294420758863835      -0.12284063739441155     

 #Chemical potential mu
  0.67663978203294906     


==> anc/initial_n0.84_l20.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.83999999999999997     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   20.000000000000000     
 Tolerence=    1.0000000000000001E-005
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.69352146473860232        2.0412800366359982E-002   1.9737016108076849E-002 -0.11715226694416034      -0.11801661857629860     
           2  0.70494575544030502        2.3959727207744901E-002   2.3638568222535832E-002 -0.11587400031594461      -0.11685996939663132     
           3  0.72798212874012458        2.9009324177629938E-002   3.2712893119918249E-002 -0.11459915993786102      -0.11338612649428179     
           4  0.76236142876154545        3.6595820619270213E-002   4.5254662989650446E-002 -0.11238172320688755      -0.10842985572139910     
           5  0.80209785874046935        4.5658293153856520E-002   5.3733242143616161E-002 -0.11000268589076530      -0.10718993365465106     
           6  0.86229998494541804        3.5279995600968415E-002  0.10339862342721506      -0.11288946858034167       -3.1668061267512392E-002
           7   1.0024789362912871        8.8210894406469939E-002   9.7562235228061192E-002   4.1622062945453106E-004   1.6895395624115465E-003
           8  0.99924269701764157        5.8968122198398067E-002   7.8652080070732822E-002  -5.0480269506302682E-004  -4.5147962843961990E-005
           9   1.0000297439426928        6.6770021794355650E-002   7.1528503930660764E-002   2.1745274555838372E-006   6.4236860467300782E-007
          10   1.0000544164230938        6.9784658623794127E-002   7.1528503930664192E-002  -3.8103680946005824E-006   6.4236860467843413E-007
          11   1.0000297439426946        6.6770021794341869E-002   7.8652080070728075E-002   2.1745274555804495E-006  -4.5147962843962566E-005
          12  0.99924269701764090        5.8968122198401585E-002   9.7562235228056737E-002  -5.0480269506304916E-004   1.6895395624115183E-003
          13   1.0024789362912865        8.8210894406468010E-002  0.10339862342721273        4.1622062945462343E-004  -3.1668061267511878E-002
          14  0.86229998494542015        3.5279995600968665E-002   5.3733242143615308E-002 -0.11288946858034189      -0.10718993365465131     
          15  0.80209785874047035        4.5658293153856201E-002   4.5254662989650273E-002 -0.11000268589076508      -0.10842985572139878     
          16  0.76236142876154789        3.6595820619270629E-002   3.2712893119918776E-002 -0.11238172320688739      -0.11338612649428177     
          17  0.72798212874012425        2.9009324177630105E-002   2.3638568222535634E-002 -0.11459915993786109      -0.11685996939663149     
          18  0.70494575544030480        2.3959727207744561E-002   1.9737016108076124E-002 -0.11587400031594443      -0.11801661857629842     
          19  0.69352146473860432        2.0412800366359524E-002   1.9343841315054386E-002 -0.11715226694416042      -0.11769125443340717     
          20  0.69004178325878995        1.8920046253288667E-002   1.9343841315054795E-002 -0.11780726134362159      -0.11769125443340708     
          21  0.69352146473860188        2.0412800366360100E-002   1.9737016108076558E-002 -0.11715226694416044      -0.11801661857629860     
          22  0.70494575544030369        2.3959727207744409E-002   2.3638568222534746E-002 -0.11587400031594458      -0.11685996939663149     
          23  0.72798212874012513        2.9009324177629262E-002   3.2712893119917819E-002 -0.11459915993786084      -0.11338612649428169     
          24  0.76236142876154700        3.6595820619270497E-002   4.5254662989650342E-002 -0.11238172320688730      -0.10842985572139893     
          25  0.80209785874047046        4.5658293153856486E-002   5.3733242143616258E-002 -0.11000268589076501      -0.10718993365465131     
          26  0.86229998494541937        3.5279995600968818E-002  0.10339862342721445      -0.11288946858034202       -3.1668061267511746E-002
          27   1.0024789362912863        8.8210894406473700E-002   9.7562235228054628E-002   4.1622062945468143E-004   1.6895395624114537E-003
          28  0.99924269701764246        5.8968122198391065E-002   7.8652080070719929E-002  -5.0480269506300048E-004  -4.5147962843957728E-005
          29   1.0000297439426939        6.6770021794350903E-002   7.1528503930657031E-002   2.1745274555824663E-006   6.4236860466622224E-007
          30   1.0000544164230929        6.9784658623806450E-002   7.1528503930655102E-002  -3.8103680945990946E-006   6.4236860467359408E-007
          31   1.0000297439426939        6.6770021794347670E-002   7.8652080070723288E-002   2.1745274555813698E-006  -4.5147962843962112E-005
          32  0.99924269701764201        5.8968122198393896E-002   9.7562235228061664E-002  -5.0480269506301609E-004   1.6895395624114389E-003
          33   1.0024789362912863        8.8210894406476420E-002  0.10339862342721398        4.1622062945467417E-004  -3.1668061267512107E-002
          34  0.86229998494541726        3.5279995600967742E-002   5.3733242143616376E-002 -0.11288946858034228      -0.10718993365465140     
          35  0.80209785874047013        4.5658293153856867E-002   4.5254662989651424E-002 -0.11000268589076523      -0.10842985572139899     
          36  0.76236142876154478        3.6595820619271593E-002   3.2712893119919408E-002 -0.11238172320688755      -0.11338612649428172     
          37  0.72798212874012380        2.9009324177630580E-002   2.3638568222536103E-002 -0.11459915993786099      -0.11685996939663162     
          38  0.70494575544030291        2.3959727207744731E-002   1.9737016108076884E-002 -0.11587400031594453      -0.11801661857629867     
          39  0.69352146473860243        2.0412800366360364E-002   1.9343841315055309E-002 -0.11715226694416042      -0.11769125443340696     
          40  0.69004178325878973        1.8920046253289649E-002   1.9343841315055399E-002 -0.11780726134362121      -0.11769125443340708     
          41  0.69352146473860232        2.0412800366359861E-002   1.9737016108076186E-002 -0.11715226694416059      -0.11801661857629865     
          42  0.70494575544030325        2.3959727207744384E-002   2.3638568222534757E-002 -0.11587400031594462      -0.11685996939663153     
          43  0.72798212874012524        2.9009324177629008E-002   3.2712893119917590E-002 -0.11459915993786091      -0.11338612649428170     
          44  0.76236142876154689        3.6595820619270220E-002   4.5254662989650342E-002 -0.11238172320688747      -0.10842985572139921     
          45  0.80209785874047057        4.5658293153856166E-002   5.3733242143615807E-002 -0.11000268589076502      -0.10718993365465140     
          46  0.86229998494541960        3.5279995600968443E-002  0.10339862342721465      -0.11288946858034181       -3.1668061267511489E-002
          47   1.0024789362912860        8.8210894406475587E-002   9.7562235228062039E-002   4.1622062945464739E-004   1.6895395624114862E-003
          48  0.99924269701764135        5.8968122198399961E-002   7.8652080070727826E-002  -5.0480269506303181E-004  -4.5147962843959774E-005
          49   1.0000297439426948        6.6770021794345338E-002   7.1528503930663678E-002   2.1745274555987111E-006   6.4236860468205742E-007
          50   1.0000544164230944        6.9784658623796222E-002   7.1528503930668397E-002  -3.8103680945808106E-006   6.4236860469214717E-007
          51   1.0000297439426944        6.6770021794349849E-002   7.8652080070734806E-002   2.1745274555899337E-006  -4.5147962843962031E-005
          52  0.99924269701764190        5.8968122198393057E-002   9.7562235228062094E-002  -5.0480269506301923E-004   1.6895395624114875E-003
          53   1.0024789362912863        8.8210894406474907E-002  0.10339862342721395        4.1622062945464056E-004  -3.1668061267512246E-002
          54  0.86229998494541737        3.5279995600968291E-002   5.3733242143616064E-002 -0.11288946858034205      -0.10718993365465126     
          55  0.80209785874047035        4.5658293153856729E-002   4.5254662989650807E-002 -0.11000268589076516      -0.10842985572139879     
          56  0.76236142876154622        3.6595820619270934E-002   3.2712893119919199E-002 -0.11238172320688765      -0.11338612649428165     
          57  0.72798212874012469        2.9009324177630500E-002   2.3638568222536231E-002 -0.11459915993786099      -0.11685996939663140     
          58  0.70494575544030424        2.3959727207744988E-002   1.9737016108076530E-002 -0.11587400031594465      -0.11801661857629857     
          59  0.69352146473860188        2.0412800366359708E-002   1.9343841315054365E-002 -0.11715226694416048      -0.11769125443340717     
          60  0.69004178325878884        1.8920046253288750E-002   1.9343841315054695E-002 -0.11780726134362156      -0.11769125443340714     
          61  0.69352146473860310        2.0412800366359615E-002   1.9737016108076249E-002 -0.11715226694416041      -0.11801661857629858     
          62  0.70494575544030535        2.3959727207744256E-002   2.3638568222535336E-002 -0.11587400031594457      -0.11685996939663137     
          63  0.72798212874012513        2.9009324177629699E-002   3.2712893119918568E-002 -0.11459915993786099      -0.11338612649428155     
          64  0.76236142876154411        3.6595820619270948E-002   4.5254662989650467E-002 -0.11238172320688763      -0.10842985572139877     
          65  0.80209785874047101        4.5658293153856097E-002   5.3733242143614642E-002 -0.11000268589076517      -0.10718993365465115     
          66  0.86229998494541860        3.5279995600967597E-002  0.10339862342721530      -0.11288946858034210       -3.1668061267511802E-002
          67   1.0024789362912874        8.8210894406467705E-002   9.7562235228054378E-002   4.1622062945466826E-004   1.6895395624114563E-003
          68  0.99924269701764201        5.8968122198394632E-002   7.8652080070723301E-002  -5.0480269506300384E-004  -4.5147962843960086E-005
          69   1.0000297439426944        6.6770021794344159E-002   7.1528503930667148E-002   2.1745274555890706E-006   6.4236860468089243E-007
          70   1.0000544164230933        6.9784658623801843E-002   7.1528503930659931E-002  -3.8103680945886270E-006   6.4236860468447866E-007
          71   1.0000297439426946        6.6770021794343437E-002   7.8652080070728714E-002   2.1745274555882405E-006  -4.5147962843964084E-005
          72  0.99924269701764212        5.8968122198394535E-002   9.7562235228058528E-002  -5.0480269506301436E-004   1.6895395624114693E-003
          73   1.0024789362912863        8.8210894406471799E-002  0.10339862342721416        4.1622062945467726E-004  -3.1668061267511823E-002
          74  0.86229998494541982        3.5279995600968631E-002   5.3733242143615828E-002 -0.11288946858034166      -0.10718993365465138     
          75  0.80209785874047068        4.5658293153856777E-002   4.5254662989650710E-002 -0.11000268589076509      -0.10842985572139892     
          76  0.76236142876154545        3.6595820619270802E-002   3.2712893119918554E-002 -0.11238172320688741      -0.11338612649428166     
          77  0.72798212874012447        2.9009324177630268E-002   2.3638568222535423E-002 -0.11459915993786099      -0.11685996939663143     
          78  0.70494575544030491        2.3959727207744308E-002   1.9737016108076211E-002 -0.11587400031594447      -0.11801661857629861     
          79  0.69352146473860299        2.0412800366359778E-002   1.9343841315055003E-002 -0.11715226694416037      -0.11769125443340728     
          80  0.69004178325879018        1.8920046253289025E-002   1.9343841315054806E-002 -0.11780726134362153      -0.11769125443340719     
          81  0.69352146473860232        2.0412800366360236E-002   1.9737016108076294E-002 -0.11715226694416042      -0.11801661857629861     
          82  0.70494575544030436        2.3959727207743899E-002   2.3638568222535447E-002 -0.11587400031594453      -0.11685996939663151     
          83  0.72798212874012469        2.9009324177630223E-002   3.2712893119919005E-002 -0.11459915993786099      -0.11338612649428180     
          84  0.76236142876154456        3.6595820619271247E-002   4.5254662989650515E-002 -0.11238172320688748      -0.10842985572139893     
          85  0.80209785874047135        4.5658293153856298E-002   5.3733242143615509E-002 -0.11000268589076503      -0.10718993365465131     
          86  0.86229998494541760        3.5279995600967722E-002  0.10339862342721448      -0.11288946858034198       -3.1668061267512267E-002
          87   1.0024789362912863        8.8210894406475115E-002   9.7562235228061553E-002   4.1622062945468783E-004   1.6895395624114268E-003
          88  0.99924269701764135        5.8968122198398955E-002   7.8652080070734431E-002  -5.0480269506297988E-004  -4.5147962843962187E-005
          89   1.0000297439426935        6.6770021794349460E-002   7.1528503930668966E-002   2.1745274555805685E-006   6.4236860466298234E-007
          90   1.0000544164230925        6.9784658623807075E-002   7.1528503930660153E-002  -3.8103680945890840E-006   6.4236860468350648E-007
          91   1.0000297439426933        6.6770021794349377E-002   7.8652080070726244E-002   2.1745274555903526E-006  -4.5147962843963928E-005
          92  0.99924269701764123        5.8968122198400759E-002   9.7562235228064648E-002  -5.0480269506302986E-004   1.6895395624114816E-003
          93   1.0024789362912860        8.8210894406476434E-002  0.10339862342721134        4.1622062945463134E-004  -3.1668061267511836E-002
          94  0.86229998494542037        3.5279995600967326E-002   5.3733242143615023E-002 -0.11288946858034214      -0.10718993365465128     
          95  0.80209785874047079        4.5658293153855972E-002   4.5254662989650696E-002 -0.11000268589076498      -0.10842985572139885     
          96  0.76236142876154578        3.6595820619271066E-002   3.2712893119918506E-002 -0.11238172320688739      -0.11338612649428177     
          97  0.72798212874012569        2.9009324177629317E-002   2.3638568222534719E-002 -0.11459915993786099      -0.11685996939663140     
          98  0.70494575544030613        2.3959727207743853E-002   1.9737016108075905E-002 -0.11587400031594447      -0.11801661857629864     
          99  0.69352146473860254        2.0412800366359979E-002   1.9343841315055749E-002 -0.11715226694416041      -0.11769125443340697     
         100  0.69004178325878995        1.8920046253290058E-002   1.9343841315055090E-002 -0.11780726134362138      -0.11769125443340712     
         101  0.69352146473860210        2.0412800366359569E-002   1.9737016108076041E-002 -0.11715226694416045      -0.11801661857629868     
         102  0.70494575544030580        2.3959727207743982E-002   2.3638568222534680E-002 -0.11587400031594453      -0.11685996939663158     
         103  0.72798212874012380        2.9009324177629352E-002   3.2712893119918193E-002 -0.11459915993786075      -0.11338612649428176     
         104  0.76236142876154500        3.6595820619270844E-002   4.5254662989650633E-002 -0.11238172320688750      -0.10842985572139906     
         105  0.80209785874046879        4.5658293153856486E-002   5.3733242143616668E-002 -0.11000268589076523      -0.10718993365465142     
         106  0.86229998494541904        3.5279995600968866E-002  0.10339862342721631      -0.11288946858034188       -3.1668061267511816E-002
         107   1.0024789362912860        8.8210894406477947E-002   9.7562235228064037E-002   4.1622062945459931E-004   1.6895395624115157E-003
         108  0.99924269701764112        5.8968122198399281E-002   7.8652080070727742E-002  -5.0480269506304330E-004  -4.5147962843956142E-005
         109   1.0000297439426933        6.6770021794354317E-002   7.1528503930660084E-002   2.1745274555971903E-006   6.4236860470711445E-007
         110   1.0000544164230938        6.9784658623798582E-002   7.1528503930668522E-002  -3.8103680945786290E-006   6.4236860469978095E-007
         111   1.0000297439426939        6.6770021794352763E-002   7.8652080070744632E-002   2.1745274556010544E-006  -4.5147962843954441E-005
         112  0.99924269701764101        5.8968122198405248E-002   9.7562235228069935E-002  -5.0480269506301381E-004   1.6895395624114823E-003
         113   1.0024789362912860        8.8210894406475560E-002  0.10339862342721461        4.1622062945462310E-004  -3.1668061267511836E-002
         114  0.86229998494542015        3.5279995600968901E-002   5.3733242143615717E-002 -0.11288946858034160      -0.10718993365465120     
         115  0.80209785874046879        4.5658293153856257E-002   4.5254662989650897E-002 -0.11000268589076513      -0.10842985572139897     
         116  0.76236142876154545        3.6595820619271135E-002   3.2712893119918950E-002 -0.11238172320688758      -0.11338612649428162     
         117  0.72798212874012458        2.9009324177630101E-002   2.3638568222535426E-002 -0.11459915993786089      -0.11685996939663144     
         118  0.70494575544030535        2.3959727207744242E-002   1.9737016108076339E-002 -0.11587400031594475      -0.11801661857629879     
         119  0.69352146473860199        2.0412800366360197E-002   1.9343841315054768E-002 -0.11715226694416049      -0.11769125443340715     
         120  0.69004178325878829        1.8920046253288872E-002   1.9343841315054934E-002 -0.11780726134362153      -0.11769125443340728     

 #Chemical potential mu
  0.65569575863591600     


==> anc/initial_n0.84_l30.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.83999999999999997     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   30.000000000000000     
 Tolerence=    1.0000000000000001E-005
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.68939500939178888        1.8666058277893374E-002   1.9544423977926748E-002 -0.11791126504106662      -0.11756320059338636     
           2  0.69469048381762455        2.0066220616667681E-002   2.0825887773281461E-002 -0.11745247371191321      -0.11732556011470435     
           3  0.70343854917188897        2.2527281107769002E-002   2.3001846128128584E-002 -0.11661308293829274      -0.11681190495987541     
           4  0.71645542438726462        2.5913622137948546E-002   2.7025482600904836E-002 -0.11554974800908194      -0.11549587086286137     
           5  0.73472488410063352        3.0140051511701519E-002   3.3446791371019038E-002 -0.11436117101618701      -0.11311139736151063     
           6  0.75843622058143567        3.5557536612192082E-002   4.1666399702339804E-002 -0.11276366174521113      -0.10999794410587106     
           7  0.78630891472302855        4.3039829668455071E-002   5.0422709683617187E-002 -0.10998171132345783      -0.10658804007740053     
           8  0.81388095319854636        4.9704330478098108E-002   5.5482379120827922E-002 -0.10819051718216670      -0.10671465621013497     
           9  0.85722000802588938        3.2003410007488492E-002   9.8371922773146894E-002 -0.11505055920105063       -3.3365827542065393E-002
          10   1.0024408167840972        9.2516793958113033E-002   9.9795132004752804E-002   3.3325853641048381E-004   1.7523920207485430E-003
          11  0.99918170855549948        5.8155339836356193E-002   7.8924347188658844E-002  -5.1841816078837066E-004  -4.9676285123755677E-005
          12  0.99999267201665032        6.6688995767894568E-002   7.1424645596825709E-002   2.0475176401386673E-006   1.9967614302925253E-007
          13   1.0000210668509029        7.0167400408525385E-002   7.0835405621432201E-002  -1.8851900270120805E-006   4.9144952760819343E-007
          14   1.0000257213925863        7.0524201669076941E-002   7.0734309847289234E-002  -2.1508748882892385E-007   2.9203080214192201E-007
          15   1.0000266425354525        7.0575542244399686E-002   7.0734309847298185E-002  -1.5008687232695067E-007   2.9203080216912019E-007
          16   1.0000257213925874        7.0524201669053779E-002   7.0835405621460290E-002  -2.1508748881775713E-007   4.9144952762113736E-007
          17   1.0000210668509029        7.0167400408510938E-002   7.1424645596857642E-002  -1.8851900269685635E-006   1.9967614305336650E-007
          18  0.99999267201665065        6.6688995767881717E-002   7.8924347188665978E-002   2.0475176401429113E-006  -4.9676285123765693E-005
          19  0.99918170855549793        5.8155339836355367E-002   9.9795132004749654E-002  -5.1841816078838443E-004   1.7523920207485428E-003
          20   1.0024408167840975        9.2516793958112700E-002   9.8371922773149351E-002   3.3325853641041317E-004  -3.3365827542065532E-002
          21  0.85722000802588982        3.2003410007487777E-002   5.5482379120827215E-002 -0.11505055920105063      -0.10671465621013472     
          22  0.81388095319854592        4.9704330478098593E-002   5.0422709683618144E-002 -0.10819051718216695      -0.10658804007740033     
          23  0.78630891472302844        4.3039829668455765E-002   4.1666399702341039E-002 -0.10998171132345788      -0.10999794410587095     
          24  0.75843622058143656        3.5557536612192735E-002   3.3446791371019684E-002 -0.11276366174521127      -0.11311139736151050     
          25  0.73472488410063530        3.0140051511701325E-002   2.7025482600904226E-002 -0.11436117101618691      -0.11549587086286137     
          26  0.71645542438726684        2.5913622137947602E-002   2.3001846128127730E-002 -0.11554974800908185      -0.11681190495987545     
          27  0.70343854917188953        2.2527281107768703E-002   2.0825887773281301E-002 -0.11661308293829280      -0.11732556011470435     
          28  0.69469048381762377        2.0066220616667695E-002   1.9544423977926925E-002 -0.11745247371191325      -0.11756320059338629     
          29  0.68939500939178966        1.8666058277893645E-002   1.8791858981849763E-002 -0.11791126504106640      -0.11774236618467490     
          30  0.68755974352924576        1.8235031989946152E-002   1.8791858981849756E-002 -0.11803707386902662      -0.11774236618467525     
          31  0.68939500939179144        1.8666058277894401E-002   1.9544423977927963E-002 -0.11791126504106618      -0.11756320059338601     
          32  0.69469048381762544        2.0066220616668105E-002   2.0825887773281388E-002 -0.11745247371191306      -0.11732556011470414     
          33  0.70343854917189041        2.2527281107768339E-002   2.3001846128127279E-002 -0.11661308293829283      -0.11681190495987542     
          34  0.71645542438726406        2.5913622137947328E-002   2.7025482600903313E-002 -0.11554974800908206      -0.11549587086286130     
          35  0.73472488410063441        3.0140051511700530E-002   3.3446791371018796E-002 -0.11436117101618709      -0.11311139736151048     
          36  0.75843622058143456        3.5557536612192395E-002   4.1666399702340880E-002 -0.11276366174521144      -0.10999794410587095     
          37  0.78630891472302744        4.3039829668455806E-002   5.0422709683617499E-002 -0.10998171132345799      -0.10658804007740032     
          38  0.81388095319854548        4.9704330478097747E-002   5.5482379120827596E-002 -0.10819051718216707      -0.10671465621013503     
          39  0.85722000802588794        3.2003410007487965E-002   9.8371922773145187E-002 -0.11505055920105106       -3.3365827542065102E-002
          40   1.0024408167840966        9.2516793958112131E-002   9.9795132004746004E-002   3.3325853641046359E-004   1.7523920207485723E-003
          41  0.99918170855549993        5.8155339836347686E-002   7.8924347188663618E-002  -5.1841816078837739E-004  -4.9676285123763226E-005
          42  0.99999267201665076        6.6688995767880468E-002   7.1424645596856101E-002   2.0475176401467585E-006   1.9967614306719092E-007
          43   1.0000210668509038        7.0167400408508607E-002   7.0835405621468367E-002  -1.8851900269744758E-006   4.9144952762086081E-007
          44   1.0000257213925863        7.0524201669065728E-002   7.0734309847303625E-002  -2.1508748883334150E-007   2.9203080214065776E-007
          45   1.0000266425354527        7.0575542244393843E-002   7.0734309847295826E-002  -1.5008687233206198E-007   2.9203080215264137E-007
          46   1.0000257213925869        7.0524201669067102E-002   7.0835405621455572E-002  -2.1508748884199916E-007   4.9144952761352635E-007
          47   1.0000210668509033        7.0167400408515990E-002   7.1424645596849468E-002  -1.8851900269997657E-006   1.9967614305431182E-007
          48  0.99999267201665154        6.6688995767880663E-002   7.8924347188661995E-002   2.0475176401506710E-006  -4.9676285123751110E-005
          49  0.99918170855549859        5.8155339836351162E-002   9.9795132004749557E-002  -5.1841816078835494E-004   1.7523920207485027E-003
          50   1.0024408167840961        9.2516793958118251E-002   9.8371922773144327E-002   3.3325853641035457E-004  -3.3365827542065539E-002
          51  0.85722000802588916        3.2003410007487972E-002   5.5482379120827124E-002 -0.11505055920105071      -0.10671465621013490     
          52  0.81388095319854536        4.9704330478096664E-002   5.0422709683616548E-002 -0.10819051718216688      -0.10658804007740041     
          53  0.78630891472302755        4.3039829668455515E-002   4.1666399702340616E-002 -0.10998171132345790      -0.10999794410587106     
          54  0.75843622058143478        3.5557536612192492E-002   3.3446791371019267E-002 -0.11276366174521137      -0.11311139736151052     
          55  0.73472488410063141        3.0140051511701106E-002   2.7025482600904021E-002 -0.11436117101618740      -0.11549587086286162     
          56  0.71645542438726273        2.5913622137947841E-002   2.3001846128128469E-002 -0.11554974800908221      -0.11681190495987553     
          57  0.70343854917188942        2.2527281107769415E-002   2.0825887773281690E-002 -0.11661308293829284      -0.11732556011470414     
          58  0.69469048381762477        2.0066220616667758E-002   1.9544423977927300E-002 -0.11745247371191303      -0.11756320059338586     
          59  0.68939500939179177        1.8666058277893690E-002   1.8791858981849392E-002 -0.11791126504106622      -0.11774236618467529     
          60  0.68755974352924576        1.8235031989946079E-002   1.8791858981849777E-002 -0.11803707386902663      -0.11774236618467483     
          61  0.68939500939179088        1.8666058277893548E-002   1.9544423977926995E-002 -0.11791126504106635      -0.11756320059338617     
          62  0.69469048381762366        2.0066220616667785E-002   2.0825887773281634E-002 -0.11745247371191322      -0.11732556011470439     
          63  0.70343854917188819        2.2527281107769255E-002   2.3001846128128244E-002 -0.11661308293829296      -0.11681190495987574     
          64  0.71645542438726395        2.5913622137947706E-002   2.7025482600903660E-002 -0.11554974800908210      -0.11549587086286156     
          65  0.73472488410063364        3.0140051511700353E-002   3.3446791371019163E-002 -0.11436117101618720      -0.11311139736151062     
          66  0.75843622058143523        3.5557536612193082E-002   4.1666399702341102E-002 -0.11276366174521134      -0.10999794410587108     
          67  0.78630891472302700        4.3039829668455716E-002   5.0422709683617103E-002 -0.10998171132345791      -0.10658804007740044     
          68  0.81388095319854670        4.9704330478097129E-002   5.5482379120827291E-002 -0.10819051718216689      -0.10671465621013454     
          69  0.85722000802588982        3.2003410007488263E-002   9.8371922773146742E-002 -0.11505055920105051       -3.3365827542065164E-002
          70   1.0024408167840964        9.2516793958115046E-002   9.9795132004755108E-002   3.3325853641045437E-004   1.7523920207485073E-003
          71  0.99918170855549882        5.8155339836356866E-002   7.8924347188666685E-002  -5.1841816078836557E-004  -4.9676285123759675E-005
          72  0.99999267201665099        6.6688995767879469E-002   7.1424645596846845E-002   2.0475176401296747E-006   1.9967614306255408E-007
          73   1.0000210668509033        7.0167400408516628E-002   7.0835405621463773E-002  -1.8851900269997994E-006   4.9144952761658774E-007
          74   1.0000257213925869        7.0524201669069059E-002   7.0734309847305901E-002  -2.1508748883307233E-007   2.9203080215332217E-007
          75   1.0000266425354520        7.0575542244395842E-002   7.0734309847311716E-002  -1.5008687232489129E-007   2.9203080215667108E-007
          76   1.0000257213925874        7.0524201669055403E-002   7.0835405621474556E-002  -2.1508748882013936E-007   4.9144952761724895E-007
          77   1.0000210668509038        7.0167400408506941E-002   7.1424645596860459E-002  -1.8851900269727028E-006   1.9967614304777190E-007
          78  0.99999267201665099        6.6688995767879095E-002   7.8924347188659469E-002   2.0475176401386050E-006  -4.9676285123752350E-005
          79  0.99918170855549948        5.8155339836344251E-002   9.9795132004741119E-002  -5.1841816078835917E-004   1.7523920207485790E-003
          80   1.0024408167840977        9.2516793958108814E-002   9.8371922773145604E-002   3.3325853641033093E-004  -3.3365827542065858E-002
          81  0.85722000802588882        3.2003410007487278E-002   5.5482379120826916E-002 -0.11505055920105078      -0.10671465621013457     
          82  0.81388095319854681        4.9704330478097539E-002   5.0422709683617041E-002 -0.10819051718216689      -0.10658804007740061     
          83  0.78630891472302755        4.3039829668455425E-002   4.1666399702340699E-002 -0.10998171132345796      -0.10999794410587105     
          84  0.75843622058143501        3.5557536612192582E-002   3.3446791371018705E-002 -0.11276366174521127      -0.11311139736151063     
          85  0.73472488410063463        3.0140051511700214E-002   2.7025482600903129E-002 -0.11436117101618706      -0.11549587086286130     
          86  0.71645542438726595        2.5913622137947474E-002   2.3001846128127744E-002 -0.11554974800908197      -0.11681190495987556     
          87  0.70343854917188819        2.2527281107769054E-002   2.0825887773281412E-002 -0.11661308293829295      -0.11732556011470435     
          88  0.69469048381762388        2.0066220616667695E-002   1.9544423977927265E-002 -0.11745247371191322      -0.11756320059338618     
          89  0.68939500939179177        1.8666058277893804E-002   1.8791858981849340E-002 -0.11791126504106623      -0.11774236618467501     
          90  0.68755974352924731        1.8235031989945333E-002   1.8791858981849131E-002 -0.11803707386902650      -0.11774236618467530     
          91  0.68939500939179243        1.8666058277894040E-002   1.9544423977927494E-002 -0.11791126504106612      -0.11756320059338612     
          92  0.69469048381762599        2.0066220616667730E-002   2.0825887773281520E-002 -0.11745247371191300      -0.11732556011470398     
          93  0.70343854917189030        2.2527281107768988E-002   2.3001846128128386E-002 -0.11661308293829264      -0.11681190495987546     
          94  0.71645542438726473        2.5913622137948358E-002   2.7025482600904357E-002 -0.11554974800908205      -0.11549587086286145     
          95  0.73472488410063308        3.0140051511701182E-002   3.3446791371019316E-002 -0.11436117101618717      -0.11311139736151045     
          96  0.75843622058143434        3.5557536612192978E-002   4.1666399702341358E-002 -0.11276366174521132      -0.10999794410587108     
          97  0.78630891472302822        4.3039829668456230E-002   5.0422709683617777E-002 -0.10998171132345787      -0.10658804007740037     
          98  0.81388095319854514        4.9704330478097747E-002   5.5482379120827360E-002 -0.10819051718216707      -0.10671465621013468     
          99  0.85722000802588971        3.2003410007488138E-002   9.8371922773147796E-002 -0.11505055920105073       -3.3365827542065581E-002
         100   1.0024408167840975        9.2516793958112103E-002   9.9795132004749709E-002   3.3325853641030914E-004   1.7523920207486150E-003
         101  0.99918170855549848        5.8155339836359343E-002   7.8924347188664756E-002  -5.1841816078840438E-004  -4.9676285123761132E-005
         102  0.99999267201665099        6.6688995767883660E-002   7.1424645596859196E-002   2.0475176401368745E-006   1.9967614304358727E-007
         103   1.0000210668509038        7.0167400408512201E-002   7.0835405621473141E-002  -1.8851900269919874E-006   4.9144952762593083E-007
         104   1.0000257213925867        7.0524201669062259E-002   7.0734309847308649E-002  -2.1508748882903754E-007   2.9203080215354150E-007
         105   1.0000266425354527        7.0575542244394857E-002   7.0734309847293703E-002  -1.5008687231473634E-007   2.9203080215318353E-007
         106   1.0000257213925863        7.0524201669072514E-002   7.0835405621444053E-002  -2.1508748884092409E-007   4.9144952760184163E-007
         107   1.0000210668509026        7.0167400408532823E-002   7.1424645596831801E-002  -1.8851900269933774E-006   1.9967614304716106E-007
         108  0.99999267201665043        6.6688995767892473E-002   7.8924347188659177E-002   2.0475176401247475E-006  -4.9676285123769521E-005
         109  0.99918170855549759        5.8155339836369078E-002   9.9795132004750112E-002  -5.1841816078839593E-004   1.7523920207485459E-003
         110   1.0024408167840972        9.2516793958110369E-002   9.8371922773149309E-002   3.3325853641037528E-004  -3.3365827542065359E-002
         111  0.85722000802589005        3.2003410007488325E-002   5.5482379120827451E-002 -0.11505055920105033      -0.10671465621013486     
         112  0.81388095319854703        4.9704330478098364E-002   5.0422709683618075E-002 -0.10819051718216680      -0.10658804007740043     
         113  0.78630891472302888        4.3039829668456063E-002   4.1666399702340914E-002 -0.10998171132345769      -0.10999794410587095     
         114  0.75843622058143545        3.5557536612192617E-002   3.3446791371018941E-002 -0.11276366174521112      -0.11311139736151049     
         115  0.73472488410063508        3.0140051511700863E-002   2.7025482600904000E-002 -0.11436117101618690      -0.11549587086286127     
         116  0.71645542438726506        2.5913622137947474E-002   2.3001846128127980E-002 -0.11554974800908198      -0.11681190495987549     
         117  0.70343854917189030        2.2527281107769172E-002   2.0825887773282262E-002 -0.11661308293829259      -0.11732556011470407     
         118  0.69469048381762588        2.0066220616668656E-002   1.9544423977927917E-002 -0.11745247371191303      -0.11756320059338585     
         119  0.68939500939179199        1.8666058277894058E-002   1.8791858981850266E-002 -0.11791126504106610      -0.11774236618467462     
         120  0.68755974352924620        1.8235031989946353E-002   1.8791858981849340E-002 -0.11803707386902636      -0.11774236618467553     

 #Chemical potential mu
  0.64671946749707054     


==> anc/initial_n0.84_l40.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.83999999999999997     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   40.000000000000000     
 Tolerence=    1.0000000000000001E-005
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.68684997920767277        1.8368375097638872E-002   1.8744723613740469E-002 -0.11788139104874390      -0.11779319319107838     
           2  0.69056881871740672        1.8930976697672117E-002   1.9946413831035611E-002 -0.11783448400914483      -0.11739759937516447     
           3  0.69585069946471234        2.0060188593684334E-002   2.1431115091000486E-002 -0.11755031445113828      -0.11696236156358358     
           4  0.70282080785157375        2.2005088225151483E-002   2.2614452524433025E-002 -0.11688628798540533      -0.11683963956337273     
           5  0.71139452924144631        2.4579996553533597E-002   2.4726211195624351E-002 -0.11596109480889476      -0.11629216413339662     
           6  0.72263357279034768        2.7559430665546364E-002   2.8066683669123977E-002 -0.11500261483647296      -0.11520350855659152     
           7  0.73742682409299654        3.1125067795427955E-002   3.3046955182194825E-002 -0.11394709993855426      -0.11337006582077599     
           8  0.75564313406832928        3.5366932044828450E-002   3.9334755688867955E-002 -0.11268055212621492      -0.11097982935844072     
           9  0.77683934792400899        4.0693994532991176E-002   4.6112077438399499E-002 -0.11088556932059807      -0.10842943806108363     
          10  0.80000778913606829        4.7608057884762620E-002   5.3003965765442224E-002 -0.10808162308214628      -0.10567109735332064     
          11  0.82022765320938906        5.2131581382033020E-002   5.6157924470473040E-002 -0.10710963171564872      -0.10654260931011485     
          12  0.85541536627192716        3.1051289110232506E-002   9.6097202863225747E-002 -0.11574868288474308       -3.4112970352572984E-002
          13   1.0023888455753396        9.4680677766860302E-002  0.10086828942198146        2.9246394334383005E-004   1.7747703309449561E-003
          14  0.99915881829957676        5.7787807344911180E-002   7.9071778441543936E-002  -5.2593588482869268E-004  -5.1429579286809986E-005
          15  0.99998080847635562        6.6623214856378843E-002   7.1432258396475962E-002   1.6888275854906481E-006   1.5262369418023319E-007
          16   1.0000086065325275        7.0155820102603794E-002   7.0830752335353270E-002  -1.9309012885224190E-006   3.3452795415424555E-007
          17   1.0000129679582357        7.0526241774805223E-002   7.0712989552471725E-002  -1.3561039360740902E-007   1.3236412527523310E-007
          18   1.0000142623190504        7.0604104833819972E-002   7.0675689627092864E-002  -7.2258670049440777E-008   1.7239284489744871E-007
          19   1.0000148571964009        7.0627393636638405E-002   7.0665364539319764E-002  -7.7620280560813645E-008   1.7911366209816616E-007
          20   1.0000150508966632        7.0632448506328160E-002   7.0665364539330255E-002  -7.9149702644492158E-008   1.7911366211281602E-007
          21   1.0000148571964016        7.0627393636620628E-002   7.0675689627116386E-002  -7.7620280536211772E-008   1.7239284490275910E-007
          22   1.0000142623190522        7.0604104833791467E-002   7.0712989552490432E-002  -7.2258670055404762E-008   1.3236412529422455E-007
          23   1.0000129679582368        7.0526241774779286E-002   7.0830752335368299E-002  -1.3561039359096526E-007   3.3452795416609915E-007
          24   1.0000086065325273        7.0155820102592484E-002   7.1432258396495224E-002  -1.9309012884932078E-006   1.5262369419187174E-007
          25  0.99998080847635529        6.6623214856372015E-002   7.9071778441564114E-002   1.6888275854850033E-006  -5.1429579286810556E-005
          26  0.99915881829957764        5.7787807344905767E-002  0.10086828942198602       -5.2593588482862568E-004   1.7747703309448080E-003
          27   1.0023888455753398        9.4680677766855056E-002   9.6097202863225387E-002   2.9246394334390751E-004  -3.4112970352572942E-002
          28  0.85541536627193104        3.1051289110232926E-002   5.6157924470472749E-002 -0.11574868288474260      -0.10654260931011483     
          29  0.82022765320938862        5.2131581382033970E-002   5.3003965765443375E-002 -0.10710963171564879      -0.10567109735332059     
          30  0.80000778913606807        4.7608057884762862E-002   4.6112077438399929E-002 -0.10808162308214633      -0.10842943806108363     
          31  0.77683934792400899        4.0693994532991544E-002   3.9334755688868128E-002 -0.11088556932059818      -0.11097982935844064     
          32  0.75564313406833106        3.5366932044827909E-002   3.3046955182194804E-002 -0.11268055212621468      -0.11337006582077601     
          33  0.73742682409299554        3.1125067795428014E-002   2.8066683669123876E-002 -0.11394709993855427      -0.11520350855659139     
          34  0.72263357279034912        2.7559430665545923E-002   2.4726211195623959E-002 -0.11500261483647281      -0.11629216413339651     
          35  0.71139452924144631        2.4579996553533649E-002   2.2614452524433438E-002 -0.11596109480889472      -0.11683963956337269     
          36  0.70282080785157275        2.2005088225151851E-002   2.1431115091000486E-002 -0.11688628798540550      -0.11696236156358363     
          37  0.69585069946471179        2.0060188593683928E-002   1.9946413831035417E-002 -0.11755031445113806      -0.11739759937516467     
          38  0.69056881871740650        1.8930976697672231E-002   1.8744723613740223E-002 -0.11783448400914483      -0.11779319319107820     
          39  0.68684997920767377        1.8368375097638615E-002   1.7719391546476719E-002 -0.11788139104874364      -0.11823909864744951     
          40  0.68546699688582380        1.8256430907252676E-002   1.7719391546476254E-002 -0.11783434827606191      -0.11823909864744982     
          41  0.68684997920767443        1.8368375097638751E-002   1.8744723613740320E-002 -0.11788139104874362      -0.11779319319107825     
          42  0.69056881871740616        1.8930976697671992E-002   1.9946413831035546E-002 -0.11783448400914494      -0.11739759937516465     
          43  0.69585069946471267        2.0060188593684362E-002   2.1431115091000461E-002 -0.11755031445113800      -0.11696236156358357     
          44  0.70282080785157464        2.2005088225151421E-002   2.2614452524433528E-002 -0.11688628798540524      -0.11683963956337255     
          45  0.71139452924144508        2.4579996553534315E-002   2.4726211195624136E-002 -0.11596109480889467      -0.11629216413339657     
          46  0.72263357279034501        2.7559430665545705E-002   2.8066683669122718E-002 -0.11500261483647337      -0.11520350855659173     
          47  0.73742682409299209        3.1125067795427081E-002   3.3046955182193596E-002 -0.11394709993855479      -0.11337006582077613     
          48  0.75564313406832773        3.5366932044827652E-002   3.9334755688867441E-002 -0.11268055212621511      -0.11097982935844074     
          49  0.77683934792400899        4.0693994532990864E-002   4.6112077438399936E-002 -0.11088556932059833      -0.10842943806108356     
          50  0.80000778913606740        4.7608057884763258E-002   5.3003965765443424E-002 -0.10808162308214651      -0.10567109735332064     
          51  0.82022765320938817        5.2131581382033845E-002   5.6157924470473651E-002 -0.10710963171564866      -0.10654260931011482     
          52  0.85541536627192727        3.1051289110232534E-002   9.6097202863225567E-002 -0.11574868288474337       -3.4112970352573123E-002
          53   1.0023888455753400        9.4680677766856389E-002  0.10086828942198234        2.9246394334395923E-004   1.7747703309447722E-003
          54  0.99915881829957875        5.7787807344893291E-002   7.9071778441559576E-002  -5.2593588482858751E-004  -5.1429579286783986E-005
          55  0.99998080847635673        6.6623214856366034E-002   7.1432258396508574E-002   1.6888275854948608E-006   1.5262369418150196E-007
          56   1.0000086065325269        7.0155820102605584E-002   7.0830752335374572E-002  -1.9309012884994123E-006   3.3452795416539928E-007
          57   1.0000129679582368        7.0526241774780826E-002   7.0712989552483507E-002  -1.3561039361065761E-007   1.3236412529261477E-007
          58   1.0000142623190516        7.0604104833798420E-002   7.0675689627109836E-002  -7.2258670045688460E-008   1.7239284488843686E-007
          59   1.0000148571964020        7.0627393636637212E-002   7.0665364539284431E-002  -7.7620280550810556E-008   1.7911366208201242E-007
          60   1.0000150508966601        7.0632448506363146E-002   7.0665364539285069E-002  -7.9149702676516965E-008   1.7911366208630275E-007
          61   1.0000148571964014        7.0627393636640209E-002   7.0675689627107630E-002  -7.7620280548718861E-008   1.7239284489679962E-007
          62   1.0000142623190513        7.0604104833802139E-002   7.0712989552485048E-002  -7.2258670051850281E-008   1.3236412529785390E-007
          63   1.0000129679582370        7.0526241774776316E-002   7.0830752335380637E-002  -1.3561039358789280E-007   3.3452795416676449E-007
          64   1.0000086065325262        7.0155820102604793E-002   7.1432258396514001E-002  -1.9309012885146208E-006   1.5262369419224972E-007
          65  0.99998080847635640        6.6623214856362675E-002   7.9071778441565044E-002   1.6888275854947249E-006  -5.1429579286799124E-005
          66  0.99915881829957809        5.7787807344901472E-002  0.10086828942198592       -5.2593588482859228E-004   1.7747703309448091E-003
          67   1.0023888455753402        9.4680677766854737E-002   9.6097202863226858E-002   2.9246394334392009E-004  -3.4112970352573019E-002
          68  0.85541536627192760        3.1051289110232569E-002   5.6157924470472825E-002 -0.11574868288474321      -0.10654260931011462     
          69  0.82022765320938906        5.2131581382033401E-002   5.3003965765442661E-002 -0.10710963171564865      -0.10567109735332067     
          70  0.80000778913606851        4.7608057884762502E-002   4.6112077438399381E-002 -0.10808162308214633      -0.10842943806108371     
          71  0.77683934792400877        4.0693994532990357E-002   3.9334755688867552E-002 -0.11088556932059845      -0.11097982935844077     
          72  0.75564313406832595        3.5366932044827999E-002   3.3046955182194152E-002 -0.11268055212621517      -0.11337006582077613     
          73  0.73742682409299343        3.1125067795427026E-002   2.8066683669122780E-002 -0.11394709993855470      -0.11520350855659164     
          74  0.72263357279034546        2.7559430665545510E-002   2.4726211195623942E-002 -0.11500261483647334      -0.11629216413339657     
          75  0.71139452924144519        2.4579996553533941E-002   2.2614452524433237E-002 -0.11596109480889459      -0.11683963956337268     
          76  0.70282080785157486        2.2005088225151237E-002   2.1431115091000024E-002 -0.11688628798540521      -0.11696236156358354     
          77  0.69585069946471312        2.0060188593683574E-002   1.9946413831034907E-002 -0.11755031445113799      -0.11739759937516474     
          78  0.69056881871740716        1.8930976697671714E-002   1.8744723613740060E-002 -0.11783448400914498      -0.11779319319107831     
          79  0.68684997920767399        1.8368375097638601E-002   1.7719391546476098E-002 -0.11788139104874365      -0.11823909864744966     
          80  0.68546699688582235        1.8256430907251774E-002   1.7719391546475713E-002 -0.11783434827606228      -0.11823909864745000     
          81  0.68684997920767443        1.8368375097638698E-002   1.8744723613739887E-002 -0.11788139104874365      -0.11779319319107814     
          82  0.69056881871740883        1.8930976697671405E-002   1.9946413831034904E-002 -0.11783448400914490      -0.11739759937516459     
          83  0.69585069946471345        2.0060188593684039E-002   2.1431115091000767E-002 -0.11755031445113784      -0.11696236156358333     
          84  0.70282080785157497        2.2005088225151955E-002   2.2614452524434107E-002 -0.11688628798540504      -0.11683963956337257     
          85  0.71139452924144719        2.4579996553534662E-002   2.4726211195624830E-002 -0.11596109480889431      -0.11629216413339627     
          86  0.72263357279034857        2.7559430665546371E-002   2.8066683669123450E-002 -0.11500261483647284      -0.11520350855659164     
          87  0.73742682409299520        3.1125067795427411E-002   3.3046955182194304E-002 -0.11394709993855444      -0.11337006582077606     
          88  0.75564313406832784        3.5366932044828277E-002   3.9334755688867337E-002 -0.11268055212621503      -0.11097982935844067     
          89  0.77683934792400999        4.0693994532990115E-002   4.6112077438399117E-002 -0.11088556932059832      -0.10842943806108366     
          90  0.80000778913606840        4.7608057884763064E-002   5.3003965765442911E-002 -0.10808162308214642      -0.10567109735332045     
          91  0.82022765320938762        5.2131581382033228E-002   5.6157924470473096E-002 -0.10710963171564856      -0.10654260931011462     
          92  0.85541536627192727        3.1051289110232961E-002   9.6097202863227815E-002 -0.11574868288474349       -3.4112970352573484E-002
          93   1.0023888455753396        9.4680677766859817E-002  0.10086828942198227        2.9246394334390274E-004   1.7747703309447889E-003
          94  0.99915881829957820        5.7787807344897468E-002   7.9071778441558327E-002  -5.2593588482860443E-004  -5.1429579286811721E-005
          95  0.99998080847635606        6.6623214856368365E-002   7.1432258396505521E-002   1.6888275854983330E-006   1.5262369418895842E-007
          96   1.0000086065325271        7.0155820102600200E-002   7.0830752335374739E-002  -1.9309012885145514E-006   3.3452795416280424E-007
          97   1.0000129679582372        7.0526241774778675E-002   7.0712989552489391E-002  -1.3561039359217543E-007   1.3236412531073561E-007
          98   1.0000142623190518        7.0604104833793993E-002   7.0675689627116928E-002  -7.2258670040967231E-008   1.7239284490220361E-007
          99   1.0000148571964016        7.0627393636616395E-002   7.0665364539329853E-002  -7.7620280531179813E-008   1.7911366210824855E-007
         100   1.0000150508966634        7.0632448506323775E-002   7.0665364539317266E-002  -7.9149702629929954E-008   1.7911366209690593E-007
         101   1.0000148571963998        7.0627393636643623E-002   7.0675689627096985E-002  -7.7620280566320299E-008   1.7239284487031584E-007
         102   1.0000142623190509        7.0604104833826578E-002   7.0712989552476374E-002  -7.2258670056646446E-008   1.3236412528286036E-007
         103   1.0000129679582355        7.0526241774805501E-002   7.0830752335358432E-002  -1.3561039361824199E-007   3.3452795415972697E-007
         104   1.0000086065325267        7.0155820102615493E-002   7.1432258396481443E-002  -1.9309012885250398E-006   1.5262369418179662E-007
         105  0.99998080847635662        6.6623214856370613E-002   7.9071778441545310E-002   1.6888275855025009E-006  -5.1429579286798948E-005
         106  0.99915881829957720        5.7787807344910264E-002  0.10086828942198278       -5.2593588482867208E-004   1.7747703309448958E-003
         107   1.0023888455753391        9.4680677766860927E-002   9.6097202863226650E-002   2.9246394334390372E-004  -3.4112970352572602E-002
         108  0.85541536627192760        3.1051289110233665E-002   5.6157924470473519E-002 -0.11574868288474278      -0.10654260931011487     
         109  0.82022765320938773        5.2131581382032943E-002   5.3003965765442307E-002 -0.10710963171564875      -0.10567109735332066     
         110  0.80000778913606729        4.7608057884762675E-002   4.6112077438399297E-002 -0.10808162308214644      -0.10842943806108356     
         111  0.77683934792400966        4.0693994532990808E-002   3.9334755688867760E-002 -0.11088556932059815      -0.11097982935844072     
         112  0.75564313406832795        3.5366932044828159E-002   3.3046955182194519E-002 -0.11268055212621508      -0.11337006582077595     
         113  0.73742682409299454        3.1125067795427758E-002   2.8066683669123942E-002 -0.11394709993855451      -0.11520350855659144     
         114  0.72263357279034923        2.7559430665546406E-002   2.4726211195624796E-002 -0.11500261483647284      -0.11629216413339645     
         115  0.71139452924144764        2.4579996553534367E-002   2.2614452524434146E-002 -0.11596109480889438      -0.11683963956337264     
         116  0.70282080785157430        2.2005088225151976E-002   2.1431115091001204E-002 -0.11688628798540515      -0.11696236156358353     
         117  0.69585069946471279        2.0060188593684906E-002   1.9946413831035587E-002 -0.11755031445113795      -0.11739759937516449     
         118  0.69056881871740738        1.8930976697671537E-002   1.8744723613739873E-002 -0.11783448400914498      -0.11779319319107823     
         119  0.68684997920767443        1.8368375097638553E-002   1.7719391546475702E-002 -0.11788139104874379      -0.11823909864744991     
         120  0.68546699688582324        1.8256430907251767E-002   1.7719391546476046E-002 -0.11783434827606212      -0.11823909864744989     

 #Chemical potential mu
  0.64241063558361744     


==> anc/initial_n0.84_l60.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.83999999999999997     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   60.000000000000000     
 Tolerence=    1.0000000000000001E-005
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.68485965795087766        1.7873899071624386E-002   1.7993450931543028E-002 -0.11802866541931045      -0.11802708954988309     
           2  0.68665773214421355        1.8151336847350142E-002   1.8502995090412006E-002 -0.11800203016566116      -0.11786140459347513     
           3  0.68871870041722805        1.8587678997010158E-002   1.9081681565032246E-002 -0.11789413933394823      -0.11770210442377313     
           4  0.69166667229787271        1.9493709484454384E-002   1.9433864474820855E-002 -0.11756072242310983      -0.11776147796783842     
           5  0.69571865525983412        2.0548943482642308E-002   2.0776003105999620E-002 -0.11722489121840082      -0.11729799171875455     
           6  0.70112696940862573        2.1657591163046781E-002   2.2317611277397707E-002 -0.11696655637108899      -0.11679670057663953     
           7  0.70739404596893363        2.2988003783586012E-002   2.4144504239912042E-002 -0.11663334104306225      -0.11618351560889170     
           8  0.71435839607575313        2.4696724943237339E-002   2.5726864093679691E-002 -0.11611639762253891      -0.11575946124067263     
           9  0.72168470042454835        2.6854377163774944E-002   2.7266876605071710E-002 -0.11535145819907536      -0.11540293306947816     
          10  0.73003660110692736        2.9343988974132314E-002   2.9417837485332027E-002 -0.11446461841957346      -0.11476147170665148     
          11  0.74007390821113761        3.2045801010675709E-002   3.2523863480314226E-002 -0.11357239665604378      -0.11366637819468117     
          12  0.75207170039114690        3.5017263508617856E-002   3.6540003866094690E-002 -0.11264223784384932      -0.11216063533553554     
          13  0.76604478326129177        3.8480122106095811E-002   4.1174267851706935E-002 -0.11151917593871208      -0.11040241068137573     
          14  0.78168301810761898        4.2674563175258959E-002   4.5987346665511943E-002 -0.11002529567481188      -0.10858997976638030     
          15  0.79836787556333633        4.7629183820510561E-002   5.0653069456401863E-002 -0.10811254551734330      -0.10682434484120977     
          16  0.81512163723165731        5.3319791546088798E-002   5.5340769345695873E-002 -0.10561217186976617      -0.10484171346615895     
          17  0.82714550355186278        5.5012315100670645E-002   5.6811912963223452E-002 -0.10583308480936406      -0.10637144707226194     
          18  0.85368462128216061        3.0207319965652027E-002   9.3764606783724405E-002 -0.11638554256365577       -3.4886240934378657E-002
          19   1.0023273973306113        9.6934498074717115E-002  0.10204845373184122        2.4091175415728077E-004   1.7958322598995119E-003
          20  0.99913934223614320        5.7393981528628082E-002   7.9214511708763979E-002  -5.3262401250967644E-004  -5.3457832117342763E-005
          21  0.99997318866941787        6.6561822243826715E-002   7.1451381771151040E-002   1.0360172960008453E-006   2.3678948751544902E-007
          22   1.0000006640482100        7.0137297959958156E-002   7.0836212709965971E-002  -2.0986277346021779E-006   2.5125384439681243E-007
          23   1.0000045279531156        7.0515684184059138E-002   7.0711907935931573E-002  -1.0104108413627198E-007   2.7055295464494364E-008
          24   1.0000053633791577        7.0598876091830562E-002   7.0670665943603952E-002  -2.3476552833853957E-008   6.2798275583655089E-008
          25   1.0000057854115163        7.0626627150716492E-002   7.0655778302238237E-002  -2.7032489343586998E-008   6.9376491267642883E-008
          26   1.0000061161416147        7.0636984197229177E-002   7.0649688095294788E-002  -3.0244640221249256E-008   7.4391407976236761E-008
          27   1.0000063718687990        7.0641074236010445E-002   7.0647338613986116E-002  -3.2551276858722988E-008   7.7657830140457133E-008
          28   1.0000065550325643        7.0642514131444803E-002   7.0646605508695767E-002  -3.3887856333240528E-008   7.9656829779581806E-008
          29   1.0000066652773245        7.0642893058247502E-002   7.0646453936260567E-002  -3.4588990961700598E-008   8.0614520784855782E-008
          30   1.0000067020943086        7.0642947278895848E-002   7.0646453936262565E-002  -3.4808613474263796E-008   8.0614520780069663E-008
          31   1.0000066652773250        7.0642893058243630E-002   7.0646605508699917E-002  -3.4588990959071917E-008   7.9656829777239204E-008
          32   1.0000065550325650        7.0642514131439696E-002   7.0647338613987018E-002  -3.3887856330879378E-008   7.7657830138641279E-008
          33   1.0000063718687990        7.0641074236011250E-002   7.0649688095288959E-002  -3.2551276872575795E-008   7.4391407977635053E-008
          34   1.0000061161416152        7.0636984197226693E-002   7.0655778302229841E-002  -3.0244640222492965E-008   6.9376491259248111E-008
          35   1.0000057854115159        7.0626627150723986E-002   7.0670665943605285E-002  -2.7032489342831636E-008   6.2798275593373892E-008
          36   1.0000053633791572        7.0598876091836321E-002   7.0711907935930157E-002  -2.3476552823541946E-008   2.7055295487079783E-008
          37   1.0000045279531169        7.0515684184050728E-002   7.0836212709959934E-002  -1.0104108411454556E-007   2.5125384440512569E-007
          38   1.0000006640482104        7.0137297959953854E-002   7.1451381771149278E-002  -2.0986277346126900E-006   2.3678948748912898E-007
          39  0.99997318866941820        6.6561822243823968E-002   7.9214511708763008E-002   1.0360172959895340E-006  -5.3457832117336014E-005
          40  0.99913934223614365        5.7393981528622774E-002  0.10204845373184047       -5.3262401250968891E-004   1.7958322598995496E-003
          41   1.0023273973306110        9.6934498074717892E-002   9.3764606783723919E-002   2.4091175415730725E-004  -3.4886240934378622E-002
          42  0.85368462128216038        3.0207319965652055E-002   5.6811912963223694E-002 -0.11638554256365580      -0.10637144707226182     
          43  0.82714550355186267        5.5012315100670825E-002   5.5340769345696102E-002 -0.10583308480936396      -0.10484171346615900     
          44  0.81512163723165854        5.3319791546088555E-002   5.0653069456401995E-002 -0.10561217186976617      -0.10682434484120976     
          45  0.79836787556333522        4.7629183820511053E-002   4.5987346665512741E-002 -0.10811254551734326      -0.10858997976638032     
          46  0.78168301810761864        4.2674563175259229E-002   4.1174267851707150E-002 -0.11002529567481188      -0.11040241068137567     
          47  0.76604478326129122        3.8480122106095700E-002   3.6540003866094614E-002 -0.11151917593871213      -0.11216063533553548     
          48  0.75207170039114646        3.5017263508617669E-002   3.2523863480314177E-002 -0.11264223784384939      -0.11366637819468098     
          49  0.74007390821113739        3.2045801010675619E-002   2.9417837485331777E-002 -0.11357239665604381      -0.11476147170665130     
          50  0.73003660110692736        2.9343988974131908E-002   2.7266876605071239E-002 -0.11446461841957351      -0.11540293306947810     
          51  0.72168470042454813        2.6854377163774892E-002   2.5726864093678831E-002 -0.11535145819907541      -0.11575946124067252     
          52  0.71435839607575458        2.4696724943236402E-002   2.4144504239911255E-002 -0.11611639762253889      -0.11618351560889167     
          53  0.70739404596893296        2.2988003783586192E-002   2.2317611277398116E-002 -0.11663334104306232      -0.11679670057663945     
          54  0.70112696940862418        2.1657591163047357E-002   2.0776003106000123E-002 -0.11696655637108909      -0.11729799171875444     
          55  0.69571865525983423        2.0548943482642381E-002   1.9433864474821094E-002 -0.11722489121840100      -0.11776147796783841     
          56  0.69166667229787182        1.9493709484454540E-002   1.9081681565032274E-002 -0.11756072242310985      -0.11770210442377314     
          57  0.68871870041722871        1.8587678997010124E-002   1.8502995090411922E-002 -0.11789413933394823      -0.11786140459347501     
          58  0.68665773214421355        1.8151336847350222E-002   1.7993450931543364E-002 -0.11800203016566113      -0.11802708954988289     
          59  0.68485965795087800        1.7873899071624240E-002   1.7527308602955195E-002 -0.11802866541931048      -0.11822242086026756     
          60  0.68419256778416238        1.7812888172230878E-002   1.7527308602955430E-002 -0.11801163291397750      -0.11822242086026737     
          61  0.68485965795087878        1.7873899071624559E-002   1.7993450931543382E-002 -0.11802866541931024      -0.11802708954988275     
          62  0.68665773214421277        1.8151336847350246E-002   1.8502995090412078E-002 -0.11800203016566116      -0.11786140459347524     
          63  0.68871870041722805        1.8587678997010151E-002   1.9081681565032271E-002 -0.11789413933394823      -0.11770210442377305     
          64  0.69166667229787249        1.9493709484454530E-002   1.9433864474820973E-002 -0.11756072242310987      -0.11776147796783831     
          65  0.69571865525983412        2.0548943482642096E-002   2.0776003105999571E-002 -0.11722489121840082      -0.11729799171875428     
          66  0.70112696940862473        2.1657591163046924E-002   2.2317611277397908E-002 -0.11696655637108914      -0.11679670057663946     
          67  0.70739404596893363        2.2988003783586154E-002   2.4144504239911244E-002 -0.11663334104306224      -0.11618351560889170     
          68  0.71435839607575413        2.4696724943236562E-002   2.5726864093679452E-002 -0.11611639762253892      -0.11575946124067260     
          69  0.72168470042454691        2.6854377163775599E-002   2.7266876605071898E-002 -0.11535145819907536      -0.11540293306947810     
          70  0.73003660110692725        2.9343988974132450E-002   2.9417837485332235E-002 -0.11446461841957339      -0.11476147170665142     
          71  0.74007390821113739        3.2045801010675716E-002   3.2523863480313907E-002 -0.11357239665604374      -0.11366637819468108     
          72  0.75207170039114668        3.5017263508617669E-002   3.6540003866094212E-002 -0.11264223784384927      -0.11216063533553551     
          73  0.76604478326129199        3.8480122106095471E-002   4.1174267851706754E-002 -0.11151917593871212      -0.11040241068137567     
          74  0.78168301810761887        4.2674563175258896E-002   4.5987346665512532E-002 -0.11002529567481184      -0.10858997976638034     
          75  0.79836787556333588        4.7629183820511151E-002   5.0653069456402182E-002 -0.10811254551734314      -0.10682434484120974     
          76  0.81512163723165809        5.3319791546088596E-002   5.5340769345696268E-002 -0.10561217186976607      -0.10484171346615886     
          77  0.82714550355186145        5.5012315100671109E-002   5.6811912963224104E-002 -0.10583308480936400      -0.10637144707226204     
          78  0.85368462128216094        3.0207319965652200E-002   9.3764606783724794E-002 -0.11638554256365552       -3.4886240934378407E-002
          79   1.0023273973306108        9.6934498074719946E-002  0.10204845373184365        2.4091175415732823E-004   1.7958322598995331E-003
          80  0.99913934223614298        5.7393981528627618E-002   7.9214511708761731E-002  -5.3262401250968035E-004  -5.3457832117344891E-005
          81  0.99997318866941809        6.6561822243821275E-002   7.1451381771152025E-002   1.0360172959653891E-006   2.3678948750288024E-007
          82   1.0000006640482095        7.0137297959960043E-002   7.0836212709967109E-002  -2.0986277346034861E-006   2.5125384440534465E-007
          83   1.0000045279531169        7.0515684184048993E-002   7.0711907935930379E-002  -1.0104108412139157E-007   2.7055295469086334E-008
          84   1.0000053633791584        7.0598876091826801E-002   7.0670665943605909E-002  -2.3476552837790655E-008   6.2798275581767053E-008
          85   1.0000057854115156        7.0626627150724638E-002   7.0655778302230854E-002  -2.7032489357913432E-008   6.9376491260367863E-008
          86   1.0000061161416145        7.0636984197229538E-002   7.0649688095291138E-002  -3.0244640227997183E-008   7.4391407963345753E-008
          87   1.0000063718687981        7.0641074236018647E-002   7.0647338613987434E-002  -3.2551276866304383E-008   7.7657830138733659E-008
          88   1.0000065550325647        7.0642514131443693E-002   7.0646605508696170E-002  -3.3887856329359298E-008   7.9656829774185902E-008
          89   1.0000066652773252        7.0642893058245212E-002   7.0646453936256320E-002  -3.4588990967714287E-008   8.0614520770036557E-008
          90   1.0000067020943086        7.0642947278899276E-002   7.0646453936257111E-002  -3.4808613485292310E-008   8.0614520785452888E-008
          91   1.0000066652773250        7.0642893058245976E-002   7.0646605508700694E-002  -3.4588990963988791E-008   7.9656829767520348E-008
          92   1.0000065550325647        7.0642514131441361E-002   7.0647338613986393E-002  -3.3887856339989952E-008   7.7657830138035836E-008
          93   1.0000063718687986        7.0641074236013415E-002   7.0649688095291582E-002  -3.2551276879604481E-008   7.4391407973231739E-008
          94   1.0000061161416138        7.0636984197236241E-002   7.0655778302233518E-002  -3.0244640220823357E-008   6.9376491258770094E-008
          95   1.0000057854115161        7.0626627150721918E-002   7.0670665943602815E-002  -2.7032489351720926E-008   6.2798275582714486E-008
          96   1.0000053633791581        7.0598876091829618E-002   7.0711907935934307E-002  -2.3476552822153229E-008   2.7055295468499188E-008
          97   1.0000045279531162        7.0515684184054753E-002   7.0836212709969162E-002  -1.0104108412795454E-007   2.5125384440386118E-007
          98   1.0000006640482093        7.0137297959960931E-002   7.1451381771150096E-002  -2.0986277346126387E-006   2.3678948751393008E-007
          99  0.99997318866941842        6.6561822243819402E-002   7.9214511708763993E-002   1.0360172959953337E-006  -5.3457832117345887E-005
         100  0.99913934223614342        5.7393981528627271E-002  0.10204845373184018       -5.3262401250967124E-004   1.7958322598994971E-003
         101   1.0023273973306119        9.6934498074712397E-002   9.3764606783725696E-002   2.4091175415735046E-004  -3.4886240934378525E-002
         102  0.85368462128216094        3.0207319965651621E-002   5.6811912963223139E-002 -0.11638554256365571      -0.10637144707226207     
         103  0.82714550355186178        5.5012315100670936E-002   5.5340769345696338E-002 -0.10583308480936406      -0.10484171346615895     
         104  0.81512163723165809        5.3319791546088832E-002   5.0653069456401710E-002 -0.10561217186976601      -0.10682434484120983     
         105  0.79836787556333699        4.7629183820510415E-002   4.5987346665512331E-002 -0.10811254551734313      -0.10858997976638038     
         106  0.78168301810761809        4.2674563175259528E-002   4.1174267851707504E-002 -0.11002529567481184      -0.11040241068137591     
         107  0.76604478326129166        3.8480122106095943E-002   3.6540003866094517E-002 -0.11151917593871212      -0.11216063533553561     
         108  0.75207170039114690        3.5017263508617537E-002   3.2523863480313810E-002 -0.11264223784384915      -0.11366637819468106     
         109  0.74007390821113761        3.2045801010675543E-002   2.9417837485331721E-002 -0.11357239665604374      -0.11476147170665152     
         110  0.73003660110692681        2.9343988974132089E-002   2.7266876605071589E-002 -0.11446461841957335      -0.11540293306947808     
         111  0.72168470042454713        2.6854377163775082E-002   2.5726864093679223E-002 -0.11535145819907537      -0.11575946124067274     
         112  0.71435839607575391        2.4696724943236683E-002   2.4144504239911789E-002 -0.11611639762253882      -0.11618351560889180     
         113  0.70739404596893385        2.2988003783586754E-002   2.2317611277398331E-002 -0.11663334104306226      -0.11679670057663946     
         114  0.70112696940862507        2.1657591163047003E-002   2.0776003105999787E-002 -0.11696655637108903      -0.11729799171875445     
         115  0.69571865525983401        2.0548943482642350E-002   1.9433864474820751E-002 -0.11722489121840077      -0.11776147796783826     
         116  0.69166667229787282        1.9493709484454013E-002   1.9081681565032253E-002 -0.11756072242310987      -0.11770210442377319     
         117  0.68871870041722860        1.8587678997010366E-002   1.8502995090412228E-002 -0.11789413933394824      -0.11786140459347522     
         118  0.68665773214421444        1.8151336847349986E-002   1.7993450931543104E-002 -0.11800203016566109      -0.11802708954988286     
         119  0.68485965795087833        1.7873899071624476E-002   1.7527308602955392E-002 -0.11802866541931040      -0.11822242086026755     
         120  0.68419256778416215        1.7812888172231051E-002   1.7527308602955146E-002 -0.11801163291397745      -0.11822242086026749     

 #Chemical potential mu
  0.63758745273350170     


==> anc/initial_n0.90_l1.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.90000000000000002     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   0.0000000000000000     
 Tolerence=    1.0000000000000001E-005
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
           2  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
           3  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
           4  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
           5  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
           6  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
           7  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
           8  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
           9  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          10  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          11  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          12  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          13  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          14  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          15  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          16  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          17  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          18  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          19  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          20  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          21  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          22  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          23  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          24  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          25  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          26  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          27  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          28  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          29  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          30  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          31  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          32  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          33  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          34  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          35  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          36  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          37  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          38  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          39  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          40  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          41  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          42  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          43  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          44  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          45  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          46  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          47  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          48  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          49  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          50  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          51  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          52  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          53  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          54  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          55  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          56  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          57  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          58  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          59  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          60  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          61  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          62  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          63  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          64  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          65  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          66  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          67  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          68  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          69  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          70  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          71  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          72  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          73  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          74  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          75  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          76  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          77  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          78  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          79  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          80  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          81  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          82  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          83  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          84  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          85  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          86  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          87  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          88  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          89  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          90  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          91  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          92  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          93  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          94  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          95  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          96  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          97  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          98  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
          99  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         100  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         101  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         102  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         103  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         104  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         105  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         106  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         107  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         108  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         109  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         110  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         111  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         112  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         113  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         114  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         115  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         116  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         117  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         118  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         119  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002
         120  0.90000000000000002        8.0793380737304688E-002   8.0793380737304688E-002  -9.2337533831596375E-002  -9.2337533831596375E-002

 #Chemical potential mu
  0.84733086824417092     


==> anc/initial_n0.90_l10.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.90000000000000002     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   10.000000000000000     
 Tolerence=    1.0000000000000001E-005
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.78224069745963298        3.9293036971165006E-002   5.0349929844356628E-002 -0.11243765524431665      -0.10835338640713568     
           2  0.83157872887972462        1.9207105065426479E-002   8.7781219396139518E-002 -0.12280539770543107       -3.6785889407371972E-002
           3   1.0027072195563791        9.7770379262187804E-002   9.9289149060270240E-002   6.3959225321887666E-004   1.7955687662262643E-003
           4  0.99927835324625125        5.8384482331157464E-002   7.9066503309462716E-002  -4.9585184451174174E-004  -5.2000259960192387E-005
           5   1.0001020031498475        6.3371753058909283E-002   7.9066503309455610E-002   5.4141138762565276E-006  -5.2000259960189548E-005
           6  0.99927835324624981        5.8384482331167137E-002   9.9289149060271392E-002  -4.9585184451175074E-004   1.7955687662263185E-003
           7   1.0027072195563789        9.7770379262190399E-002   8.7781219396141752E-002   6.3959225321881042E-004  -3.6785889407372138E-002
           8  0.83157872887972384        1.9207105065427270E-002   5.0349929844357336E-002 -0.12280539770543093      -0.10835338640713567     
           9  0.78224069745963332        3.9293036971165651E-002   4.3691992196219741E-002 -0.11243765524431669      -0.10899646237858251     
          10  0.76828925481185240        3.6986450609588599E-002   4.3691992196219033E-002 -0.11261844365848514      -0.10899646237858240     
          11  0.78224069745963332        3.9293036971164944E-002   5.0349929844356732E-002 -0.11243765524431674      -0.10835338640713560     
          12  0.83157872887972473        1.9207105065426409E-002   8.7781219396139240E-002 -0.12280539770543106       -3.6785889407372145E-002
          13   1.0027072195563780        9.7770379262194923E-002   9.9289149060276999E-002   6.3959225321887168E-004   1.7955687662262472E-003
          14  0.99927835324625081        5.8384482331162883E-002   7.9066503309460606E-002  -4.9585184451171192E-004  -5.2000259960186370E-005
          15   1.0001020031498484        6.3371753058903496E-002   7.9066503309455263E-002   5.4141138762518884E-006  -5.2000259960191350E-005
          16  0.99927835324625014        5.8384482331165916E-002   9.9289149060269311E-002  -4.9585184451175833E-004   1.7955687662263261E-003
          17   1.0027072195563793        9.7770379262184681E-002   8.7781219396141641E-002   6.3959225321881140E-004  -3.6785889407372159E-002
          18  0.83157872887972439        1.9207105065426614E-002   5.0349929844356503E-002 -0.12280539770543090      -0.10835338640713557     
          19  0.78224069745963520        3.9293036971164999E-002   4.3691992196219290E-002 -0.11243765524431669      -0.10899646237858211     
          20  0.76828925481185129        3.6986450609588807E-002   4.3691992196219762E-002 -0.11261844365848525      -0.10899646237858217     
          21  0.78224069745963243        3.9293036971165346E-002   5.0349929844358203E-002 -0.11243765524431668      -0.10835338640713589     
          22  0.83157872887972573        1.9207105065427933E-002   8.7781219396140642E-002 -0.12280539770543092       -3.6785889407372159E-002
          23   1.0027072195563784        9.7770379262197074E-002   9.9289149060274723E-002   6.3959225321888490E-004   1.7955687662262311E-003
          24  0.99927835324625003        5.8384482331155875E-002   7.9066503309453445E-002  -4.9585184451172515E-004  -5.2000259960201095E-005
          25   1.0001020031498473        6.3371753058907299E-002   7.9066503309456762E-002   5.4141138762502266E-006  -5.2000259960204306E-005
          26  0.99927835324625025        5.8384482331161405E-002   9.9289149060270671E-002  -4.9585184451173751E-004   1.7955687662262714E-003
          27   1.0027072195563782        9.7770379262191759E-002   8.7781219396140447E-002   6.3959225321890203E-004  -3.6785889407371881E-002
          28  0.83157872887972573        1.9207105065427481E-002   5.0349929844357627E-002 -0.12280539770543085      -0.10835338640713563     
          29  0.78224069745963354        3.9293036971165915E-002   4.3691992196220164E-002 -0.11243765524431665      -0.10899646237858236     
          30  0.76828925481185051        3.6986450609588953E-002   4.3691992196219442E-002 -0.11261844365848531      -0.10899646237858249     
          31  0.78224069745963332        3.9293036971165353E-002   5.0349929844356711E-002 -0.11243765524431663      -0.10835338640713579     
          32  0.83157872887972517        1.9207105065426749E-002   8.7781219396139837E-002 -0.12280539770543077       -3.6785889407372062E-002
          33   1.0027072195563795        9.7770379262190107E-002   9.9289149060275125E-002   6.3959225321876683E-004   1.7955687662263280E-003
          34  0.99927835324625014        5.8384482331159837E-002   7.9066503309464964E-002  -4.9585184451175204E-004  -5.2000259960191845E-005
          35   1.0001020031498480        6.3371753058904606E-002   7.9066503309461300E-002   5.4141138762463624E-006  -5.2000259960190110E-005
          36  0.99927835324625014        5.8384482331161607E-002   9.9289149060274029E-002  -4.9585184451173404E-004   1.7955687662262990E-003
          37   1.0027072195563786        9.7770379262194396E-002   8.7781219396140697E-002   6.3959225321882484E-004  -3.6785889407372367E-002
          38  0.83157872887972595        1.9207105065426413E-002   5.0349929844356697E-002 -0.12280539770543096      -0.10835338640713567     
          39  0.78224069745963298        3.9293036971165131E-002   4.3691992196219297E-002 -0.11243765524431669      -0.10899646237858231     
          40  0.76828925481185184        3.6986450609588356E-002   4.3691992196218957E-002 -0.11261844365848531      -0.10899646237858236     
          41  0.78224069745963298        3.9293036971164583E-002   5.0349929844357315E-002 -0.11243765524431677      -0.10835338640713570     
          42  0.83157872887972273        1.9207105065426892E-002   8.7781219396140170E-002 -0.12280539770543111       -3.6785889407372527E-002
          43   1.0027072195563782        9.7770379262199225E-002   9.9289149060280454E-002   6.3959225321876759E-004   1.7955687662263077E-003
          44  0.99927835324624947        5.8384482331168996E-002   7.9066503309457276E-002  -4.9585184451174803E-004  -5.2000259960197422E-005
          45   1.0001020031498480        6.3371753058902691E-002   7.9066503309455027E-002   5.4141138762473966E-006  -5.2000259960192157E-005
          46  0.99927835324624970        5.8384482331165999E-002   9.9289149060266368E-002  -4.9585184451175291E-004   1.7955687662262801E-003
          47   1.0027072195563775        9.7770379262186555E-002   8.7781219396140864E-002   6.3959225321888035E-004  -3.6785889407371861E-002
          48  0.83157872887972450        1.9207105065427905E-002   5.0349929844357447E-002 -0.12280539770543102      -0.10835338640713574     
          49  0.78224069745963398        3.9293036971165193E-002   4.3691992196219276E-002 -0.11243765524431662      -0.10899646237858225     
          50  0.76828925481185140        3.6986450609588675E-002   4.3691992196219727E-002 -0.11261844365848520      -0.10899646237858229     
          51  0.78224069745963209        3.9293036971165735E-002   5.0349929844356864E-002 -0.11243765524431673      -0.10835338640713577     
          52  0.83157872887972473        1.9207105065426534E-002   8.7781219396140073E-002 -0.12280539770543088       -3.6785889407371791E-002
          53   1.0027072195563786        9.7770379262190274E-002   9.9289149060271684E-002   6.3959225321893196E-004   1.7955687662262740E-003
          54  0.99927835324625025        5.8384482331159768E-002   7.9066503309455638E-002  -4.9585184451173697E-004  -5.2000259960204212E-005
          55   1.0001020031498482        6.3371753058904065E-002   7.9066503309463562E-002   5.4141138762552274E-006  -5.2000259960198980E-005
          56  0.99927835324624981        5.8384482331169302E-002   9.9289149060277013E-002  -4.9585184451177372E-004   1.7955687662263497E-003
          57   1.0027072195563780        9.7770379262193063E-002   8.7781219396139476E-002   6.3959225321877399E-004  -3.6785889407372263E-002
          58  0.83157872887972473        1.9207105065426926E-002   5.0349929844356933E-002 -0.12280539770543072      -0.10835338640713547     
          59  0.78224069745963398        3.9293036971165367E-002   4.3691992196219782E-002 -0.11243765524431666      -0.10899646237858247     
          60  0.76828925481185084        3.6986450609589092E-002   4.3691992196219741E-002 -0.11261844365848520      -0.10899646237858218     
          61  0.78224069745963432        3.9293036971165443E-002   5.0349929844356968E-002 -0.11243765524431659      -0.10835338640713581     
          62  0.83157872887972517        1.9207105065427051E-002   8.7781219396139018E-002 -0.12280539770543086       -3.6785889407371888E-002
          63   1.0027072195563789        9.7770379262189025E-002   9.9289149060271240E-002   6.3959225321887927E-004   1.7955687662263061E-003
          64  0.99927835324625069        5.8384482331157103E-002   7.9066503309460939E-002  -4.9585184451173187E-004  -5.2000259960191919E-005
          65   1.0001020031498482        6.3371753058904162E-002   7.9066503309463521E-002   5.4141138762471933E-006  -5.2000259960186715E-005
          66  0.99927835324625014        5.8384482331159990E-002   9.9289149060272697E-002  -4.9585184451174261E-004   1.7955687662262786E-003
          67   1.0027072195563791        9.7770379262189899E-002   8.7781219396141197E-002   6.3959225321887244E-004  -3.6785889407372152E-002
          68  0.83157872887972428        1.9207105065427135E-002   5.0349929844356767E-002 -0.12280539770543077      -0.10835338640713579     
          69  0.78224069745963321        3.9293036971164881E-002   4.3691992196218853E-002 -0.11243765524431676      -0.10899646237858228     
          70  0.76828925481185162        3.6986450609588231E-002   4.3691992196219186E-002 -0.11261844365848520      -0.10899646237858240     
          71  0.78224069745963343        3.9293036971165027E-002   5.0349929844357086E-002 -0.11243765524431668      -0.10835338640713568     
          72  0.83157872887972495        1.9207105065426621E-002   8.7781219396144083E-002 -0.12280539770543067       -3.6785889407371784E-002
          73   1.0027072195563784        9.7770379262197615E-002   9.9289149060276985E-002   6.3959225321886387E-004   1.7955687662263554E-003
          74  0.99927835324625047        5.8384482331158609E-002   7.9066503309453459E-002  -4.9585184451176787E-004  -5.2000259960195321E-005
          75   1.0001020031498478        6.3371753058903413E-002   7.9066503309452890E-002   5.4141138762608263E-006  -5.2000259960201054E-005
          76  0.99927835324625003        5.8384482331157367E-002   9.9289149060274029E-002  -4.9585184451173914E-004   1.7955687662262758E-003
          77   1.0027072195563778        9.7770379262199919E-002   8.7781219396141141E-002   6.3959225321882039E-004  -3.6785889407372041E-002
          78  0.83157872887972495        1.9207105065426965E-002   5.0349929844357495E-002 -0.12280539770543064      -0.10835338640713572     
          79  0.78224069745963454        3.9293036971164930E-002   4.3691992196219394E-002 -0.11243765524431676      -0.10899646237858225     
          80  0.76828925481185129        3.6986450609588592E-002   4.3691992196219755E-002 -0.11261844365848517      -0.10899646237858247     
          81  0.78224069745963254        3.9293036971165672E-002   5.0349929844358279E-002 -0.11243765524431669      -0.10835338640713586     
          82  0.83157872887972262        1.9207105065427221E-002   8.7781219396140753E-002 -0.12280539770543127       -3.6785889407372666E-002
          83   1.0027072195563798        9.7770379262188650E-002   9.9289149060269533E-002   6.3959225321888057E-004   1.7955687662262784E-003
          84  0.99927835324624970        5.8384482331163112E-002   7.9066503309449740E-002  -4.9585184451173014E-004  -5.2000259960195802E-005
          85   1.0001020031498471        6.3371753058903330E-002   7.9066503309455541E-002   5.4141138762471146E-006  -5.2000259960193329E-005
          86  0.99927835324625014        5.8384482331164708E-002   9.9289149060273210E-002  -4.9585184451178088E-004   1.7955687662263779E-003
          87   1.0027072195563782        9.7770379262192578E-002   8.7781219396141585E-002   6.3959225321880370E-004  -3.6785889407371659E-002
          88  0.83157872887972772        1.9207105065427710E-002   5.0349929844357356E-002 -0.12280539770543036      -0.10835338640713553     
          89  0.78224069745963465        3.9293036971165630E-002   4.3691992196220268E-002 -0.11243765524431665      -0.10899646237858235     
          90  0.76828925481185084        3.6986450609589418E-002   4.3691992196220344E-002 -0.11261844365848522      -0.10899646237858249     
          91  0.78224069745963321        3.9293036971165915E-002   5.0349929844356864E-002 -0.11243765524431665      -0.10835338640713563     
          92  0.83157872887972517        1.9207105065426677E-002   8.7781219396137727E-002 -0.12280539770543084       -3.6785889407372180E-002
          93   1.0027072195563786        9.7770379262185556E-002   9.9289149060266702E-002   6.3959225321886420E-004   1.7955687662262580E-003
          94  0.99927835324625014        5.8384482331161003E-002   7.9066503309454764E-002  -4.9585184451173610E-004  -5.2000259960202592E-005
          95   1.0001020031498480        6.3371753058899014E-002   7.9066503309455249E-002   5.4141138762543948E-006  -5.2000259960190178E-005
          96  0.99927835324625081        5.8384482331152919E-002   9.9289149060270199E-002  -4.9585184451174749E-004   1.7955687662263384E-003
          97   1.0027072195563793        9.7770379262188248E-002   8.7781219396141211E-002   6.3959225321875784E-004  -3.6785889407372006E-002
          98  0.83157872887972539        1.9207105065427454E-002   5.0349929844357134E-002 -0.12280539770543057      -0.10835338640713556     
          99  0.78224069745963387        3.9293036971165360E-002   4.3691992196219206E-002 -0.11243765524431683      -0.10899646237858233     
         100  0.76828925481185140        3.6986450609588439E-002   4.3691992196218894E-002 -0.11261844365848532      -0.10899646237858208     
         101  0.78224069745963365        3.9293036971164472E-002   5.0349929844356330E-002 -0.11243765524431659      -0.10835338640713571     
         102  0.83157872887972395        1.9207105065426486E-002   8.7781219396143015E-002 -0.12280539770543117       -3.6785889407371951E-002
         103   1.0027072195563789        9.7770379262191301E-002   9.9289149060271836E-002   6.3959225321889607E-004   1.7955687662262884E-003
         104  0.99927835324625081        5.8384482331158755E-002   7.9066503309454542E-002  -4.9585184451173545E-004  -5.2000259960193790E-005
         105   1.0001020031498475        6.3371753058907063E-002   7.9066503309457886E-002   5.4141138762442109E-006  -5.2000259960192495E-005
         106  0.99927835324625025        5.8384482331164840E-002   9.9289149060271337E-002  -4.9585184451176516E-004   1.7955687662263237E-003
         107   1.0027072195563780        9.7770379262188623E-002   8.7781219396139545E-002   6.3959225321885346E-004  -3.6785889407371423E-002
         108  0.83157872887972584        1.9207105065427429E-002   5.0349929844356774E-002 -0.12280539770543074      -0.10835338640713568     
         109  0.78224069745963409        3.9293036971165131E-002   4.3691992196219158E-002 -0.11243765524431655      -0.10899646237858221     
         110  0.76828925481185184        3.6986450609588606E-002   4.3691992196219512E-002 -0.11261844365848515      -0.10899646237858243     
         111  0.78224069745963387        3.9293036971165957E-002   5.0349929844356663E-002 -0.11243765524431666      -0.10835338640713577     
         112  0.83157872887972495        1.9207105065426635E-002   8.7781219396138324E-002 -0.12280539770543077       -3.6785889407371639E-002
         113   1.0027072195563795        9.7770379262180712E-002   9.9289149060264356E-002   6.3959225321886550E-004   1.7955687662263150E-003
         114  0.99927835324625014        5.8384482331159220E-002   7.9066503309458913E-002  -4.9585184451175486E-004  -5.2000259960186512E-005
         115   1.0001020031498484        6.3371753058899749E-002   7.9066503309462757E-002   5.4141138762439119E-006  -5.2000259960191533E-005
         116  0.99927835324624981        5.8384482331167172E-002   9.9289149060276832E-002  -4.9585184451176700E-004   1.7955687662263465E-003
         117   1.0027072195563775        9.7770379262193466E-002   8.7781219396138713E-002   6.3959225321880706E-004  -3.6785889407371514E-002
         118  0.83157872887972495        1.9207105065427641E-002   5.0349929844357710E-002 -0.12280539770543041      -0.10835338640713567     
         119  0.78224069745963354        3.9293036971165582E-002   4.3691992196219914E-002 -0.11243765524431669      -0.10899646237858218     
         120  0.76828925481185262        3.6986450609588759E-002   4.3691992196219220E-002 -0.11261844365848517      -0.10899646237858246     

 #Chemical potential mu
  0.76629147839994327     


==> anc/initial_n0.90_l20.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.90000000000000002     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   20.000000000000000     
 Tolerence=    1.0000000000000001E-005
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.75260107041861779        3.6344108361137495E-002   3.5920031481837179E-002 -0.11195527337095942      -0.11253627370619822     
           2  0.76679403698107995        3.8767141956341448E-002   4.2909171303495447E-002 -0.11140962825666326      -0.10951304362343754     
           3  0.78641771860322796        4.1575391738119270E-002   5.0574388075144847E-002 -0.11111246073644315      -0.10817773124392011     
           4  0.81862123581795754        1.4136342704133624E-002   7.4168237677327331E-002 -0.12637003915391809       -4.1201931794905992E-002
           5   1.0024134871911536       0.10956242544634742       0.10484145495803419        4.5170582766177034E-004   1.8755224520292577E-003
           6  0.99911630987420463        5.6689485377340587E-002   7.9197585260493364E-002  -5.1490460130446884E-004  -6.0113299338934545E-005
           7  0.99999061588467797        6.6604558273562861E-002   7.1400379476276699E-002   1.9640739899968993E-006   6.8579995451990851E-007
           8   1.0000280766068761        7.0194583484326986E-002   7.0827568985178280E-002  -1.8229047714065699E-006   4.8185024732122013E-007
           9   1.0000374209027676        7.0544203784175405E-002   7.0729062947725962E-002  -2.5171087214109950E-007   4.3620432546788816E-007
          10   1.0000397383925523        7.0594173121634796E-002   7.0729062947720495E-002  -2.2663862735503041E-007   4.3620432547934089E-007
          11   1.0000374209027678        7.0544203784172005E-002   7.0827568985180472E-002  -2.5171087214503259E-007   4.8185024731477569E-007
          12   1.0000280766068768        7.0194583484328291E-002   7.1400379476282666E-002  -1.8229047714243597E-006   6.8579995452713487E-007
          13  0.99999061588467797        6.6604558273557740E-002   7.9197585260494918E-002   1.9640739899936225E-006  -6.0113299338940718E-005
          14  0.99911630987420474        5.6689485377345902E-002  0.10484145495803379       -5.1490460130444130E-004   1.8755224520292011E-003
          15   1.0024134871911541       0.10956242544634343        7.4168237677328178E-002   4.5170582766175266E-004  -4.1201931794905756E-002
          16  0.81862123581795687        1.4136342704134280E-002   5.0574388075145749E-002 -0.12637003915391820      -0.10817773124392020     
          17  0.78641771860322840        4.1575391738120235E-002   4.2909171303496085E-002 -0.11111246073644307      -0.10951304362343757     
          18  0.76679403698108062        3.8767141956341677E-002   3.5920031481837825E-002 -0.11140962825666316      -0.11253627370619830     
          19  0.75260107041861657        3.6344108361137856E-002   3.1953434975321250E-002 -0.11195527337095938      -0.11425625325574927     
          20  0.74792171866373069        3.5735894605171598E-002   3.1953434975321084E-002 -0.11198655360119861      -0.11425625325574934     
          21  0.75260107041861668        3.6344108361137641E-002   3.5920031481837734E-002 -0.11195527337095933      -0.11253627370619822     
          22  0.76679403698108106        3.8767141956341837E-002   4.2909171303496196E-002 -0.11140962825666305      -0.10951304362343750     
          23  0.78641771860322995        4.1575391738120006E-002   5.0574388075145318E-002 -0.11111246073644297      -0.10817773124392002     
          24  0.81862123581795698        1.4136342704133560E-002   7.4168237677328344E-002 -0.12637003915391803       -4.1201931794905784E-002
          25   1.0024134871911539       0.10956242544634945       0.10484145495803510        4.5170582766171802E-004   1.8755224520292297E-003
          26  0.99911630987420463        5.6689485377341475E-002   7.9197585260497347E-002  -5.1490460130442807E-004  -6.0113299338939858E-005
          27  0.99999061588467664        6.6604558273569328E-002   7.1400379476288661E-002   1.9640739899931647E-006   6.8579995451717948E-007
          28   1.0000280766068765        7.0194583484328707E-002   7.0827568985170730E-002  -1.8229047714117438E-006   4.8185024733545939E-007
          29   1.0000374209027671        7.0544203784171089E-002   7.0729062947728905E-002  -2.5171087211825809E-007   4.3620432548198877E-007
          30   1.0000397383925539        7.0594173121625220E-002   7.0729062947737148E-002  -2.2663862732825033E-007   4.3620432548590084E-007
          31   1.0000374209027671        7.0544203784173407E-002   7.0827568985174547E-002  -2.5171087212914008E-007   4.8185024733570090E-007
          32   1.0000280766068772        7.0194583484321324E-002   7.1400379476277753E-002  -1.8229047714022113E-006   6.8579995452435014E-007
          33  0.99999061588467830        6.6604558273559600E-002   7.9197585260495404E-002   1.9640739900181081E-006  -6.0113299338925587E-005
          34  0.99911630987420397        5.6689485377350038E-002  0.10484145495803450       -5.1490460130444900E-004   1.8755224520292278E-003
          35   1.0024134871911543       0.10956242544634377        7.4168237677327734E-002   4.5170582766173147E-004  -4.1201931794905979E-002
          36  0.81862123581795743        1.4136342704133689E-002   5.0574388075145207E-002 -0.12637003915391795      -0.10817773124392008     
          37  0.78641771860322840        4.1575391738120339E-002   4.2909171303495683E-002 -0.11111246073644299      -0.10951304362343731     
          38  0.76679403698108206        3.8767141956341296E-002   3.5920031481837075E-002 -0.11140962825666298      -0.11253627370619811     
          39  0.75260107041861768        3.6344108361137398E-002   3.1953434975321056E-002 -0.11195527337095920      -0.11425625325574956     
          40  0.74792171866373003        3.5735894605171938E-002   3.1953434975321840E-002 -0.11198655360119858      -0.11425625325574947     
          41  0.75260107041861679        3.6344108361138355E-002   3.5920031481837811E-002 -0.11195527337095931      -0.11253627370619809     
          42  0.76679403698108151        3.8767141956341615E-002   4.2909171303496488E-002 -0.11140962825666298      -0.10951304362343758     
          43  0.78641771860322829        4.1575391738120887E-002   5.0574388075146040E-002 -0.11111246073644315      -0.10817773124392015     
          44  0.81862123581795521        1.4136342704133921E-002   7.4168237677330828E-002 -0.12637003915391831       -4.1201931794906117E-002
          45   1.0024134871911543       0.10956242544634417       0.10484145495803707        4.5170582766177294E-004   1.8755224520292588E-003
          46  0.99911630987420508        5.6689485377344445E-002   7.9197585260499345E-002  -5.1490460130445474E-004  -6.0113299338941890E-005
          47  0.99999061588467730        6.6604558273565040E-002   7.1400379476277531E-002   1.9640739899937712E-006   6.8579995450760059E-007
          48   1.0000280766068772        7.0194583484325376E-002   7.0827568985169467E-002  -1.8229047714268277E-006   4.8185024732865941E-007
          49   1.0000374209027674        7.0544203784170714E-002   7.0729062947736634E-002  -2.5171087214831712E-007   4.3620432548279848E-007
          50   1.0000397383925539        7.0594173121624262E-002   7.0729062947737564E-002  -2.2663862731379521E-007   4.3620432547946408E-007
          51   1.0000374209027676        7.0544203784167120E-002   7.0827568985176517E-002  -2.5171087213958739E-007   4.8185024733109092E-007
          52   1.0000280766068756        7.0194583484334369E-002   7.1400379476281584E-002  -1.8229047714132273E-006   6.8579995451576557E-007
          53  0.99999061588467630        6.6604558273569536E-002   7.9197585260496903E-002   1.9640739899942959E-006  -6.0113299338935690E-005
          54  0.99911630987420408        5.6689485377348935E-002  0.10484145495802977       -5.1490460130447838E-004   1.8755224520292566E-003
          55   1.0024134871911552       0.10956242544633683        7.4168237677328899E-002   4.5170582766176849E-004  -4.1201931794905639E-002
          56  0.81862123581795854        1.4136342704132443E-002   5.0574388075143431E-002 -0.12637003915391787      -0.10817773124392008     
          57  0.78641771860323006        4.1575391738119451E-002   4.2909171303495357E-002 -0.11111246073644293      -0.10951304362343750     
          58  0.76679403698108084        3.8767141956341782E-002   3.5920031481837485E-002 -0.11140962825666319      -0.11253627370619829     
          59  0.75260107041861757        3.6344108361138251E-002   3.1953434975321549E-002 -0.11195527337095923      -0.11425625325574927     
          60  0.74792171866372725        3.5735894605171958E-002   3.1953434975321250E-002 -0.11198655360119872      -0.11425625325574953     
          61  0.75260107041861690        3.6344108361138092E-002   3.5920031481837755E-002 -0.11195527337095929      -0.11253627370619824     
          62  0.76679403698107973        3.8767141956342011E-002   4.2909171303496085E-002 -0.11140962825666324      -0.10951304362343754     
          63  0.78641771860322796        4.1575391738120332E-002   5.0574388075144784E-002 -0.11111246073644297      -0.10817773124392006     
          64  0.81862123581795743        1.4136342704133012E-002   7.4168237677329232E-002 -0.12637003915391820       -4.1201931794905979E-002
          65   1.0024134871911552       0.10956242544634018       0.10484145495803021        4.5170582766174204E-004   1.8755224520292536E-003
          66  0.99911630987420419        5.6689485377344376E-002   7.9197585260488521E-002  -5.1490460130445355E-004  -6.0113299338934206E-005
          67  0.99999061588467741        6.6604558273562570E-002   7.1400379476274117E-002   1.9640739900015546E-006   6.8579995450425111E-007
          68   1.0000280766068761        7.0194583484335882E-002   7.0827568985176836E-002  -1.8229047714193588E-006   4.8185024732899431E-007
          69   1.0000374209027676        7.0544203784183149E-002   7.0729062947723548E-002  -2.5171087212655801E-007   4.3620432547284070E-007
          70   1.0000397383925521        7.0594173121643011E-002   7.0729062947724616E-002  -2.2663862732314108E-007   4.3620432547090195E-007
          71   1.0000374209027674        7.0544203784179235E-002   7.0827568985174866E-002  -2.5171087213623329E-007   4.8185024732145963E-007
          72   1.0000280766068768        7.0194583484326056E-002   7.1400379476284623E-002  -1.8229047714083715E-006   6.8579995452294925E-007
          73  0.99999061588467775        6.6604558273562695E-002   7.9197585260498915E-002   1.9640739900141288E-006  -6.0113299338927823E-005
          74  0.99911630987420463        5.6689485377342849E-002  0.10484145495803161       -5.1490460130447111E-004   1.8755224520292533E-003
          75   1.0024134871911552       0.10956242544633901        7.4168237677327817E-002   4.5170582766179733E-004  -4.1201931794905493E-002
          76  0.81862123581795765        1.4136342704133213E-002   5.0574388075144333E-002 -0.12637003915391798      -0.10817773124392029     
          77  0.78641771860322762        4.1575391738120068E-002   4.2909171303495752E-002 -0.11111246073644311      -0.10951304362343744     
          78  0.76679403698108062        3.8767141956341566E-002   3.5920031481837547E-002 -0.11140962825666306      -0.11253627370619809     
          79  0.75260107041861657        3.6344108361137911E-002   3.1953434975321333E-002 -0.11195527337095934      -0.11425625325574953     
          80  0.74792171866372914        3.5735894605171729E-002   3.1953434975321438E-002 -0.11198655360119872      -0.11425625325574940     
          81  0.75260107041861712        3.6344108361138161E-002   3.5920031481837519E-002 -0.11195527337095923      -0.11253627370619824     
          82  0.76679403698108084        3.8767141956341324E-002   4.2909171303495551E-002 -0.11140962825666306      -0.10951304362343728     
          83  0.78641771860322929        4.1575391738120006E-002   5.0574388075144902E-002 -0.11111246073644297      -0.10817773124391991     
          84  0.81862123581795831        1.4136342704133475E-002   7.4168237677327650E-002 -0.12637003915391801       -4.1201931794905958E-002
          85   1.0024134871911543       0.10956242544634390       0.10484145495803512        4.5170582766160559E-004   1.8755224520292722E-003
          86  0.99911630987420419        5.6689485377346048E-002   7.9197585260498110E-002  -5.1490460130448304E-004  -6.0113299338941403E-005
          87  0.99999061588467852        6.6604558273551120E-002   7.1400379476282888E-002   1.9640739899979992E-006   6.8579995451706513E-007
          88   1.0000280766068761        7.0194583484331677E-002   7.0827568985171591E-002  -1.8229047714116044E-006   4.8185024733442368E-007
          89   1.0000374209027676        7.0544203784167578E-002   7.0729062947730209E-002  -2.5171087213407378E-007   4.3620432547633244E-007
          90   1.0000397383925541        7.0594173121623971E-002   7.0729062947735982E-002  -2.2663862732763665E-007   4.3620432547499413E-007
          91   1.0000374209027663        7.0544203784175488E-002   7.0827568985179917E-002  -2.5171087213547975E-007   4.8185024733453073E-007
          92   1.0000280766068770        7.0194583484327056E-002   7.1400379476288231E-002  -1.8229047714053061E-006   6.8579995453063459E-007
          93  0.99999061588467786        6.6604558273557601E-002   7.9197585260501052E-002   1.9640739900101719E-006  -6.0113299338923974E-005
          94  0.99911630987420463        5.6689485377343404E-002  0.10484145495803636       -5.1490460130447740E-004   1.8755224520293069E-003
          95   1.0024134871911534       0.10956242544634649        7.4168237677325916E-002   4.5170582766166723E-004  -4.1201931794905777E-002
          96  0.81862123581795787        1.4136342704134070E-002   5.0574388075145436E-002 -0.12637003915391806      -0.10817773124391993     
          97  0.78641771860322829        4.1575391738119895E-002   4.2909171303495475E-002 -0.11111246073644308      -0.10951304362343754     
          98  0.76679403698108239        3.8767141956340893E-002   3.5920031481836950E-002 -0.11140962825666297      -0.11253627370619804     
          99  0.75260107041861746        3.6344108361137405E-002   3.1953434975321604E-002 -0.11195527337095940      -0.11425625325574926     
         100  0.74792171866372947        3.5735894605172000E-002   3.1953434975321840E-002 -0.11198655360119864      -0.11425625325574940     
         101  0.75260107041861535        3.6344108361138119E-002   3.5920031481837290E-002 -0.11195527337095945      -0.11253627370619854     
         102  0.76679403698107995        3.8767141956341192E-002   4.2909171303495738E-002 -0.11140962825666317      -0.10951304362343753     
         103  0.78641771860322718        4.1575391738120283E-002   5.0574388075145867E-002 -0.11111246073644314      -0.10817773124392013     
         104  0.81862123581795676        1.4136342704134159E-002   7.4168237677329704E-002 -0.12637003915391809       -4.1201931794905777E-002
         105   1.0024134871911536       0.10956242544635209       0.10484145495804047        4.5170582766172225E-004   1.8755224520292458E-003
         106  0.99911630987420352        5.6689485377352467E-002   7.9197585260495876E-002  -5.1490460130446125E-004  -6.0113299338940725E-005
         107  0.99999061588467764        6.6604558273563097E-002   7.1400379476278336E-002   1.9640739900030043E-006   6.8579995452038846E-007
         108   1.0000280766068772        7.0194583484326903E-002   7.0827568985173298E-002  -1.8229047714023891E-006   4.8185024732751952E-007
         109   1.0000374209027680        7.0544203784167175E-002   7.0729062947732443E-002  -2.5171087213217209E-007   4.3620432548824162E-007
         110   1.0000397383925548        7.0594173121617809E-002   7.0729062947739632E-002  -2.2663862732853329E-007   4.3620432547595503E-007
         111   1.0000374209027671        7.0544203784170659E-002   7.0827568985179515E-002  -2.5171087211631118E-007   4.8185024733928142E-007
         112   1.0000280766068768        7.0194583484324294E-002   7.1400379476283249E-002  -1.8229047713964834E-006   6.8579995452127859E-007
         113  0.99999061588467764        6.6604558273564790E-002   7.9197585260500969E-002   1.9640739899980978E-006  -6.0113299338944459E-005
         114  0.99911630987420397        5.6689485377348935E-002  0.10484145495803193       -5.1490460130448250E-004   1.8755224520292607E-003
         115   1.0024134871911545       0.10956242544633976        7.4168237677327734E-002   4.5170582766187588E-004  -4.1201931794905125E-002
         116  0.81862123581795798        1.4136342704133976E-002   5.0574388075144847E-002 -0.12637003915391798      -0.10817773124392009     
         117  0.78641771860322929        4.1575391738119916E-002   4.2909171303496259E-002 -0.11111246073644300      -0.10951304362343749     
         118  0.76679403698107906        3.8767141956342649E-002   3.5920031481838276E-002 -0.11140962825666330      -0.11253627370619806     
         119  0.75260107041861601        3.6344108361138029E-002   3.1953434975321542E-002 -0.11195527337095926      -0.11425625325574935     
         120  0.74792171866372814        3.5735894605171875E-002   3.1953434975321250E-002 -0.11198655360119888      -0.11425625325574944     

 #Chemical potential mu
  0.74229812937315898     


==> anc/initial_n0.90_l3.33 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.90000000000000002     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   3.3333300000000001     
 Tolerence=    1.0000000000000001E-005
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1   1.0028713609436462       0.11465568260298428       0.12062216422094456        6.8757980222531581E-005   3.4108339019184599E-003
           2   1.0025604599888414        9.8798077597919545E-002   7.4560746742423870E-002   9.8064947422364136E-004  -4.1363116278160098E-002
           3  0.78553042741628376       -3.4618223245714299E-003   5.6290465449553261E-002 -0.13557698206292618      -0.10555101574850853     
           4  0.82464360129328207        2.6170000138410917E-002   7.4388455730939620E-002 -0.12221276328866101       -7.0070255187169778E-002
           5   1.0032116335379173       0.17487031820789709        7.4388091211249188E-002  -2.3221259336572639E-002  -7.0070383618987916E-002
           6  0.82464222145376675        2.6169446644851508E-002   5.6290380075949359E-002 -0.12221306881008488      -0.10555105827039590     
           7  0.78553117621050317       -3.4615660884924297E-003   7.4561229142346225E-002 -0.13557681863575349       -4.1362952505457427E-002
           8   1.0025604702620781        9.8797644458240463E-002  0.12062236493632578        9.8065003069103870E-004   3.4108301138473756E-003
           9   1.0028713246508107       0.11465635730787876        5.6255993598577719E-002   6.8723206171316577E-005  -4.9990685202045124E-002
          10  0.76557016681694345       -5.4792636616844352E-002   5.6256660616875134E-002 -0.16309033648700894       -4.9990440124795268E-002
          11   1.0028713997573020       0.11465548792869310       0.12062226291286256        6.8745962189786376E-005   3.4108329545379772E-003
          12   1.0025604450635641        9.8798445154949885E-002   7.4560266855472207E-002   9.8065239230688364E-004  -4.1363279816774408E-002
          13  0.78552966523872014       -3.4620818813298356E-003   5.6290545021135598E-002 -0.13557714671415383      -0.10555097639365305     
          14  0.82464498332669012        2.6170556770255333E-002   7.4388821597492896E-002 -0.12221245622669244       -7.0070126424732787E-002
          15   1.0032116333989647       0.17487031786468532        7.4387725994017884E-002  -2.3221259618404329E-002  -7.0070512457471035E-002
          16  0.82464084034864471        2.6168891742800533E-002   5.6290297435599164E-002 -0.12221337502617524      -0.10555109928823367     
          17  0.78553193161392643       -3.4613081000406244E-003   7.4561710202844661E-002 -0.13557665455511389       -4.1362788868231207E-002
          18   1.0025604828546468        9.8797244199070655E-002  0.12062241594429393        9.8064885516393509E-004   3.4108286919165764E-003
          19   1.0028712870976653       0.11465679199975243        5.6255660098675622E-002   6.8711827392443404E-005  -4.9990807738255372E-002
          20  0.76557016685382062       -5.4792636610739825E-002   5.6256994136805488E-002 -0.16309033648276591       -4.9990317584458210E-002
          21   1.0028714373097594       0.11465505323546454       0.12062221191047098        6.8757338741617322E-005   3.4108343752161543E-003
          22   1.0025604324651369        9.8798845467716237E-002   7.4559785759710548E-002   9.8065357024203800E-004  -4.1363443460622630E-002
          23  0.78552890984258505       -3.4623397822108317E-003   5.6290627555311126E-002 -0.13557731075216764      -0.10555093542568030     
          24  0.82464636437540628        2.6171111864492759E-002   7.4389186793163087E-002 -0.12221214991796787       -7.0069997822200497E-002
          25   1.0032116333270062       0.17487031782714391        7.4387360787436629E-002  -2.3221259708627935E-002  -7.0070641210074072E-002
          26  0.82463945941207806        2.6168336818787642E-002   5.6290214912724144E-002 -0.12221368125040939      -0.10555114025000127     
          27  0.78553268713464963       -3.4610501466901525E-003   7.4562191338703412E-002 -0.13557649048708179       -4.1362625213044374E-002
          28   1.0025604954502860        9.8796843874599360E-002  0.12062246696283013        9.8064767500289718E-004   3.4108272708193521E-003
          29   1.0028712495437011       0.11465722668815455        5.6255326605051260E-002   6.8700447457466780E-005  -4.9990930274011677E-002
          30  0.76557016691273339       -5.4792636601250416E-002   5.6257327662234208E-002 -0.16309033647619994       -4.9990195043318739E-002
          31   1.0028714748618430       0.11465461854173774       0.12062216091203187        6.8768714479378686E-005   3.4108357957675708E-003
          32   1.0025604198660107        9.8799245777451000E-002   7.4559304674214774E-002   9.8065474762804462E-004  -4.1363607101552680E-002
          33  0.78552815447800617       -3.4625976697192601E-003   5.6290710092131636E-002 -0.13557747478255103      -0.10555089445630302     
          34  0.82464774545259345        2.6171667001103346E-002   7.4389551986460412E-002 -0.12221184358818254       -7.0069869256345688E-002
          35   1.0032116332196943       0.17487031777100479        7.4386995578449452E-002  -2.3221259843139656E-002  -7.0070769999367385E-002
          36  0.82463807850393667        2.6167781937114224E-002   5.6290132392509240E-002 -0.12221398745360119      -0.10555118121035303     
          37  0.78553344268689940       -3.4607921799873157E-003   7.4562672484803305E-002 -0.13557632641142914       -4.1362461554941575E-002
          38   1.0025605080452189        9.8796443547085222E-002  0.12062251798532668        9.8064649429313350E-004   3.4108258496125718E-003
          39   1.0028712119893612       0.11465766137550286        5.6254993117787172E-002   6.8689066681318865E-005  -4.9991052808690178E-002
          40  0.76557016699522384       -5.4792636587961546E-002   5.6257661194033429E-002 -0.16309033646700499       -4.9990072501099957E-002
          41   1.0028715124135519       0.11465418384694609       0.12062210991760011        6.8780089377399228E-005   3.4108372162100394E-003
          42   1.0025604072661847        9.8799646084219581E-002   7.4558823598824014E-002   9.8065592445996993E-004  -4.1363770739618055E-002
          43  0.78552739914471392       -3.4628555440272364E-003   5.6290792631721584E-002 -0.13557763880538837      -0.10555085348542033     
          44  0.82464912655795852        2.6172222180230215E-002   7.4389917177131754E-002 -0.12221153723728748       -7.0069740727765548E-002
          45   1.0032116330765859       0.17487031769614650        7.4386630366841233E-002  -2.3221260022524677E-002  -7.0070898825933967E-002
          46  0.82463669762397362        2.6167227097954715E-002   5.6290049875061386E-002 -0.12221429363568388      -0.10555122216920010     
          47  0.78553419827043103       -3.4605342000828053E-003   7.4563153641009711E-002 -0.13557616232822889       -4.1362297893977190E-002
          48   1.0025605206394517        9.8796043216612048E-002  0.12062256901184547        9.8064531302928873E-004   3.4108244282961618E-003
          49   1.0028711744346459       0.11465809606179364        5.6254659636890414E-002   6.8677685065328501E-005  -4.9991175342295253E-002
          50  0.76557016710128345       -5.4792636570874076E-002   5.6257994732193409E-002 -0.16309033645518234       -4.9989949957803308E-002
          51   1.0028715499648830       0.11465374915108917       0.12062205892717788        6.8791463435933508E-005   3.4108386365432203E-003
          52   1.0025603946656589        9.8800046388032192E-002   7.4558342533533731E-002   9.8065710073756153E-004  -4.1363934374823816E-002
          53  0.78552664384269910       -3.4631134051372010E-003   5.6290875174078839E-002 -0.13557780282068063      -0.10555081251303189     
          54  0.82465050769150094        2.6172777401863013E-002   7.4390282365179028E-002 -0.12221123086528633       -7.0069612236447115E-002
          55   1.0032116328976919       0.17487031760257254        7.4386265152618120E-002  -2.3221260246769300E-002  -7.0071027689760548E-002
          56  0.82463531677219126        2.6166672301300032E-002   5.6289967360381873E-002 -0.12221459979666098      -0.10555126312654259     
          57  0.78553495388524475       -3.4602762069751648E-003   7.4563634807318896E-002 -0.13557599823748129       -4.1362134230150990E-002
          58   1.0025605332329866        9.8795642883177201E-002  0.12062262004236934        9.8064413121138933E-004   3.4108230068705015E-003
          59   1.0028711368795551       0.11465853074700914        5.6254326162352222E-002   6.8666302609923430E-005  -4.9991297874818930E-002
          60  0.76557016723090954       -5.4792636549992162E-002   5.6258328276713079E-002 -0.16309033644073351       -4.9989827413430263E-002
          61   1.0028715875158392       0.11465331445416983       0.12062200794076644        6.8802836654732131E-005   3.4108400567671882E-003
          62   1.0025603820644342        9.8800446688878746E-002   7.4557861478344950E-002   9.8065827646123078E-004  -4.1364098007166443E-002
          63  0.78552588857196382       -3.4633712530505174E-003   5.6290957719204129E-002 -0.13557796682842890      -0.10555077153913832     
          64  0.82465188885321616        2.6173332665992994E-002   7.4390647550605093E-002 -0.12221092447218324       -7.0069483782378664E-002
          65   1.0032116326830218       0.17487031749028448        7.4385899935782984E-002  -2.3221260515860240E-002  -7.0071156590834530E-002
          66  0.82463393594858792        2.6166117547139628E-002   5.6289884848468738E-002 -0.12221490593653681      -0.10555130408238106     
          67  0.78553570953133967       -3.4600182006663672E-003   7.4564115983727294E-002 -0.13557583413918692       -4.1361970563461477E-002
          68   1.0025605458258204        9.8795242546775561E-002  0.12062267107689667        9.8064294883950165E-004   3.4108215853357582E-003
          69   1.0028710993240870       0.11465896543116269        5.6253992694170807E-002   6.8654919314540560E-005  -4.9991420406266869E-002
          70  0.76557016738410610       -5.4792636525310703E-002   5.6258661827597291E-002 -0.16309033642365720       -4.9989704867980697E-002
          71   1.0028716250664198       0.11465287975618821       0.12062195695836303        6.8814209033854471E-005   3.4108414768818916E-003
          72   1.0025603694625109        9.8800846986755897E-002   7.4557380433255355E-002   9.8065945163105985E-004  -4.1364261636646138E-002
          73  0.78552513333250862       -3.4636290877656573E-003   5.6291040267098982E-002 -0.13557813082863313      -0.10555073056373977     
          74  0.82465327004310751        2.6173887972622358E-002   7.4391012733409159E-002 -0.12221061805797750       -7.0069355365560138E-002
          75   1.0032116324325746       0.17487031735928132        7.4385534716335938E-002  -2.3221260829798286E-002  -7.0071285529156008E-002
          76  0.82463255515316081        2.6165562835473905E-002   5.6289802339321869E-002 -0.12221521205531120      -0.10555134503671619     
          77  0.78553646520871512       -3.4597601811555152E-003   7.4564597170243427E-002 -0.13557567003334564       -4.1361806893908684E-002
          78   1.0025605584179589        9.8794842207408584E-002  0.12062272211544423        9.8064176591388915E-004   3.4108201636915371E-003
          79   1.0028710617682448       0.11465940011425821        5.6253659232359754E-002   6.8643535179343509E-005  -4.9991542936638746E-002
          80  0.76557016756087293       -5.4792636496833282E-002   5.6258995384842379E-002 -0.16309033640395304       -4.9989582321452945E-002
          81   1.0028716626166243       0.11465244505713923       0.12062190597997260        6.8825580573514088E-005   3.4108428968874392E-003
          82   1.0025603568598889        9.8801247281680327E-002   7.4556899398271925E-002   9.8066062624658622E-004  -4.1364425263265253E-002
          83  0.78552437812433140       -3.4638869092840675E-003   5.6291122817761857E-002 -0.13557829482129349      -0.10555068958683513     
          84  0.82465465126117299        2.6174443321757564E-002   7.4391377913585688E-002 -0.12221031162266591       -7.0069226986003277E-002
          85   1.0032116321463405       0.17487031720956187        7.4385169494275094E-002  -2.3221261188594841E-002  -7.0071414504736362E-002
          86  0.82463117438591238        2.6165008166311104E-002   5.6289719832943029E-002 -0.12221551815298110      -0.10555138598954712     
          87  0.78553722091737233       -3.4595021484406475E-003   7.4565078366856691E-002 -0.13557550591995665       -4.1361643221493542E-002
          88   1.0025605710093946        9.8794441865077659E-002  0.12062277315799623        9.8064058243418212E-004   3.4108187419382230E-003
          89   1.0028710242120262       0.11465983479628976        5.6253325776910196E-002   6.8632150204275290E-005  -4.9991665465933033E-002
          90  0.76557016776120235       -5.4792636464559473E-002   5.6259328948447401E-002 -0.16309033638162287       -4.9989459773849096E-002
          91   1.0028717001664522       0.11465201035702988       0.12062185500559007        6.8836951273539354E-005   3.4108443167837378E-003
          92   1.0025603442565665        9.8801647573638129E-002   7.4556418373388805E-002   9.8066180030794933E-004  -4.1364588887021408E-002
          93  0.78552362294743872       -3.4641447176040124E-003   5.6291205371193753E-002 -0.13557845880640873      -0.10555064860842434     
          94  0.82465603250741804        2.6174998713410308E-002   7.4391743091133763E-002 -0.12221000516624365       -7.0069098643722863E-002
          95   1.0032116318243136       0.17487031704112446        7.4384804269600785E-002  -2.3221261592265389E-002  -7.0071543517589444E-002
          96  0.82462979364685063        2.6164453539662742E-002   5.6289637329332030E-002 -0.12221582422954123      -0.10555142694087362     
          97  0.78553797665731528       -3.4592441025207248E-003   7.4565559573577356E-002 -0.13557534179901864       -4.1361479546215628E-002
          98   1.0025605836001334        9.8794041519785533E-002  0.12062282420456019        9.8063939840037861E-004   3.4108173200755221E-003
          99   1.0028709866554308       0.11466026947725542        5.6252992327822895E-002   6.8620764389439335E-005  -4.9991787994149509E-002
         100  0.76557016798510968       -5.4792636428486564E-002   5.6259662518418234E-002 -0.16309033635666301       -4.9989337225167893E-002
         101   1.0028717377159064       0.11465157565586737       0.12062180403518344        6.8848321132783318E-005   3.4108457365698399E-003
         102   1.0025603316525398        9.8802047862558862E-002   7.4555937358752017E-002   9.8066297382069009E-004  -4.1364752507864082E-002
         103  0.78552286780206870       -3.4644025125766544E-003   5.6291287927287589E-002 -0.13557862278390631      -0.10555060762859683     
         104  0.82465741378207968        2.6175554147405956E-002   7.4392108266265591E-002 -0.12220969868877858       -7.0068970338134584E-002
         105   1.0032116314669315       0.17487031685408944        7.4384439042562658E-002  -2.3221262040223515E-002  -7.0071672567117119E-002
         106  0.82462841293625744        2.6163898955382226E-002   5.6289554828362696E-002 -0.12221613028504233      -0.10555146789079711     
         107  0.78553873242881944       -3.4589860432245115E-003   7.4566040790563268E-002 -0.13557517767044672       -4.1361315868017695E-002
         108   1.0025605961901716        9.8793641171457627E-002  0.12062287525507125        9.8063821381742865E-004   3.4108158980864721E-003
         109   1.0028709490984640       0.11466070415771826        5.6252658884243981E-002   6.8609377760409847E-005  -4.9991910521561211E-002
         110  0.76557016823104929       -5.4792636389029870E-002   5.6259996094655748E-002 -0.16309033632938125       -4.9989214676033927E-002
         111   1.0028717752645431       0.11465114095122551       0.12062175307532579        6.8859689836501221E-005   3.4108471571889340E-003
         112   1.0025603190515846        9.8802448086101086E-002   7.4555456419568608E-002   9.8066414269564633E-004  -4.1364916110716243E-002
         113  0.78552211277416562       -3.4646603425997312E-003   5.6291370600915415E-002 -0.13557878677397792      -0.10555056659266705     
         114  0.82465879522562946        2.6176109559852809E-002   7.4392473451862409E-002 -0.12220939221927392       -7.0068841947124469E-002
         115   1.0032116311761774       0.17487031697273117        7.4384073144465240E-002  -2.3221262296964359E-002  -7.0071801777019285E-002
         116  0.82462703124142522        2.6163342833058913E-002   5.6289475292121312E-002 -0.12221643709402925      -0.10555150722652773     
         117  0.78553949498709186       -3.4587263271671663E-003   7.4566520796784594E-002 -0.13557501292800408       -4.1361152291478839E-002
         118   1.0025606111120271        9.8793273595371836E-002  0.12062277656402917        9.8063529129876342E-004   3.4108168366841912E-003
         119   1.0028709102710758       0.11466089921565761        5.6252686326835354E-002   6.8621428904391528E-005  -4.9991915651801104E-002
         120  0.76557058347744045       -5.4791741742029582E-002   5.6256688695143962E-002 -0.16309006529927519       -4.9990445076233847E-002

 #Chemical potential mu
  0.75885189687797894     


==> anc/initial_n0.90_l3.67 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.90000000000000002     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         110

 Target CDW wavelength=   3.6666599999999998     
 Tolerence=    1.0000000000000001E-005
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1   1.0019193408891656       0.12535309023633423       0.12182959658764009        2.2352495164709490E-004   3.3419975229603584E-003
           2   1.0025403412395932        9.6523569802184905E-002   7.8905784674108720E-002   9.9362919018634930E-004  -3.9582718384747459E-002
           3  0.79748156711103135        2.4974027901903109E-003   4.8521807247296905E-002 -0.13221852154459030      -0.10906529530712927     
           4  0.76801976049453058       -6.0023459777454342E-003   6.1481562084312130E-002 -0.13755823988310478       -4.5538666061035148E-002
           5   1.0021832144662361       0.11044523914058051       0.11829539503632877        1.0068675556252403E-003   3.4697086843236422E-003
           6   1.0021831757950719       0.11044603187252040        6.1480710279105996E-002   1.0068505550449986E-003  -4.5538974783272138E-002
           7  0.76801866675422181       -6.0025962731884456E-003   4.8521893396255060E-002 -0.13755841526924878      -0.10906527822986237     
           8  0.79748402160887366        2.4982518275539533E-003   7.8907034430205303E-002 -0.13221800464890615       -3.9582302230351724E-002
           9   1.0025403362323277        9.6522671858250850E-002  0.12183009312310428        9.9362080917950895E-004   3.3419773423627817E-003
          10   1.0019192385662703       0.12535457247744256        4.6175560068453268E-002   2.2345333007447454E-004  -5.3389809564460343E-002
          11  0.75581685247563324       -5.2028053863605705E-002   4.6176910894285599E-002 -0.16277430270357304       -5.3389253593179732E-002
          12   1.0019194208705202       0.12535277430511230       0.12182970224212784        2.2352144905696657E-004   3.3419930306858728E-003
          13   1.0025403404255986        9.6524342549565073E-002   7.8904546713386148E-002   9.9364692044067436E-004  -3.9583130370129366E-002
          14  0.79747908386875654        2.4965440583293651E-003   4.8521709704077341E-002 -0.13221904219824185      -0.10906531923459660     
          15  0.76802085998055825       -6.0020894042997980E-003   6.1482417779927023E-002 -0.13755806132118348       -4.5538355710975760E-002
          16   1.0021832530745740       0.11044444368840550       0.11829539418862042        1.0068847732330269E-003   3.4697086704571310E-003
          17   1.0021831371896459       0.11044682656555876        6.1479856277145958E-002   1.0068333800161086E-003  -4.5539284488068564E-002
          18  0.76801756980317504       -6.0028500297636418E-003   4.8521985663166130E-002 -0.13755859239807749      -0.10906525745832503     
          19  0.79748649001741823        2.4991053570117779E-003   7.8908277962650292E-002 -0.13221748603134736       -3.9581888282237958E-002
          20   1.0025403341470251        9.6521836703405473E-002  0.12183028873670522        9.9360773017171788E-004   3.3419694987789380E-003
          21   1.0019191474069016       0.12535547153881799        4.6174884684639012E-002   2.2341926687469464E-004  -5.3390087549548194E-002
          22  0.75581685258327258       -5.2028053843868272E-002   4.6177586334295660E-002 -0.16277430269130916       -5.3388975607683839E-002
          23   1.0019195120200162       0.12535187522972333       0.12182950677992176        2.2355550128234908E-004   3.3420008739780613E-003
          24   1.0025403425120689        9.6525177816416105E-002   7.8903303014966925E-002   9.9365998229314226E-004  -3.9583544381163856E-002
          25  0.79747661532520364        2.4956904008486035E-003   4.8521617733938649E-002 -0.13221956085628150      -0.10906533982403172     
          26  0.76802195686578156       -6.0018358118477935E-003   6.1483271658120627E-002 -0.13755788426901006       -4.5538046109954551E-002
          27   1.0021832916981721       0.11044364939317632       0.11829539422601776        1.0069018994770444E-003   3.4697086694776289E-003
          28   1.0021830985566562       0.11044762085636395        6.1479002485218343E-002   1.0068162439893305E-003  -4.5539594072377010E-002
          29  0.76801647323459121       -6.0031035221779459E-003   4.8522077667072921E-002 -0.13755876939773093      -0.10906523686261249     
          30  0.79748895890191651        2.4999592291580367E-003   7.8909521761830539E-002 -0.13221696724622711       -3.9581474235645689E-002
          31   1.0025403320481876        9.6521001408478233E-002  0.12183048426661292        9.9359466512471788E-004   3.3419616535594427E-003
          32   1.0019190562475935       0.12535637061541990        4.6174209325574353E-002   2.2338519781618936E-004  -5.3390365532450385E-002
          33  0.75581685277310995       -5.2028053808356796E-002   4.6178261800063507E-002 -0.16277430266937348       -5.3388697619653605E-002
          34   1.0019196031672701       0.12535097615180027       0.12182931133132634        2.2358954942756356E-004   3.3420087163563215E-003
          35   1.0025403445957461        9.6526013077788478E-002   7.8902059340611952E-002   9.9367304332118999E-004  -3.9583958383931042E-002
          36  0.79747414686407392        2.4948367951949835E-003   4.8521525772960351E-002 -0.13222007948350506      -0.10906536041137493     
          37  0.76802305382925495       -6.0015821948006679E-003   6.1484125556888737E-002 -0.13755770720387722       -4.5537736505047971E-002
          38   1.0021833303193131       0.11044285509725547       0.11829539428378590        1.0069190231904643E-003   3.4697086682112838E-003
          39   1.0021830599211907       0.11044841514572623        6.1478148714826250E-002   1.0067991055066308E-003  -4.5539903652441899E-002
          40  0.76801537674558662       -6.0033569892665910E-003   4.8522169679342281E-002 -0.13755894638408983      -0.10906521626539027     
          41  0.79749142787147531        2.5008131548503545E-003   7.8910765586227671E-002 -0.13221644842941477       -3.9581060180203520E-002
          42   1.0025403299463123        9.6520166106681932E-002  0.12183067981270043        9.9358159928591267E-004   3.3419538077695500E-003
          43   1.0019189650858786       0.12535726969177829        4.6173533987855765E-002   2.2335112457324267E-004  -5.3390643514327353E-002
          44  0.75581685303888968       -5.2028053758638296E-002   4.6178937287173143E-002 -0.16277430263866330       -5.3388419630595027E-002
          45   1.0019196943121149       0.12535007707361434       0.12182911589898204        2.2362359339079613E-004   3.3420165581659195E-003
          46   1.0025403466763922        9.6526848332434509E-002   7.8900815691267806E-002   9.9368610354690448E-004  -3.9584372377922054E-002
          47  0.79747167848767497        2.4939832428697356E-003   4.8521433820534768E-002 -0.13222059807913816      -0.10906538099707054     
          48  0.76802415087181020       -6.0013285527575396E-003   6.1484979477049173E-002 -0.13755753012561325       -4.5537426895999655E-002
          49   1.0021833689380646       0.11044206080023936       0.11829539436080334        1.0069361444426360E-003   3.4697086665230565E-003
          50   1.0021830212833358       0.11044920943399529        6.1477294965820155E-002   1.0067819645618460E-003  -4.5540213228367758E-002
          51  0.76801428033565744       -6.0036104313642286E-003   4.8522261700158706E-002 -0.13755912335732190      -0.10906519566652190     
          52  0.79749389692577655        2.5016671338958791E-003   7.8912009435633923E-002 -0.13221592958099715       -3.9580646115981291E-002
          53   1.0025403278414067        9.6519330798141387E-002  0.12183087537502740        9.9356853264560949E-004   3.3419459614109710E-003
          54   1.0019188739217531       0.12535816876786590        4.6172858671477530E-002   2.2331704714658726E-004  -5.3390921495178267E-002
          55  0.75581685338060645       -5.2028053694716789E-002   4.6179612795622722E-002 -0.16277430259917908       -5.3388141640509514E-002
          56   1.0019197854545483       0.12534917799516279       0.12182892048288048        2.2365763317230326E-004   3.3420243994071184E-003
          57   1.0025403487540057        9.6527683580340667E-002   7.8899572066922857E-002   9.9369916297026837E-004  -3.9584786363136677E-002
          58  0.79746921019601191        2.4931297438693370E-003   4.8521341876662703E-002 -0.13222111664318237      -0.10906540158111815     
          59  0.76802524799344440       -6.0010748857178076E-003   6.1485833418610629E-002 -0.13755735303421801       -4.5537117282810340E-002
          60   1.0021834075544285       0.11044126650212722       0.11829539445708027        1.0069532632339183E-003   3.4697086644124866E-003
          61   1.0021829826430928       0.11045000372117446        6.1476441238210999E-002   1.0067648211550505E-003  -4.5540522800154616E-002
          62  0.76801318400480323       -6.0038638484733054E-003   4.8522353729517971E-002 -0.13755930031742755      -0.10906517506600857     
          63  0.79749636606481833        2.5025211662942312E-003   7.8913253310050294E-002 -0.13221541070097248       -3.9580232042977954E-002
          64   1.0025403257334657        9.6518495482867811E-002  0.12183107095361119        9.9355546520397920E-004   3.3419381144834835E-003
          65   1.0019187827552156       0.12535906784369752        4.6172183376440037E-002   2.2328296553577839E-004  -5.3391199475005792E-002
          66  0.75581685379825725       -5.2028053616589937E-002   4.6180288325408422E-002 -0.16277430255092029       -5.3387863649397196E-002
          67   1.0019198765945716       0.12534827891645134       0.12182872508303022        2.2369166877211720E-004   3.3420322400798631E-003
          68   1.0025403508285884        9.6528518821515669E-002   7.8898328467588139E-002   9.9371222159136516E-004  -3.9585200339573884E-002
          69  0.79746674198908074        2.4922762981901252E-003   4.8521249941343443E-002 -0.13222163517564009      -0.10906542216351794     
          70  0.76802634519415958       -6.0008211936808317E-003   6.1486687381572112E-002 -0.13755717592969080       -4.5536807665479219E-002
          71   1.0021834461684074       0.11044047220292158       0.11829539457262084        1.0069703795644459E-003   3.4697086618795227E-003
          72   1.0021829440004635       0.11045079800726518        6.1475587531997181E-002   1.0067476752861361E-003  -4.5540832367803395E-002
          73  0.76801208775302410       -6.0041172405920044E-003   4.8522445767422630E-002 -0.13755947726440715      -0.10906515446385037     
          74  0.79749883528860033        2.5033752520523108E-003   7.8914497209477422E-002 -0.13221489178933826       -3.9579817961192872E-002
          75   1.0025403236224923        9.6517660160850269E-002  0.12183126654843750        9.9354239696103309E-004   3.3419302669874581E-003
          76   1.0019186915862690       0.12535996691926410        4.6171508102747630E-002   2.2324887974063044E-004  -5.3391477453807415E-002
          77  0.75581685429184642       -5.2028053524258655E-002   4.6180963876532671E-002 -0.16277430249388750       -5.3387585657257097E-002
          78   1.0019199677321866       0.12534737983747446       0.12182852969942430        2.2372570019054422E-004   3.3420400801845245E-003
          79   1.0025403529001384        9.6529354055959832E-002   7.8897084893257113E-002   9.9372527940978111E-004  -3.9585614307235228E-002
          80  0.79746427386688334        2.4914229058288413E-003   4.8521158014578472E-002 -0.13222215367651285      -0.10906544274426865     
          81  0.76802744247396071       -6.0005674766477977E-003   6.1487541365921577E-002 -0.13755699881203087       -4.5536498044005114E-002
          82   1.0021834847799964       0.11043967790260689       0.11829539470739624        1.0069874934341128E-003   3.4697086589250701E-003
          83   1.0021829053554450       0.11045159229226187        6.1474733847172322E-002   1.0067305269547634E-003  -4.5541141931312153E-002
          84  0.76801099158031971       -6.0043706077224628E-003   4.8522537813869893E-002 -0.13755965419826113      -0.10906513386004754     
          85  0.79750130459713031        2.5042293911714114E-003   7.8915741133916389E-002 -0.13221437284609244       -3.9579403870626077E-002
          86   1.0025403215084847        9.6516824832096698E-002  0.12183146215951367        9.9352932791695742E-004   3.3419224189221454E-003
          87   1.0019186004149110       0.12536086599456958        4.6170832850399773E-002   2.2321478976100720E-004  -5.3391755431584434E-002
          88  0.75581685486137440       -5.2028053417722708E-002   4.6181639449001971E-002 -0.16277430242808061       -5.3387307664087683E-002
          89   1.0019200588673935       0.12534648075824129       0.12182833433198753        2.2375972742728217E-004   3.3420479197193067E-003
          90   1.0025403549686529        9.6530189283535031E-002   7.8895841344141349E-002   9.9373833643557502E-004  -3.9586028266051232E-002
          91  0.79746180582973492        2.4905695669817656E-003   4.8521066096185714E-002 -0.13222267214571426      -0.10906546332350694     
          92  0.76802853983334274       -6.0003137342814683E-003   6.1488395371813130E-002 -0.13755682168107133       -4.5536188418284544E-002
          93   1.0021835233891088       0.11043888360085384       0.11829539486255916        1.0070046048492787E-003   3.4697086556833450E-003
          94   1.0021828667079691       0.11045238657657896        6.1473880182921825E-002   1.0067133760914356E-003  -4.5541451490940424E-002
          95  0.76800989548586396       -6.0046239502615749E-003   4.8522629869467954E-002 -0.13755983111915987      -0.10906511325415662     
          96  0.79750377398809047        2.5050835821535853E-003   7.8916985082433222E-002 -0.13221385387200874       -3.9578989771787143E-002
          97   1.0025403193916860        9.6515989497863913E-002  0.12183165778419840        9.9351625804929835E-004   3.3419145699427949E-003
          98   1.0019185092413099       0.12536176506732932        4.6170157623813927E-002   2.2318069569861207E-004  -5.3392033406823969E-002
          99  0.75581685551312172       -5.2028053295406343E-002   4.6182315046219481E-002 -0.16277430235259835       -5.3387029668725001E-002
         100   1.0019201500026673       0.12534558169426158       0.12182813888067924        2.2379374880593077E-004   3.3420557576132478E-003
         101   1.0025403570236053        9.6531024370712315E-002   7.8894598062352467E-002   9.9375140743968764E-004  -3.9586442126165980E-002
         102  0.79745933826963655        2.4897165715896765E-003   4.8520973914368194E-002 -0.13222319044694320      -0.10906548407890661     
         103  0.76802963757611520       -6.0000597271098900E-003   6.1489249588294999E-002 -0.13755664442059762       -4.5535878671848815E-002
         104   1.0021835619706299       0.11043808889639563       0.11829539590303884        1.0070217552924626E-003   3.4697086653242195E-003
         105   1.0021828280757066       0.11045318201808357        6.1473024701166265E-002   1.0066961338310737E-003  -4.5541761799728568E-002
         106  0.76800879679069800       -6.0048802753185655E-003   4.8522727501784962E-002 -0.13756000955063435      -0.10906508930827147     
         107  0.79750625809050935        2.5059428520064686E-003   7.8918223288593520E-002 -0.13221333289938297       -3.9578577691782725E-002
         108   1.0025403201839884        9.6515216717674185E-002  0.12183155220562819        9.9349852323611567E-004   3.3419190453639327E-003
         109   1.0019184292246681       0.12536208175367547        4.6170344509004591E-002   2.2318425606502999E-004  -5.3392019829350469E-002
         110  0.75581788616392986       -5.2026385266561018E-002   4.6177099095367588E-002 -0.16277373418400132       -5.3389239612076617E-002

 #Chemical potential mu
  0.71976985688674222     


==> anc/initial_n0.90_l30.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.90000000000000002     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   30.000000000000000     
 Tolerence=    1.0000000000000001E-005
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.76169693108653114        3.8567355088741526E-002   3.7405725321898932E-002 -0.11122496821741520      -0.11204455778253405     
           2  0.76895386332624438        4.0086958973460263E-002   4.0723237468459718E-002 -0.11080069397345874      -0.11070340040963531     
           3  0.78059712300462958        4.2912102357354980E-002   4.5016920391216846E-002 -0.10986434750602188      -0.10902737562148505     
           4  0.79604956173010955        4.7204641962606445E-002   4.9949506558876741E-002 -0.10827376565887492      -0.10712238159349009     
           5  0.81455244656313563        5.3382456669983813E-002   5.5416008166407654E-002 -0.10557352776450978      -0.10481590001577282     
           6  0.83002850165983810        5.5926550367492320E-002   5.6759785689232234E-002 -0.10569514267712646      -0.10625771106318885     
           7  0.86695720475100846        3.8049844684449032E-002  0.10282440227754325      -0.11139516451217946       -3.1881794178686279E-002
           8   1.0023201851488110        9.0068029219179294E-002   9.9660558676036404E-002   2.4545197234234807E-004   1.7111009420703747E-003
           9  0.99918307165959797        5.8154801438850844E-002   7.8855983205274802E-002  -5.1294184367284322E-004  -4.8927199214749061E-005
          10  0.99997995553253904        6.6714560625362837E-002   7.1419202624145806E-002   1.6856318504511172E-006   8.1306011455198842E-008
          11   1.0000084392404598        7.0166967898055599E-002   7.0823208834157741E-002  -1.8352702047250347E-006   3.3164973871455608E-007
          12   1.0000139505358749        7.0534022736099572E-002   7.0708503282488816E-002  -1.3448790626116467E-007   1.4968235871722301E-007
          13   1.0000162049539387        7.0609582370915469E-002   7.0673970521678176E-002  -8.2296757014510896E-008   1.9898351056727914E-007
          14   1.0000174025773205        7.0630922054744014E-002   7.0665365901156824E-002  -9.1881659213837645E-008   2.1077443594991772E-007
          15   1.0000178003412148        7.0635208115091511E-002   7.0665365901172950E-002  -9.4700125871088773E-008   2.1077443595555978E-007
          16   1.0000174025773210        7.0630922054728609E-002   7.0673970521705320E-002  -9.1881659210074477E-008   1.9898351058426276E-007
          17   1.0000162049539405        7.0609582370892612E-002   7.0708503282510576E-002  -8.2296756980542360E-008   1.4968235872555228E-007
          18   1.0000139505358752        7.0534022736087984E-002   7.0823208834165138E-002  -1.3448790625241292E-007   3.3164973871534636E-007
          19   1.0000084392404611        7.0166967898040139E-002   7.1419202624145209E-002  -1.8352702047106483E-006   8.1306011448963091E-008
          20  0.99997995553253927        6.6714560625362851E-002   7.8855983205276522E-002   1.6856318504423256E-006  -4.8927199214744487E-005
          21  0.99918307165959808        5.8154801438843995E-002   9.9660558676037125E-002  -5.1294184367281894E-004   1.7111009420703194E-003
          22   1.0023201851488104        9.0068029219181944E-002  0.10282440227754237        2.4545197234240179E-004  -3.1881794178686002E-002
          23  0.86695720475100813        3.8049844684449573E-002   5.6759785689232921E-002 -0.11139516451217943      -0.10625771106318911     
          24  0.83002850165983666        5.5926550367491883E-002   5.5416008166407703E-002 -0.10569514267712674      -0.10481590001577278     
          25  0.81455244656313563        5.3382456669983841E-002   4.9949506558876769E-002 -0.10557352776450971      -0.10712238159349016     
          26  0.79604956173010732        4.7204641962606313E-002   4.5016920391216929E-002 -0.10827376565887510      -0.10902737562148519     
          27  0.78059712300462836        4.2912102357355618E-002   4.0723237468460502E-002 -0.10986434750602206      -0.11070340040963518     
          28  0.76895386332624460        4.0086958973460811E-002   3.7405725321898654E-002 -0.11080069397345876      -0.11204455778253405     
          29  0.76169693108653247        3.8567355088741311E-002   3.5590251212039882E-002 -0.11122496821741498      -0.11279775494532832     
          30  0.75923864751946413        3.8097154751859943E-002   3.5590251212040708E-002 -0.11133846445400963      -0.11279775494532818     
          31  0.76169693108653280        3.8567355088742102E-002   3.7405725321899501E-002 -0.11122496821741490      -0.11204455778253392     
          32  0.76895386332624549        4.0086958973460728E-002   4.0723237468460662E-002 -0.11080069397345874      -0.11070340040963532     
          33  0.78059712300462714        4.2912102357355784E-002   4.5016920391216964E-002 -0.10986434750602214      -0.10902737562148521     
          34  0.79604956173010877        4.7204641962605744E-002   4.9949506558876089E-002 -0.10827376565887503      -0.10712238159349011     
          35  0.81455244656313497        5.3382456669983383E-002   5.5416008166407300E-002 -0.10557352776450973      -0.10481590001577290     
          36  0.83002850165983710        5.5926550367491584E-002   5.6759785689232262E-002 -0.10569514267712658      -0.10625771106318893     
          37  0.86695720475100857        3.8049844684448150E-002  0.10282440227754441      -0.11139516451217953       -3.1881794178686300E-002
          38   1.0023201851488097        9.0068029219193116E-002   9.9660558676039651E-002   2.4545197234227076E-004   1.7111009420703771E-003
          39  0.99918307165959852        5.8154801438840983E-002   7.8855983205268210E-002  -5.1294184367283715E-004  -4.8927199214752131E-005
          40  0.99997995553253949        6.6714560625362754E-002   7.1419202624139533E-002   1.6856318504508512E-006   8.1306011441046125E-008
          41   1.0000084392404607        7.0166967898046106E-002   7.0823208834157561E-002  -1.8352702047234690E-006   3.3164973871851680E-007
          42   1.0000139505358754        7.0534022736086097E-002   7.0708503282511090E-002  -1.3448790625961121E-007   1.4968235871731136E-007
          43   1.0000162049539396        7.0609582370902563E-002   7.0673970521709706E-002  -8.2296756980031533E-008   1.9898351058077844E-007
          44   1.0000174025773210        7.0630922054727457E-002   7.0665365901168231E-002  -9.1881659194030653E-008   2.1077443594057468E-007
          45   1.0000178003412157        7.0635208115081449E-002   7.0665365901167759E-002  -9.4700125868143971E-008   2.1077443595085785E-007
          46   1.0000174025773203        7.0630922054733758E-002   7.0673970521706236E-002  -9.1881659225175923E-008   1.9898351057299378E-007
          47   1.0000162049539383        7.0609582370905838E-002   7.0708503282511867E-002  -8.2296756996503055E-008   1.4968235870994901E-007
          48   1.0000139505358747        7.0534022736088040E-002   7.0823208834154591E-002  -1.3448790624994797E-007   3.3164973871787962E-007
          49   1.0000084392404613        7.0166967898036267E-002   7.1419202624144196E-002  -1.8352702047311164E-006   8.1306011433789806E-008
          50  0.99997995553253904        6.6714560625368402E-002   7.8855983205280908E-002   1.6856318504576249E-006  -4.8927199214756962E-005
          51  0.99918307165959819        5.8154801438845265E-002   9.9660558676040220E-002  -5.1294184367284799E-004   1.7111009420703698E-003
          52   1.0023201851488106        9.0068029219185261E-002  0.10282440227754575        2.4545197234236948E-004  -3.1881794178686175E-002
          53  0.86695720475100824        3.8049844684448136E-002   5.6759785689232525E-002 -0.11139516451217954      -0.10625771106318864     
          54  0.83002850165983910        5.5926550367491598E-002   5.5416008166407363E-002 -0.10569514267712661      -0.10481590001577247     
          55  0.81455244656313508        5.3382456669983071E-002   4.9949506558875770E-002 -0.10557352776450990      -0.10712238159348988     
          56  0.79604956173010888        4.7204641962605459E-002   4.5016920391216353E-002 -0.10827376565887505      -0.10902737562148482     
          57  0.78059712300462902        4.2912102357355188E-002   4.0723237468460148E-002 -0.10986434750602209      -0.11070340040963519     
          58  0.76895386332624460        4.0086958973460651E-002   3.7405725321899244E-002 -0.11080069397345886      -0.11204455778253408     
          59  0.76169693108653203        3.8567355088742115E-002   3.5590251212040278E-002 -0.11122496821741505      -0.11279775494532822     
          60  0.75923864751946291        3.8097154751859742E-002   3.5590251212040555E-002 -0.11133846445400988      -0.11279775494532820     
          61  0.76169693108653125        3.8567355088741602E-002   3.7405725321898599E-002 -0.11122496821741515      -0.11204455778253390     
          62  0.76895386332624538        4.0086958973460304E-002   4.0723237468460259E-002 -0.11080069397345875      -0.11070340040963499     
          63  0.78059712300462791        4.2912102357355396E-002   4.5016920391216901E-002 -0.10986434750602211      -0.10902737562148483     
          64  0.79604956173010821        4.7204641962605993E-002   4.9949506558876137E-002 -0.10827376565887514      -0.10712238159348975     
          65  0.81455244656313641        5.3382456669982994E-002   5.5416008166406988E-002 -0.10557352776450983      -0.10481590001577229     
          66  0.83002850165983921        5.5926550367491230E-002   5.6759785689232754E-002 -0.10569514267712678      -0.10625771106318851     
          67  0.86695720475100790        3.8049844684448594E-002  0.10282440227754615      -0.11139516451217975       -3.1881794178686425E-002
          68   1.0023201851488106        9.0068029219185913E-002   9.9660558676042177E-002   2.4545197234231706E-004   1.7111009420703739E-003
          69  0.99918307165959708        5.8154801438852065E-002   7.8855983205276273E-002  -5.1294184367282924E-004  -4.8927199214739581E-005
          70  0.99997995553254015        6.6714560625355537E-002   7.1419202624138728E-002   1.6856318504565829E-006   8.1306011451144532E-008
          71   1.0000084392404605        7.0166967898040500E-002   7.0823208834156562E-002  -1.8352702047079268E-006   3.3164973872645202E-007
          72   1.0000139505358758        7.0534022736082294E-002   7.0708503282508703E-002  -1.3448790625646981E-007   1.4968235871308949E-007
          73   1.0000162049539383        7.0609582370910168E-002   7.0673970521695911E-002  -8.2296757005799414E-008   1.9898351057463554E-007
          74   1.0000174025773205        7.0630922054733744E-002   7.0665365901159474E-002  -9.1881659205066381E-008   2.1077443595120000E-007
          75   1.0000178003412161        7.0635208115082587E-002   7.0665365901160251E-002  -9.4700125864612571E-008   2.1077443593923798E-007
          76   1.0000174025773205        7.0630922054731926E-002   7.0673970521711510E-002  -9.1881659206410397E-008   1.9898351057084007E-007
          77   1.0000162049539387        7.0609582370904297E-002   7.0708503282517446E-002  -8.2296756979445969E-008   1.4968235871990411E-007
          78   1.0000139505358747        7.0534022736088955E-002   7.0823208834159559E-002  -1.3448790624321763E-007   3.3164973871400201E-007
          79   1.0000084392404602        7.0166967898051227E-002   7.1419202624133954E-002  -1.8352702047197156E-006   8.1306011446401597E-008
          80  0.99997995553254027        6.6714560625358160E-002   7.8855983205268640E-002   1.6856318504434621E-006  -4.8927199214731829E-005
          81  0.99918307165959896        5.8154801438841247E-002   9.9660558676037292E-002  -5.1294184367283618E-004   1.7111009420704021E-003
          82   1.0023201851488102        9.0068029219187426E-002  0.10282440227754203        2.4545197234216771E-004  -3.1881794178686626E-002
          83  0.86695720475100690        3.8049844684448400E-002   5.6759785689232484E-002 -0.11139516451217971      -0.10625771106318876     
          84  0.83002850165983877        5.5926550367491105E-002   5.5416008166406489E-002 -0.10569514267712649      -0.10481590001577268     
          85  0.81455244656313586        5.3382456669982516E-002   4.9949506558875770E-002 -0.10557352776450976      -0.10712238159348997     
          86  0.79604956173010877        4.7204641962605688E-002   4.5016920391216159E-002 -0.10827376565887514      -0.10902737562148507     
          87  0.78059712300462791        4.2912102357354716E-002   4.0723237468459961E-002 -0.10986434750602224      -0.11070340040963550     
          88  0.76895386332624527        4.0086958973460950E-002   3.7405725321899300E-002 -0.11080069397345879      -0.11204455778253414     
          89  0.76169693108653114        3.8567355088741942E-002   3.5590251212040062E-002 -0.11122496821741504      -0.11279775494532826     
          90  0.75923864751946368        3.8097154751859659E-002   3.5590251212040160E-002 -0.11133846445400969      -0.11279775494532820     
          91  0.76169693108653158        3.8567355088741623E-002   3.7405725321898661E-002 -0.11122496821741498      -0.11204455778253400     
          92  0.76895386332624538        4.0086958973460297E-002   4.0723237468459406E-002 -0.11080069397345890      -0.11070340040963515     
          93  0.78059712300462936        4.2912102357354841E-002   4.5016920391216513E-002 -0.10986434750602185      -0.10902737562148522     
          94  0.79604956173010655        4.7204641962606320E-002   4.9949506558876790E-002 -0.10827376565887524      -0.10712238159349022     
          95  0.81455244656313530        5.3382456669983556E-002   5.5416008166406461E-002 -0.10557352776450965      -0.10481590001577268     
          96  0.83002850165983977        5.5926550367490287E-002   5.6759785689231665E-002 -0.10569514267712665      -0.10625771106318885     
          97  0.86695720475100801        3.8049844684448123E-002  0.10282440227754287      -0.11139516451217939       -3.1881794178686543E-002
          98   1.0023201851488102        9.0068029219188314E-002   9.9660558676037778E-002   2.4545197234212700E-004   1.7111009420703973E-003
          99  0.99918307165959996        5.8154801438835314E-002   7.8855983205271901E-002  -5.1294184367282707E-004  -4.8927199214736424E-005
         100  0.99997995553253927        6.6714560625366293E-002   7.1419202624137854E-002   1.6856318504540936E-006   8.1306011454288096E-008
         101   1.0000084392404609        7.0166967898045107E-002   7.0823208834160614E-002  -1.8352702047161358E-006   3.3164973872396370E-007
         102   1.0000139505358752        7.0534022736088858E-002   7.0708503282519014E-002  -1.3448790625012180E-007   1.4968235872728213E-007
         103   1.0000162049539387        7.0609582370907156E-002   7.0673970521705445E-002  -8.2296756987893442E-008   1.9898351057946207E-007
         104   1.0000174025773207        7.0630922054727402E-002   7.0665365901162056E-002  -9.1881659204088204E-008   2.1077443595278350E-007
         105   1.0000178003412155        7.0635208115092413E-002   7.0665365901152397E-002  -9.4700125852403306E-008   2.1077443594559298E-007
         106   1.0000174025773203        7.0630922054745360E-002   7.0673970521684684E-002  -9.1881659218269467E-008   1.9898351056155587E-007
         107   1.0000162049539383        7.0609582370925975E-002   7.0708503282495741E-002  -8.2296757013580179E-008   1.4968235871838014E-007
         108   1.0000139505358749        7.0534022736095492E-002   7.0823208834156853E-002  -1.3448790625435204E-007   3.3164973870730971E-007
         109   1.0000084392404598        7.0166967898059457E-002   7.1419202624147457E-002  -1.8352702047163010E-006   8.1306011438720318E-008
         110  0.99997995553253904        6.6714560625367930E-002   7.8855983205274469E-002   1.6856318504571193E-006  -4.8927199214741303E-005
         111  0.99918307165959919        5.8154801438840574E-002   9.9660558676038513E-002  -5.1294184367285732E-004   1.7111009420704088E-003
         112   1.0023201851488106        9.0068029219186121E-002  0.10282440227754679        2.4545197234223938E-004  -3.1881794178686224E-002
         113  0.86695720475100935        3.8049844684448580E-002   5.6759785689231311E-002 -0.11139516451217928      -0.10625771106318872     
         114  0.83002850165983988        5.5926550367490543E-002   5.5416008166405684E-002 -0.10569514267712654      -0.10481590001577255     
         115  0.81455244656313630        5.3382456669982994E-002   4.9949506558875367E-002 -0.10557352776450971      -0.10712238159349000     
         116  0.79604956173010855        4.7204641962605681E-002   4.5016920391216422E-002 -0.10827376565887510      -0.10902737562148496     
         117  0.78059712300462891        4.2912102357355431E-002   4.0723237468459940E-002 -0.10986434750602198      -0.11070340040963535     
         118  0.76895386332624460        4.0086958973460610E-002   3.7405725321899848E-002 -0.11080069397345881      -0.11204455778253422     
         119  0.76169693108653103        3.8567355088743212E-002   3.5590251212041686E-002 -0.11122496821741493      -0.11279775494532843     
         120  0.75923864751946335        3.8097154751859923E-002   3.5590251212040090E-002 -0.11133846445400966      -0.11279775494532854     

 #Chemical potential mu
  0.76624262555324407     


==> anc/initial_n0.90_l4.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.90000000000000002     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   4.0000000000000000     
 Tolerence=    1.0000000000000001E-005
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.99848274921647262       0.12007161273423596       0.12960972062756343       -8.7472379915980354E-004   2.9165602321066862E-003
           2  0.99843606320992806       0.12005638545391398        4.1286187972172428E-002  -8.3497413569809376E-004  -3.9727377805353487E-002
           3  0.79650950058653369        7.3210848684345936E-003   5.4637111050341435E-002 -0.13217297501960679      -0.10789912552327380     
           4  0.80785646410261114        6.7381770431657459E-003   7.7454754596000083E-002 -0.13096910312790380       -4.6440975964009784E-002
           5  0.99735417930387549        9.2299975266682058E-002  0.12162891925113309        1.3483998632569101E-003   3.0904973964782654E-003
           6  0.99849973161184069       0.12279222740504564        4.1276710142840581E-002  -1.7226087028392530E-003  -4.0649011586841463E-002
           7  0.79684103434306008        7.7387290948213745E-003   5.4752677475929754E-002 -0.13205409723809491      -0.10783445533533254     
           8  0.80774053010871860        6.6618818259400105E-003   7.7385475770923265E-002 -0.13100362478914451       -4.6476878083953628E-002
           9  0.99735427922923980        9.2330296344881171E-002  0.12163567383249356        1.3446787921144582E-003   3.0896417587985585E-003
          10  0.99850238178315820       0.12276954050629248        4.1286311641545871E-002  -1.7190759622450059E-003  -4.0642095638921988E-002
          11  0.79684870939085806        7.7330900135977676E-003   5.4760601387081012E-002 -0.13205602616356238      -0.10783076080210714     
          12  0.80775082372978169        6.6615032868609005E-003   7.7391655550281643E-002 -0.13100312482999121       -4.6474087905418057E-002
          13  0.99735427042537483        9.2322846299843317E-002  0.12164516689804052        1.3443222306222323E-003   3.0907261263648225E-003
          14  0.99850141020159910       0.12277058412654736        4.1283264857314345E-002  -1.7196857003705882E-003  -4.0643218449997298E-002
          15  0.79684745996519457        7.7328779163494538E-003   5.4761804518108817E-002 -0.13205622580456988      -0.10783000954549705     
          16  0.80774832295042653        6.6602082166991334E-003   7.7389511139962716E-002 -0.13100377134322827       -4.6474691421873805E-002
          17  0.99735407458804204        9.2323569315783283E-002  0.12164769292895052        1.3441305385075916E-003   3.0912252072563566E-003
          18  0.99850103098952214       0.12276892471027007        4.1286182014316303E-002  -1.7195331171107817E-003  -4.0642512769555057E-002
          19  0.79685219054454737        7.7359533175273016E-003   5.4760233144372533E-002 -0.13205453660937647      -0.10783122948043786     
          20  0.80775278076979551        6.6632160319402244E-003   7.7392092226877263E-002 -0.13100216196521430       -4.6473695119211365E-002
          21  0.99735416497528429        9.2322872765539188E-002  0.12164578414347239        1.3441712681469885E-003   3.0910533354896689E-003
          22  0.99850125224286990       0.12276869127600455        4.1286743651904219E-002  -1.7194427544334032E-003  -4.0642297174850996E-002
          23  0.79685249986488238        7.7360778260543040E-003   5.4759950141790227E-002 -0.13205445561211576      -0.10783132024004538     
          24  0.80775227899396373        6.6627299648310614E-003   7.7392279314237145E-002 -0.13100249009531256       -4.6474049503534662E-002
          25  0.99735443082787600        9.2323496542983996E-002  0.12164224395608982        1.3441715114961895E-003   3.0905603739390811E-003
          26  0.99850169614577333       0.12276870529606464        4.1286796346687353E-002  -1.7192949403943940E-003  -4.0642155266733961E-002
          27  0.79685136194523931        7.7352539929502855E-003   5.4759805032255325E-002 -0.13205489257494449      -0.10783131302294668     
          28  0.80775152602171074        6.6621680779917697E-003   7.7392171761429110E-002 -0.13100281762713215       -4.6474133230082058E-002
          29  0.99735443822222480        9.2323259409937047E-002  0.12164281144876296        1.3443033390052349E-003   3.0904103050118609E-003
          30  0.99850169127848176       0.12277075909725362        4.1283134068265177E-002  -1.7195819925833313E-003  -4.0643130409648863E-002
          31  0.79684670751460374        7.7326980531501350E-003   5.4761176108471657E-002 -0.13205634545475525      -0.10783020563510128     
          32  0.80774642191404999        6.6591092938895749E-003   7.7389081103633475E-002 -0.13100446691353168       -4.6475246982279256E-002
          33  0.99735425022590696        9.2324113738963043E-002  0.12164608440982189        1.3443254489791925E-003   3.0906036980643276E-003
          34  0.99850129106002672       0.12277254407413875        4.1280237761218808E-002  -1.7198719512497563E-003  -4.0643981342150741E-002
          35  0.79684404060407588        7.7317569287336640E-003   5.4761882208595507E-002 -0.13205693260973075      -0.10782963053468388     
          36  0.80774344430650902        6.6578055152847707E-003   7.7386754004774738E-002 -0.13100518487064430       -4.6476053299220825E-002
          37  0.99735410206320940        9.2325749934745668E-002  0.12164640846778475        1.3441870273606803E-003   3.0908669109383168E-003
          38  0.99850102683131670       0.12277112273630936        4.1283561666037694E-002  -1.7195101674440101E-003  -4.0643064639052047E-002
          39  0.79684881951965114        7.7353669534082903E-003   5.4759358663498792E-002 -0.13205496049600965      -0.10783143689977194     
          40  0.80774933678552796        6.6623976776138136E-003   7.7389648147023302E-002 -0.13100276210445211       -4.6474832056965752E-002
          41  0.99735418218954286        9.2326257145919563E-002  0.12164128987094225        1.3441134047274287E-003   3.0907938836596265E-003
          42  0.99850130347138388       0.12276794579593148        4.1290310912003150E-002  -1.7186733398864794E-003  -4.0641061735904281E-002
          43  0.79685655261070165        7.7405048400686809E-003   5.4755030693920320E-002 -0.13205211479690177      -0.10783451295325956     
          44  0.80775942911545751        6.6696590656280565E-003   7.7395338685902551E-002 -0.13099890792512858       -4.6472330631919259E-002
          45  0.99735422909526983        9.2324553351037120E-002  0.12163885683033022        1.3443688008718958E-003   3.0904755903264727E-003
          46  0.99850153907601713       0.12276981793729086        4.1287913203893960E-002  -1.7187979495447681E-003  -4.0641638046844557E-002
          47  0.79685334682031717        7.7392979349124834E-003   5.4754802095981416E-002 -0.13205286759623219      -0.10783437736033882     
          48  0.80775508957007869        6.6675163276406109E-003   7.7393286891239060E-002 -0.13100011015297558       -4.6473086868217647E-002
          49  0.99735399104007560        9.2324054809609007E-002  0.12164527123289076        1.3447939971505223E-003   3.0902252537220892E-003
          50  0.99850122498902949       0.12277845647120074        4.1271651452804876E-002  -1.7203194434784897E-003  -4.0646086794980482E-002
          51  0.79683385417988106        7.7282538688183801E-003   5.4761441945243870E-002 -0.13205915805625484      -0.10782904721446876     
          52  0.80772930904683216        6.6510261466879933E-003   7.7379651581301376E-002 -0.13100897733764022       -4.6478517681167231E-002
          53  0.99735330419522350        9.2324775748378135E-002  0.12166619531496521        1.3453960432594002E-003   3.0903186251102673E-003
          54  0.99849958734961319       0.12279798640056987        4.1234846476403915E-002  -1.7236750128914653E-003  -4.0656117525748693E-002
          55  0.79679144700430393        7.7060255007004377E-003   5.4775991511046555E-002 -0.13207186313856603      -0.10781680017047401     
          56  0.80767566367409582        6.6176507631306117E-003   7.7346107040667203E-002 -0.13102799252304417       -4.6495874648012456E-002
          57  0.99735522743134597        9.2359008213663857E-002  0.12160224532076662        1.3413645820972177E-003   3.0907977980222236E-003
          58  0.99850514682896196       0.12270628984944282        4.1398196748554127E-002  -1.7109089043274631E-003  -4.0613260695824535E-002
          59  0.79698148568577332        7.7890912036481250E-003   5.4741954163751043E-002 -0.13202269121866456      -0.10785294145711151     
          60  0.80791947859734869        6.7508599524377082E-003   7.7489495874518380E-002 -0.13095216437558327       -4.6430745597519744E-002
          61  0.99735491837044743        9.2263452614292557E-002  0.12166650696775286        1.3460849578270982E-003   3.0915716009317358E-003
          62  0.99850018064593704       0.12280115223944553        4.1229013525248381E-002  -1.7256013718105715E-003  -4.0658498090537586E-002
          63  0.79678864876951072        7.7045252343397857E-003   5.4778674249701648E-002 -0.13207294664705965      -0.10781506407134840     
          64  0.80766529642670593        6.6105229705654515E-003   7.7343155940986910E-002 -0.13103138845364234       -4.6496076851865284E-002
          65  0.99735394566267621        9.2347062855469272E-002  0.12164964664706898        1.3435696812054215E-003   3.0901677295735834E-003
          66  0.99850072037503967       0.12277410105477483        4.1276263268914398E-002  -1.7192542065705848E-003  -4.0644403604064558E-002
          67  0.79683725703808528        7.7298138507808619E-003   5.4759884143398566E-002 -0.13205809406772376      -0.10783007648667346     
          68  0.80773553440490087        6.6547174186344978E-003   7.7382377174661829E-002 -0.13100724128575911       -4.6478321702762733E-002
          69  0.99735429075962889        9.2331050663206973E-002  0.12163789649743653        1.3442237161035524E-003   3.0901697627402636E-003
          70  0.99850156872390639       0.12276953888741145        4.1288569463096239E-002  -1.7185469697093376E-003  -4.0641376702898052E-002
          71  0.79685317386383592        7.7390528635601441E-003   5.4754670711998063E-002 -0.13205295920534821      -0.10783448359632800     
          72  0.80775683374396778        6.6686368843340438E-003   7.7393764330385126E-002 -0.13099953753878735       -4.6472867819277341E-002
          73  0.99735414903320407        9.2325477425347469E-002  0.12163904820224829        1.3444266837413352E-003   3.0904918593329484E-003
          74  0.99850150400388504       0.12276944250112481        4.1288932106451813E-002  -1.7188444084690530E-003  -4.0641500244564546E-002
          75  0.79685485590674743        7.7395028566621584E-003   5.4755634857817266E-002 -0.13205270197608868      -0.10783413510457217     
          76  0.80775829526865661        6.6690320493627666E-003   7.7394547900184241E-002 -0.13099916637197734       -4.6472251534892595E-002
          77  0.99735393452669852        9.2323200364918367E-002  0.12164524466056335        1.3445232684818323E-003   3.0908285868740740E-003
          78  0.99850110257009916       0.12277234635788670        4.1282454586758568E-002  -1.7197058460531184E-003  -4.0643433864461627E-002
          79  0.79684802985411030        7.7349855109569710E-003   5.4759725317505142E-002 -0.13205521868832654      -0.10783119088850207     
          80  0.80774786518374186        6.6615015928288713E-003   7.7389017901422136E-002 -0.13100319166478558       -4.6474909179367828E-002
          81  0.99735398033316924        9.2324714364864585E-002  0.12164763508573719        1.3443462146326007E-003   3.0908568183787106E-003
          82  0.99850106336816857       0.12277249869945077        4.1280609173902132E-002  -1.7199214674817752E-003  -4.0643929823516001E-002
          83  0.79684540606972742        7.7327071647257193E-003   5.4761608782317249E-002 -0.13205643031074663      -0.10782978994531189     
          84  0.80774321627394496        6.6575384926989521E-003   7.7387099074444216E-002 -0.13100537084079669       -4.6476264407187037E-002
          85  0.99735429269178733        9.2325814305562484E-002  0.12164415897444207        1.3441854550727422E-003   3.0905605296191714E-003
          86  0.99850150577945573       0.12277022120936928        4.1283926311625571E-002  -1.7194978653073006E-003  -4.0642905967653180E-002
          87  0.79684795921947726        7.7334399540316175E-003   5.4760870084080926E-002 -0.13205592465944052      -0.10783040113037450     
          88  0.80774706387488693        6.6593777027640745E-003   7.7389643137749056E-002 -0.13100437396011932       -4.6475336827817487E-002
          89  0.99735448955346517        9.2324861025049901E-002  0.12164136782204221        1.3441806318829166E-003   3.0904002891388701E-003
          90  0.99850178541026080       0.12276878093815954        4.1286691459019149E-002  -1.7192350871777064E-003  -4.0642151754676115E-002
          91  0.79685072325031481        7.7347036702114973E-003   5.4760037530915101E-002 -0.13205517713892861      -0.10783118319561921     
          92  0.80775182392813916        6.6623212182668982E-003   7.7392094682118051E-002 -0.13100271231259994       -4.6474006929580813E-002
          93  0.99735438488910322        9.2323201606420630E-002  0.12164333856708352        1.3442420055678381E-003   3.0906031746512044E-003
          94  0.99850157058377143       0.12276948340180184        4.1285691656917332E-002  -1.7194775598829023E-003  -4.0642561096942885E-002
          95  0.79685036920375429        7.7345768906246053E-003   5.4760670258368595E-002 -0.13205527336909031      -0.10783088524637255     
          96  0.80775191980411887        6.6625186434030887E-003   7.7391630722661975E-002 -0.13100252312813124       -4.6473829166434152E-002
          97  0.99735413076039459        9.2322779381559278E-002  0.12164673611732067        1.3441951086762718E-003   3.0910950628076023E-003
          98  0.99850116168366598       0.12276923097630245        4.1285756850639087E-002  -1.7195666975348036E-003  -4.0642621715629969E-002
          99  0.79685146230792903        7.7353794747795097E-003   5.4760580579875297E-002 -0.13205485173282785      -0.10783101812139850     
         100  0.80775244303266636        6.6629407603260677E-003   7.7391826526859109E-002 -0.13100227358599406       -4.6473645775877905E-002
         101  0.99735404869161315        9.2322340843741593E-002  0.12164830170011656        1.3442187413511670E-003   3.0912075256365823E-003
         102  0.99850105429308866       0.12276986464716474        4.1284326279527758E-002  -1.7197758538214159E-003  -4.0643035155084543E-002
         103  0.79685008944977609        7.7345809207362498E-003   5.4761360570437907E-002 -0.13205529705757990      -0.10783028980595619     
         104  0.80774838703532414        6.6599513917568950E-003   7.7390308692630944E-002 -0.13100398371631944       -4.6475010896729028E-002
         105  0.99735443817092995        9.2324246948142674E-002  0.12164206597792886        1.3441005905668218E-003   3.0906332730916771E-003
         106  0.99850169254230037       0.12276761528661012        4.1288363074947786E-002  -1.7191044860794772E-003  -4.0641666586393656E-002
         107  0.79685293121441014        7.7359324978596537E-003   5.4759472814876968E-002 -0.13205446830325909      -0.10783144349273927     
         108  0.80775140326950379        6.6615654032267735E-003   7.7393274850599200E-002 -0.13100322070160697       -4.6474392725514922E-002
         109  0.99735494353808862        9.2323457853757299E-002  0.12163641264736402        1.3442441052510989E-003   3.0897284949808960E-003
         110  0.99850222965050839       0.12277136168725840        4.1282022224555452E-002  -1.7188200942513637E-003  -4.0642770868377177E-002
         111  0.79684256763499262        7.7338031604984340E-003   5.4755319623028223E-002 -0.13205590469717943      -0.10783316736886922     
         112  0.80774218163391420        6.6606153195180508E-003   7.7385237518359573E-002 -0.13100413991194368       -4.6477018069603138E-002
         113  0.99735371134986106        9.2331692286029207E-002  0.12164607973602953        1.3454812657370779E-003   3.0885141658857306E-003
         114  0.99850082815462804       0.12279537881672214        4.1249460785928699E-002  -1.7221486223536558E-003  -4.0652521478712011E-002
         115  0.79680817166976381        7.7149128834514691E-003   5.4766255064252575E-002 -0.13206712598046183      -0.10782658556032662     
         116  0.80770391276941544        6.6274350616220227E-003   7.7378506218396592E-002 -0.13101943841469429       -4.6461903441658028E-002
         117  0.99733158264202715        9.2228367755492369E-002  0.12167604779153658        1.3556952004433213E-003   3.1554302843835947E-003
         118  0.99854709670174446       0.12268019647224195        4.0463600186039672E-002  -1.7207273520826434E-003  -4.0668334151047945E-002
         119  0.79585684445094207        6.7591940888386912E-003   5.6304897346951391E-002 -0.13245074476273183      -0.10582235777365021     
         120  0.79541078865602421        6.2834893886759211E-003   9.3475952214775115E-002 -0.13259979960424700       -7.0090489468761702E-002

 #Chemical potential mu
  0.65803252147287683     


==> anc/initial_n0.90_l40.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.90000000000000002     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   40.000000000000000     
 Tolerence=    1.0000000000000001E-005
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.75578879568631330        3.6460340169095370E-002   3.5569616384393106E-002 -0.11204162817416660      -0.11265152111290644     
           2  0.75945506898454573        3.7266055942883181E-002   3.7242563501699473E-002 -0.11181211047584473      -0.11198673207078799     
           3  0.76560690362861938        3.8681252997058165E-002   3.9694098176187825E-002 -0.11138065185512554      -0.11102492704335848     
           4  0.77423852925164660        4.0816179007876215E-002   4.2800054551282891E-002 -0.11067101938712351      -0.10982666459692468     
           5  0.78518447182073214        4.3771587240633347E-002   4.6398719739085131E-002 -0.10960204913425813      -0.10845234846852271     
           6  0.79810999296011031        4.7586742334743602E-002   5.0174593089449465E-002 -0.10813118185112920      -0.10702043583014269     
           7  0.81213131513376369        5.2163660510275087E-002   5.4600421644532743E-002 -0.10613090052733207      -0.10511855549100889     
           8  0.82300769778724736        5.3500198035494648E-002   5.6203261205686909E-002 -0.10641528679744011      -0.10660901626866139     
           9  0.84770217964801453        2.7120112897468383E-002   9.0166164279877239E-002 -0.11833441289697025       -3.6057835532236765E-002
          10   1.0023293049875357        9.9482776278148527E-002  0.10266113177591372        2.7104080597861556E-004   1.8136351401352314E-003
          11  0.99913048986123121        5.7221405062783233E-002   7.9253250958848956E-002  -5.3294266165523430E-004  -5.4331885956343565E-005
          12  0.99997149428512166        6.6550288244728181E-002   7.1442489338633841E-002   1.1907763996191393E-006   1.8359391666747600E-007
          13   1.0000006458128343        7.0145280748062575E-002   7.0830511686056113E-002  -2.0269715166694841E-006   2.3638067268767244E-007
          14   1.0000054244405101        7.0523312994697149E-002   7.0706552619257179E-002  -9.4619341557085312E-008   4.0121411703638866E-008
          15   1.0000070289426788        7.0606190796743573E-002   7.0666484615638514E-002  -3.0611022495272224E-008   8.6033125713470586E-008
          16   1.0000080999821530        7.0632633483414128E-002   7.0653613271208865E-002  -3.9122470074583986E-008   1.0029040322736250E-007
          17   1.0000089375882781        7.0641175258939870E-002   7.0649546730978466E-002  -4.5460255074098267E-008   1.1060200055014904E-007
          18   1.0000095449076094        7.0643662252211428E-002   7.0648657745824586E-002  -4.9629579518787381E-008   1.1705507826660557E-007
          19   1.0000099139000040        7.0644094289299866E-002   7.0648662672223000E-002  -5.1875918355705949E-008   1.2018874767025595E-007
          20   1.0000100377120296        7.0644086030121539E-002   7.0648662672255072E-002  -5.2589785714459623E-008   1.2018874767164641E-007
          21   1.0000099139000060        7.0644094289268808E-002   7.0648657745881499E-002  -5.1875918301849920E-008   1.1705507829356197E-007
          22   1.0000095449076110        7.0643662252166242E-002   7.0649546731009302E-002  -4.9629579504917097E-008   1.1060200057811871E-007
          23   1.0000089375882801        7.0641175258898500E-002   7.0653613271235136E-002  -4.5460255035444759E-008   1.0029040325726791E-007
          24   1.0000080999821541        7.0632633483396101E-002   7.0666484615656014E-002  -3.9122470080034127E-008   8.6033125713386795E-008
          25   1.0000070289426797        7.0606190796724963E-002   7.0706552619268323E-002  -3.0611022498260404E-008   4.0121411697330185E-008
          26   1.0000054244405112        7.0523312994681175E-002   7.0830511686074696E-002  -9.4619341551573497E-008   2.3638067269317376E-007
          27   1.0000006458128343        7.0145280748056885E-002   7.1442489338649051E-002  -2.0269715166632410E-006   1.8359391666659498E-007
          28  0.99997149428512044        6.6550288244731193E-002   7.9253250958857921E-002   1.1907763995954433E-006  -5.4331885956356996E-005
          29  0.99913048986123165        5.7221405062779195E-002  0.10266113177591504       -5.3294266165520741E-004   1.8136351401351820E-003
          30   1.0023293049875361        9.9482776278143462E-002   9.0166164279875755E-002   2.7104080597864001E-004  -3.6057835532237230E-002
          31  0.84770217964801342        2.7120112897468053E-002   5.6203261205687471E-002 -0.11833441289697043      -0.10660901626866137     
          32  0.82300769778724658        5.3500198035495265E-002   5.4600421644533347E-002 -0.10641528679743995      -0.10511855549100878     
          33  0.81213131513376235        5.2163660510275045E-002   5.0174593089449215E-002 -0.10613090052733233      -0.10702043583014287     
          34  0.79810999296011031        4.7586742334742964E-002   4.6398719739084771E-002 -0.10813118185112922      -0.10845234846852272     
          35  0.78518447182073214        4.3771587240633354E-002   4.2800054551282697E-002 -0.10960204913425814      -0.10982666459692485     
          36  0.77423852925164527        4.0816179007875902E-002   3.9694098176187138E-002 -0.11067101938712361      -0.11102492704335865     
          37  0.76560690362862016        3.8681252997057214E-002   3.7242563501698522E-002 -0.11138065185512544      -0.11198673207078808     
          38  0.75945506898454673        3.7266055942882549E-002   3.5569616384392544E-002 -0.11181211047584474      -0.11265152111290631     
          39  0.75578879568631296        3.6460340169094559E-002   3.4728271184768893E-002 -0.11204162817416666      -0.11298806918963814     
          40  0.75457338907614890        3.6198593645376288E-002   3.4728271184769510E-002 -0.11211358775327863      -0.11298806918963790     
          41  0.75578879568631541        3.6460340169095565E-002   3.5569616384393085E-002 -0.11204162817416614      -0.11265152111290616     
          42  0.75945506898454773        3.7266055942882126E-002   3.7242563501697377E-002 -0.11181211047584461      -0.11198673207078824     
          43  0.76560690362861838        3.8681252997056083E-002   3.9694098176185841E-002 -0.11138065185512593      -0.11102492704335888     
          44  0.77423852925164505        4.0816179007874945E-002   4.2800054551281733E-002 -0.11067101938712376      -0.10982666459692486     
          45  0.78518447182073037        4.3771587240632542E-002   4.6398719739084042E-002 -0.10960204913425856      -0.10845234846852289     
          46  0.79810999296010932        4.7586742334742700E-002   5.0174593089449479E-002 -0.10813118185112942      -0.10702043583014267     
          47  0.81213131513376124        5.2163660510275767E-002   5.4600421644534040E-002 -0.10613090052733243      -0.10511855549100890     
          48  0.82300769778724658        5.3500198035495085E-002   5.6203261205688013E-002 -0.10641528679743993      -0.10660901626866148     
          49  0.84770217964801264        2.7120112897467987E-002   9.0166164279874964E-002 -0.11833441289697054       -3.6057835532237119E-002
          50   1.0023293049875355        9.9482776278150734E-002  0.10266113177591932        2.7104080597862217E-004   1.8136351401352292E-003
          51  0.99913048986123065        5.7221405062786661E-002   7.9253250958862417E-002  -5.3294266165523744E-004  -5.4331885956354265E-005
          52  0.99997149428512078        6.6550288244735745E-002   7.1442489338646234E-002   1.1907763996120532E-006   1.8359391667856152E-007
          53   1.0000006458128354        7.0145280748051625E-002   7.0830511686068007E-002  -2.0269715166646255E-006   2.3638067269377441E-007
          54   1.0000054244405112        7.0523312994681231E-002   7.0706552619270543E-002  -9.4619341565913169E-008   4.0121411709118012E-008
          55   1.0000070289426795        7.0606190796722326E-002   7.0666484615668990E-002  -3.0611022498119717E-008   8.6033125720649124E-008
          56   1.0000080999821530        7.0632633483406940E-002   7.0653613271252941E-002  -3.9122470069527199E-008   1.0029040324902534E-007
          57   1.0000089375882801        7.0641175258902469E-002   7.0649546731016158E-002  -4.5460255015220993E-008   1.1060200058317281E-007
          58   1.0000095449076114        7.0643662252163245E-002   7.0648657745881124E-002  -4.9629579501812603E-008   1.1705507829575593E-007
          59   1.0000099139000067        7.0644094289281492E-002   7.0648662672206430E-002  -5.1875918311018442E-008   1.2018874765315661E-007
          60   1.0000100377120260        7.0644086030148878E-002   7.0648662672204918E-002  -5.2589785739106415E-008   1.2018874765299580E-007
          61   1.0000099139000065        7.0644094289282422E-002   7.0648657745879848E-002  -5.1875918312584633E-008   1.1705507828999502E-007
          62   1.0000095449076103        7.0643662252171585E-002   7.0649546731017893E-002  -4.9629579511510633E-008   1.1060200057844213E-007
          63   1.0000089375882806        7.0641175258902247E-002   7.0653613271247653E-002  -4.5460255024311636E-008   1.0029040324865997E-007
          64   1.0000080999821526        7.0632633483403887E-002   7.0666484615664688E-002  -3.9122470070794341E-008   8.6033125725952397E-008
          65   1.0000070289426795        7.0606190796723076E-002   7.0706552619275914E-002  -3.0611022499991885E-008   4.0121411700796442E-008
          66   1.0000054244405119        7.0523312994676568E-002   7.0830511686079164E-002  -9.4619341558447394E-008   2.3638067269675573E-007
          67   1.0000006458128343        7.0145280748058925E-002   7.1442489338647261E-002  -2.0269715166682123E-006   1.8359391667932832E-007
          68  0.99997149428512211        6.6550288244723033E-002   7.9253250958852189E-002   1.1907763996193752E-006  -5.4331885956365195E-005
          69  0.99913048986123210        5.7221405062779680E-002  0.10266113177591980       -5.3294266165523885E-004   1.8136351401352316E-003
          70   1.0023293049875346        9.9482776278157728E-002   9.0166164279874866E-002   2.7104080597856986E-004  -3.6057835532237306E-002
          71  0.84770217964801420        2.7120112897468580E-002   5.6203261205688970E-002 -0.11833441289697035      -0.10660901626866140     
          72  0.82300769778724592        5.3500198035495404E-002   5.4600421644534040E-002 -0.10641528679743988      -0.10511855549100886     
          73  0.81213131513376191        5.2163660510275482E-002   5.0174593089449396E-002 -0.10613090052733243      -0.10702043583014273     
          74  0.79810999296010909        4.7586742334742596E-002   4.6398719739084229E-002 -0.10813118185112952      -0.10845234846852303     
          75  0.78518447182073137        4.3771587240632528E-002   4.2800054551281289E-002 -0.10960204913425847      -0.10982666459692485     
          76  0.77423852925164605        4.0816179007874383E-002   3.9694098176185889E-002 -0.11067101938712366      -0.11102492704335870     
          77  0.76560690362861938        3.8681252997056395E-002   3.7242563501698217E-002 -0.11138065185512572      -0.11198673207078824     
          78  0.75945506898454607        3.7266055942882625E-002   3.5569616384393210E-002 -0.11181211047584477      -0.11265152111290636     
          79  0.75578879568631552        3.6460340169095252E-002   3.4728271184769240E-002 -0.11204162817416628      -0.11298806918963790     
          80  0.75457338907614679        3.6198593645375712E-002   3.4728271184768879E-002 -0.11211358775327888      -0.11298806918963805     
          81  0.75578879568631552        3.6460340169095183E-002   3.5569616384393432E-002 -0.11204162817416619      -0.11265152111290630     
          82  0.75945506898454807        3.7266055942883028E-002   3.7242563501698911E-002 -0.11181211047584447      -0.11198673207078791     
          83  0.76560690362862127        3.8681252997057269E-002   3.9694098176187319E-002 -0.11138065185512544      -0.11102492704335847     
          84  0.77423852925164749        4.0816179007875715E-002   4.2800054551282551E-002 -0.11067101938712341      -0.10982666459692449     
          85  0.78518447182073270        4.3771587240633063E-002   4.6398719739084958E-002 -0.10960204913425836      -0.10845234846852289     
          86  0.79810999296010776        4.7586742334743207E-002   5.0174593089449819E-002 -0.10813118185112947      -0.10702043583014270     
          87  0.81213131513376002        5.2163660510275878E-002   5.4600421644533874E-002 -0.10613090052733254      -0.10511855549100887     
          88  0.82300769778724647        5.3500198035494780E-002   5.6203261205688755E-002 -0.10641528679743992      -0.10660901626866132     
          89  0.84770217964801176        2.7120112897467984E-002   9.0166164279873895E-002 -0.11833441289697107       -3.6057835532237847E-002
          90   1.0023293049875348        9.9482776278158228E-002  0.10266113177592144        2.7104080597850953E-004   1.8136351401351952E-003
          91  0.99913048986123176        5.7221405062781040E-002   7.9253250958851704E-002  -5.3294266165519516E-004  -5.4331885956342061E-005
          92  0.99997149428512178        6.6550288244729278E-002   7.1442489338644444E-002   1.1907763996267111E-006   1.8359391667456381E-007
          93   1.0000006458128332        7.0145280748069486E-002   7.0830511686072253E-002  -2.0269715166711743E-006   2.3638067269150600E-007
          94   1.0000054244405110        7.0523312994683215E-002   7.0706552619270099E-002  -9.4619341548463933E-008   4.0121411681073373E-008
          95   1.0000070289426788        7.0606190796730459E-002   7.0666484615664396E-002  -3.0611022499880659E-008   8.6033125712343966E-008
          96   1.0000080999821537        7.0632633483399043E-002   7.0653613271242408E-002  -3.9122470064883077E-008   1.0029040325809614E-007
          97   1.0000089375882808        7.0641175258895392E-002   7.0649546731017365E-002  -4.5460255024477489E-008   1.1060200057372285E-007
          98   1.0000095449076101        7.0643662252172376E-002   7.0648657745886675E-002  -4.9629579515526853E-008   1.1705507828568370E-007
          99   1.0000099139000060        7.0644094289263284E-002   7.0648662672254905E-002  -5.1875918313181606E-008   1.2018874769637109E-007
         100   1.0000100377120285        7.0644086030126577E-002   7.0648662672223500E-002  -5.2589785715052784E-008   1.2018874765744561E-007
         101   1.0000099139000040        7.0644094289302434E-002   7.0648657745825932E-002  -5.1875918358138012E-008   1.1705507825534825E-007
         102   1.0000095449076090        7.0643662252213899E-002   7.0649546730973858E-002  -4.9629579521749462E-008   1.1060200055202117E-007
         103   1.0000089375882795        7.0641175258928615E-002   7.0653613271202800E-002  -4.5460255061469965E-008   1.0029040323996189E-007
         104   1.0000080999821528        7.0632633483414586E-002   7.0666484615637543E-002  -3.9122470077112763E-008   8.6033125710191893E-008
         105   1.0000070289426795        7.0606190796740395E-002   7.0706552619259913E-002  -3.0611022498002866E-008   4.0121411681518191E-008
         106   1.0000054244405094        7.0523312994699897E-002   7.0830511686060471E-002  -9.4619341566241527E-008   2.3638067267328315E-007
         107   1.0000006458128332        7.0145280748069763E-002   7.1442489338637977E-002  -2.0269715166890234E-006   1.8359391668437682E-007
         108  0.99997149428512222        6.6550288244735162E-002   7.9253250958847971E-002   1.1907763996279599E-006  -5.4331885956335102E-005
         109  0.99913048986123154        5.7221405062777037E-002  0.10266113177591538       -5.3294266165523712E-004   1.8136351401352425E-003
         110   1.0023293049875353        9.9482776278155979E-002   9.0166164279875644E-002   2.7104080597856731E-004  -3.6057835532237258E-002
         111  0.84770217964801242        2.7120112897468483E-002   5.6203261205688082E-002 -0.11833441289697065      -0.10660901626866118     
         112  0.82300769778724758        5.3500198035494988E-002   5.4600421644533784E-002 -0.10641528679743983      -0.10511855549100865     
         113  0.81213131513376213        5.2163660510276016E-002   5.0174593089449451E-002 -0.10613090052733233      -0.10702043583014260     
         114  0.79810999296010932        4.7586742334743352E-002   4.6398719739084701E-002 -0.10813118185112931      -0.10845234846852243     
         115  0.78518447182073214        4.3771587240633146E-002   4.2800054551282739E-002 -0.10960204913425819      -0.10982666459692449     
         116  0.77423852925164760        4.0816179007876173E-002   3.9694098176187284E-002 -0.11067101938712348      -0.11102492704335845     
         117  0.76560690362862160        3.8681252997057040E-002   3.7242563501698793E-002 -0.11138065185512551      -0.11198673207078802     
         118  0.75945506898454929        3.7266055942883146E-002   3.5569616384393696E-002 -0.11181211047584425      -0.11265152111290608     
         119  0.75578879568631641        3.6460340169095488E-002   3.4728271184769378E-002 -0.11204162817416613      -0.11298806918963791     
         120  0.75457338907614757        3.6198593645376399E-002   3.4728271184769420E-002 -0.11211358775327869      -0.11298806918963798     

 #Chemical potential mu
  0.75420807734658712     


==> anc/initial_n0.90_l5.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.90000000000000002     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   5.0000000000000000     
 Tolerence=    1.0000000000000001E-005
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.85468275396931948        3.1509650294279601E-002  0.10805748520779684      -0.11454759334470575       -3.0577379513906842E-002
           2   1.0021303838130970        7.9522058712603733E-002  0.10854730807101221        2.2301733407809372E-004   3.2195753357973367E-003
           3   1.0021303838130975        7.9522058712602386E-002  0.10805748520779669        2.2301733407809271E-004  -3.0577379513906766E-002
           4  0.85468275396932036        3.1509650294280274E-002   5.1576653765969212E-002 -0.11454759334470563      -0.10772938520564052     
           5  0.78635790214982848        3.6321769591986248E-002   5.1576653765968622E-002 -0.11573617442994824      -0.10772938520564072     
           6  0.85468275396932070        3.1509650294279754E-002  0.10805748520779701      -0.11454759334470586       -3.0577379513906745E-002
           7   1.0021303838130975        7.9522058712600749E-002  0.10854730807101359        2.2301733407818357E-004   3.2195753357972291E-003
           8   1.0021303838130977        7.9522058712603386E-002  0.10805748520779881        2.2301733407816790E-004  -3.0577379513906763E-002
           9  0.85468275396932081        3.1509650294279982E-002   5.1576653765969420E-002 -0.11454759334470557      -0.10772938520564065     
          10  0.78635790214982826        3.6321769591986519E-002   5.1576653765969135E-002 -0.11573617442994830      -0.10772938520564057     
          11  0.85468275396931803        3.1509650294279025E-002  0.10805748520779830      -0.11454759334470609       -3.0577379513907196E-002
          12   1.0021303838130973        7.9522058712607216E-002  0.10854730807101511        2.2301733407805658E-004   3.2195753357973592E-003
          13   1.0021303838130982        7.9522058712603802E-002  0.10805748520779752        2.2301733407807173E-004  -3.0577379513906617E-002
          14  0.85468275396932070        3.1509650294279767E-002   5.1576653765968990E-002 -0.11454759334470535      -0.10772938520564057     
          15  0.78635790214982781        3.6321769591986436E-002   5.1576653765969031E-002 -0.11573617442994831      -0.10772938520564043     
          16  0.85468275396931948        3.1509650294279552E-002  0.10805748520779841      -0.11454759334470553       -3.0577379513906426E-002
          17   1.0021303838130979        7.9522058712603649E-002  0.10854730807101180        2.2301733407812920E-004   3.2195753357973766E-003
          18   1.0021303838130973        7.9522058712604038E-002  0.10805748520779625        2.2301733407805645E-004  -3.0577379513906058E-002
          19  0.85468275396932014        3.1509650294279851E-002   5.1576653765969059E-002 -0.11454759334470532      -0.10772938520564053     
          20  0.78635790214982970        3.6321769591986498E-002   5.1576653765968830E-002 -0.11573617442994823      -0.10772938520564060     
          21  0.85468275396931981        3.1509650294279455E-002  0.10805748520779600      -0.11454759334470574       -3.0577379513906450E-002
          22   1.0021303838130979        7.9522058712601471E-002  0.10854730807100929        2.2301733407813738E-004   3.2195753357972604E-003
          23   1.0021303838130964        7.9522058712601859E-002  0.10805748520779584        2.2301733407816525E-004  -3.0577379513906239E-002
          24  0.85468275396932147        3.1509650294279726E-002   5.1576653765968823E-002 -0.11454759334470550      -0.10772938520564082     
          25  0.78635790214982837        3.6321769591986394E-002   5.1576653765968962E-002 -0.11573617442994816      -0.10772938520564068     
          26  0.85468275396932036        3.1509650294279393E-002  0.10805748520779734      -0.11454759334470573       -3.0577379513906818E-002
          27   1.0021303838130970        7.9522058712604288E-002  0.10854730807100929        2.2301733407813248E-004   3.2195753357972916E-003
          28   1.0021303838130970        7.9522058712599153E-002  0.10805748520779440        2.2301733407810589E-004  -3.0577379513906315E-002
          29  0.85468275396932059        3.1509650294280545E-002   5.1576653765969073E-002 -0.11454759334470513      -0.10772938520564054     
          30  0.78635790214982848        3.6321769591986283E-002   5.1576653765969413E-002 -0.11573617442994842      -0.10772938520564039     
          31  0.85468275396931959        3.1509650294279705E-002  0.10805748520779658      -0.11454759334470581       -3.0577379513906971E-002
          32   1.0021303838130973        7.9522058712604426E-002  0.10854730807101040        2.2301733407799438E-004   3.2195753357974824E-003
          33   1.0021303838130973        7.9522058712605592E-002  0.10805748520779920        2.2301733407804786E-004  -3.0577379513905652E-002
          34  0.85468275396932281        3.1509650294281086E-002   5.1576653765969274E-002 -0.11454759334470499      -0.10772938520564058     
          35  0.78635790214982904        3.6321769591985908E-002   5.1576653765968372E-002 -0.11573617442994823      -0.10772938520564057     
          36  0.85468275396932036        3.1509650294279198E-002  0.10805748520779657      -0.11454759334470553       -3.0577379513906697E-002
          37   1.0021303838130977        7.9522058712602678E-002  0.10854730807101548        2.2301733407812467E-004   3.2195753357972682E-003
          38   1.0021303838130977        7.9522058712604884E-002  0.10805748520779877        2.2301733407814226E-004  -3.0577379513906777E-002
          39  0.85468275396932014        3.1509650294279427E-002   5.1576653765968913E-002 -0.11454759334470566      -0.10772938520564065     
          40  0.78635790214982815        3.6321769591986346E-002   5.1576653765969045E-002 -0.11573617442994835      -0.10772938520564038     
          41  0.85468275396931848        3.1509650294278511E-002  0.10805748520779589      -0.11454759334470621       -3.0577379513906863E-002
          42   1.0021303838130975        7.9522058712604024E-002  0.10854730807101282        2.2301733407809521E-004   3.2195753357973341E-003
          43   1.0021303838130975        7.9522058712605079E-002  0.10805748520779930        2.2301733407807794E-004  -3.0577379513906211E-002
          44  0.85468275396932269        3.1509650294281009E-002   5.1576653765969330E-002 -0.11454759334470482      -0.10772938520564057     
          45  0.78635790214982948        3.6321769591986797E-002   5.1576653765969788E-002 -0.11573617442994831      -0.10772938520564050     
          46  0.85468275396932103        3.1509650294280753E-002  0.10805748520779812      -0.11454759334470532       -3.0577379513906159E-002
          47   1.0021303838130964        7.9522058712605037E-002  0.10854730807100818        2.2301733407808559E-004   3.2195753357973627E-003
          48   1.0021303838130973        7.9522058712600721E-002  0.10805748520779754        2.2301733407809223E-004  -3.0577379513905628E-002
          49  0.85468275396932281        3.1509650294281939E-002   5.1576653765970010E-002 -0.11454759334470464      -0.10772938520564046     
          50  0.78635790214982881        3.6321769591986977E-002   5.1576653765969260E-002 -0.11573617442994821      -0.10772938520564058     
          51  0.85468275396931948        3.1509650294279164E-002  0.10805748520779634      -0.11454759334470598       -3.0577379513906940E-002
          52   1.0021303838130975        7.9522058712602595E-002  0.10854730807101368        2.2301733407815365E-004   3.2195753357972591E-003
          53   1.0021303838130977        7.9522058712602955E-002  0.10805748520779765        2.2301733407813069E-004  -3.0577379513906589E-002
          54  0.85468275396932036        3.1509650294279955E-002   5.1576653765968955E-002 -0.11454759334470507      -0.10772938520564063     
          55  0.78635790214982726        3.6321769591986477E-002   5.1576653765968657E-002 -0.11573617442994842      -0.10772938520564045     
          56  0.85468275396931959        3.1509650294278976E-002  0.10805748520779537      -0.11454759334470554       -3.0577379513906600E-002
          57   1.0021303838130973        7.9522058712603455E-002  0.10854730807101144        2.2301733407805948E-004   3.2195753357973844E-003
          58   1.0021303838130975        7.9522058712603330E-002  0.10805748520779963        2.2301733407808838E-004  -3.0577379513905895E-002
          59  0.85468275396932336        3.1509650294281433E-002   5.1576653765969177E-002 -0.11454759334470448      -0.10772938520564057     
          60  0.78635790214982781        3.6321769591986179E-002   5.1576653765968927E-002 -0.11573617442994844      -0.10772938520564052     
          61  0.85468275396931970        3.1509650294279878E-002  0.10805748520779680      -0.11454759334470541       -3.0577379513906291E-002
          62   1.0021303838130966        7.9522058712603289E-002  0.10854730807101054        2.2301733407808458E-004   3.2195753357973722E-003
          63   1.0021303838130977        7.9522058712603427E-002  0.10805748520779729        2.2301733407807282E-004  -3.0577379513906405E-002
          64  0.85468275396932092        3.1509650294280607E-002   5.1576653765969351E-002 -0.11454759334470523      -0.10772938520564064     
          65  0.78635790214982848        3.6321769591986262E-002   5.1576653765969080E-002 -0.11573617442994820      -0.10772938520564067     
          66  0.85468275396932047        3.1509650294280080E-002  0.10805748520779369      -0.11454759334470596       -3.0577379513907155E-002
          67   1.0021303838130959        7.9522058712600097E-002  0.10854730807100869        2.2301733407808195E-004   3.2195753357973159E-003
          68   1.0021303838130973        7.9522058712604080E-002  0.10805748520779759        2.2301733407812559E-004  -3.0577379513906228E-002
          69  0.85468275396931970        3.1509650294280267E-002   5.1576653765969746E-002 -0.11454759334470521      -0.10772938520564063     
          70  0.78635790214982793        3.6321769591986762E-002   5.1576653765968879E-002 -0.11573617442994835      -0.10772938520564056     
          71  0.85468275396932103        3.1509650294279962E-002  0.10805748520779675      -0.11454759334470516       -3.0577379513906277E-002
          72   1.0021303838130975        7.9522058712601831E-002  0.10854730807101162        2.2301733407811356E-004   3.2195753357973185E-003
          73   1.0021303838130979        7.9522058712603941E-002  0.10805748520779800        2.2301733407806675E-004  -3.0577379513906544E-002
          74  0.85468275396932103        3.1509650294280760E-002   5.1576653765969302E-002 -0.11454759334470527      -0.10772938520564042     
          75  0.78635790214982848        3.6321769591986630E-002   5.1576653765968906E-002 -0.11573617442994839      -0.10772938520564065     
          76  0.85468275396932014        3.1509650294279448E-002  0.10805748520779705      -0.11454759334470600       -3.0577379513906690E-002
          77   1.0021303838130968        7.9522058712604052E-002  0.10854730807101039        2.2301733407814419E-004   3.2195753357972929E-003
          78   1.0021303838130970        7.9522058712601290E-002  0.10805748520779553        2.2301733407814139E-004  -3.0577379513906589E-002
          79  0.85468275396931981        3.1509650294279441E-002   5.1576653765969274E-002 -0.11454759334470577      -0.10772938520564057     
          80  0.78635790214983003        3.6321769591986811E-002   5.1576653765969614E-002 -0.11573617442994814      -0.10772938520564082     
          81  0.85468275396931892        3.1509650294279087E-002  0.10805748520779457      -0.11454759334470613       -3.0577379513906836E-002
          82   1.0021303838130975        7.9522058712600582E-002  0.10854730807101386        2.2301733407817940E-004   3.2195753357972022E-003
          83   1.0021303838130982        7.9522058712604912E-002  0.10805748520779992        2.2301733407817056E-004  -3.0577379513906683E-002
          84  0.85468275396932181        3.1509650294279781E-002   5.1576653765968886E-002 -0.11454759334470541      -0.10772938520564071     
          85  0.78635790214982815        3.6321769591986235E-002   5.1576653765968927E-002 -0.11573617442994839      -0.10772938520564064     
          86  0.85468275396931914        3.1509650294279545E-002  0.10805748520779600      -0.11454759334470552       -3.0577379513906329E-002
          87   1.0021303838130970        7.9522058712604121E-002  0.10854730807100882        2.2301733407801262E-004   3.2195753357974971E-003
          88   1.0021303838130973        7.9522058712605412E-002  0.10805748520779755        2.2301733407803287E-004  -3.0577379513906253E-002
          89  0.85468275396931970        3.1509650294279573E-002   5.1576653765968775E-002 -0.11454759334470560      -0.10772938520564063     
          90  0.78635790214982793        3.6321769591986137E-002   5.1576653765969253E-002 -0.11573617442994828      -0.10772938520564054     
          91  0.85468275396931903        3.1509650294279198E-002  0.10805748520779609      -0.11454759334470603       -3.0577379513906593E-002
          92   1.0021303838130977        7.9522058712604371E-002  0.10854730807101060        2.2301733407805471E-004   3.2195753357974286E-003
          93   1.0021303838130975        7.9522058712604218E-002  0.10805748520779723        2.2301733407806084E-004  -3.0577379513906450E-002
          94  0.85468275396931892        3.1509650294279448E-002   5.1576653765969094E-002 -0.11454759334470582      -0.10772938520564064     
          95  0.78635790214982793        3.6321769591986117E-002   5.1576653765968532E-002 -0.11573617442994813      -0.10772938520564065     
          96  0.85468275396932014        3.1509650294279400E-002  0.10805748520779511      -0.11454759334470574       -3.0577379513906287E-002
          97   1.0021303838130970        7.9522058712601540E-002  0.10854730807101123        2.2301733407819016E-004   3.2195753357972205E-003
          98   1.0021303838130970        7.9522058712603719E-002  0.10805748520779784        2.2301733407819734E-004  -3.0577379513906645E-002
          99  0.85468275396932003        3.1509650294279358E-002   5.1576653765969052E-002 -0.11454759334470596      -0.10772938520564061     
         100  0.78635790214982881        3.6321769591986693E-002   5.1576653765969274E-002 -0.11573617442994813      -0.10772938520564038     
         101  0.85468275396932092        3.1509650294279622E-002  0.10805748520779870      -0.11454759334470556       -3.0577379513906575E-002
         102   1.0021303838130984        7.9522058712605856E-002  0.10854730807101629        2.2301733407807935E-004   3.2195753357973592E-003
         103   1.0021303838130986        7.9522058712604274E-002  0.10805748520779940        2.2301733407806965E-004  -3.0577379513906267E-002
         104  0.85468275396932203        3.1509650294281009E-002   5.1576653765969559E-002 -0.11454759334470486      -0.10772938520564064     
         105  0.78635790214982892        3.6321769591986609E-002   5.1576653765969621E-002 -0.11573617442994832      -0.10772938520564053     
         106  0.85468275396932092        3.1509650294280697E-002  0.10805748520779730      -0.11454759334470525       -3.0577379513906856E-002
         107   1.0021303838130975        7.9522058712602081E-002  0.10854730807101075        2.2301733407809464E-004   3.2195753357972820E-003
         108   1.0021303838130964        7.9522058712602345E-002  0.10805748520779948        2.2301733407813849E-004  -3.0577379513905371E-002
         109  0.85468275396932514        3.1509650294282321E-002   5.1576653765969233E-002 -0.11454759334470403      -0.10772938520564056     
         110  0.78635790214982937        3.6321769591986651E-002   5.1576653765969330E-002 -0.11573617442994832      -0.10772938520564061     
         111  0.85468275396931936        3.1509650294279365E-002  0.10805748520779489      -0.11454759334470596       -3.0577379513906829E-002
         112   1.0021303838130975        7.9522058712602192E-002  0.10854730807101090        2.2301733407810318E-004   3.2195753357972963E-003
         113   1.0021303838130977        7.9522058712601817E-002  0.10805748520779808        2.2301733407809141E-004  -3.0577379513906530E-002
         114  0.85468275396932281        3.1509650294281155E-002   5.1576653765968941E-002 -0.11454759334470463      -0.10772938520564052     
         115  0.78635790214982837        3.6321769591986471E-002   5.1576653765968504E-002 -0.11573617442994827      -0.10772938520564074     
         116  0.85468275396931948        3.1509650294279233E-002  0.10805748520779508      -0.11454759334470579       -3.0577379513907082E-002
         117   1.0021303838130964        7.9522058712602456E-002  0.10854730807101107        2.2301733407808184E-004   3.2195753357973467E-003
         118   1.0021303838130968        7.9522058712605079E-002  0.10805748520780002        2.2301733407809439E-004  -3.0577379513905965E-002
         119  0.85468275396932281        3.1509650294281474E-002   5.1576653765969184E-002 -0.11454759334470455      -0.10772938520564058     
         120  0.78635790214982682        3.6321769591986443E-002   5.1576653765969219E-002 -0.11573617442994841      -0.10772938520564047     

 #Chemical potential mu
  0.79370987751921895     


==> anc/initial_n0.90_l6.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.90000000000000002     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   6.0000000000000000     
 Tolerence=    1.0000000000000001E-005
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.81256163432878048        1.0475477974274694E-002   8.1586363798734463E-002 -0.12778031613808494       -3.8795253654181149E-002
           2   1.0029607314635860        9.9165087007411862E-002  0.10122592461199817        9.0859924008470391E-004   1.6679546998439685E-003
           3  0.99880387731385412        5.2073802853205238E-002  0.10122592461200032       -8.9122044305620714E-004   1.6679546998439618E-003
           4   1.0029607314635858        9.9165087007415498E-002   8.1586363798734254E-002   9.0859924008468711E-004  -3.8795253654180933E-002
           5  0.81256163432877870        1.0475477974274909E-002   4.8486808758508471E-002 -0.12778031613808499      -0.10851788891029246     
           6  0.77009543026176885        3.2864048557533138E-002   4.8486808758508429E-002 -0.11582029201924782      -0.10851788891029282     
           7  0.81256163432878092        1.0475477974274949E-002   8.1586363798734005E-002 -0.12778031613808494       -3.8795253654181058E-002
           8   1.0029607314635849        9.9165087007416081E-002  0.10122592461199773        9.0859924008471725E-004   1.6679546998439379E-003
           9  0.99880387731385400        5.2073802853197501E-002  0.10122592461200003       -8.9122044305612854E-004   1.6679546998439045E-003
          10   1.0029607314635856        9.9165087007417441E-002   8.1586363798734615E-002   9.0859924008468863E-004  -3.8795253654181364E-002
          11  0.81256163432878181        1.0475477974275045E-002   4.8486808758509456E-002 -0.12778031613808499      -0.10851788891029249     
          12  0.77009543026176985        3.2864048557534081E-002   4.8486808758509255E-002 -0.11582029201924779      -0.10851788891029245     
          13  0.81256163432878203        1.0475477974274989E-002   8.1586363798737571E-002 -0.12778031613808483       -3.8795253654181107E-002
          14   1.0029607314635856        9.9165087007418509E-002  0.10122592461199964        9.0859924008471714E-004   1.6679546998439295E-003
          15  0.99880387731385345        5.2073802853199826E-002  0.10122592461199703       -8.9122044305616269E-004   1.6679546998439386E-003
          16   1.0029607314635847        9.9165087007417774E-002   8.1586363798733755E-002   9.0859924008468906E-004  -3.8795253654181197E-002
          17  0.81256163432878137        1.0475477974274863E-002   4.8486808758509012E-002 -0.12778031613808477      -0.10851788891029249     
          18  0.77009543026176963        3.2864048557533512E-002   4.8486808758509484E-002 -0.11582029201924761      -0.10851788891029240     
          19  0.81256163432878048        1.0475477974275395E-002   8.1586363798736294E-002 -0.12778031613808497       -3.8795253654181468E-002
          20   1.0029607314635856        9.9165087007421049E-002  0.10122592461200160        9.0859924008464255E-004   1.6679546998439574E-003
          21  0.99880387731385367        5.2073802853198972E-002  0.10122592461199847       -8.9122044305615835E-004   1.6679546998439095E-003
          22   1.0029607314635860        9.9165087007414221E-002   8.1586363798735129E-002   9.0859924008475086E-004  -3.8795253654181100E-002
          23  0.81256163432878037        1.0475477974274949E-002   4.8486808758509317E-002 -0.12778031613808483      -0.10851788891029249     
          24  0.77009543026176974        3.2864048557534137E-002   4.8486808758509421E-002 -0.11582029201924768      -0.10851788891029243     
          25  0.81256163432878215        1.0475477974275104E-002   8.1586363798736655E-002 -0.12778031613808483       -3.8795253654180975E-002
          26   1.0029607314635860        9.9165087007419148E-002  0.10122592461199792        9.0859924008468125E-004   1.6679546998440052E-003
          27  0.99880387731385278        5.2073802853200173E-002  0.10122592461199775       -8.9122044305620747E-004   1.6679546998439783E-003
          28   1.0029607314635860        9.9165087007417968E-002   8.1586363798736128E-002   9.0859924008464634E-004  -3.8795253654181336E-002
          29  0.81256163432877937        1.0475477974275104E-002   4.8486808758509234E-002 -0.12778031613808491      -0.10851788891029243     
          30  0.77009543026177019        3.2864048557533831E-002   4.8486808758509144E-002 -0.11582029201924771      -0.10851788891029257     
          31  0.81256163432878203        1.0475477974274788E-002   8.1586363798734948E-002 -0.12778031613808494       -3.8795253654181204E-002
          32   1.0029607314635860        9.9165087007417052E-002  0.10122592461200114        9.0859924008467789E-004   1.6679546998439637E-003
          33  0.99880387731385434        5.2073802853204058E-002  0.10122592461199971       -8.9122044305619283E-004   1.6679546998439646E-003
          34   1.0029607314635864        9.9165087007412320E-002   8.1586363798734546E-002   9.0859924008471183E-004  -3.8795253654181211E-002
          35  0.81256163432878004        1.0475477974274908E-002   4.8486808758508644E-002 -0.12778031613808497      -0.10851788891029253     
          36  0.77009543026176885        3.2864048557533609E-002   4.8486808758509234E-002 -0.11582029201924780      -0.10851788891029239     
          37  0.81256163432878048        1.0475477974275267E-002   8.1586363798735087E-002 -0.12778031613808502       -3.8795253654181197E-002
          38   1.0029607314635847        9.9165087007417413E-002  0.10122592461199856        9.0859924008469708E-004   1.6679546998439297E-003
          39  0.99880387731385367        5.2073802853198015E-002  0.10122592461200089       -8.9122044305615965E-004   1.6679546998439342E-003
          40   1.0029607314635851        9.9165087007418815E-002   8.1586363798735767E-002   9.0859924008465849E-004  -3.8795253654181461E-002
          41  0.81256163432878092        1.0475477974275374E-002   4.8486808758509276E-002 -0.12778031613808488      -0.10851788891029233     
          42  0.77009543026177096        3.2864048557533575E-002   4.8486808758508956E-002 -0.11582029201924768      -0.10851788891029257     
          43  0.81256163432878237        1.0475477974274861E-002   8.1586363798734421E-002 -0.12778031613808499       -3.8795253654181502E-002
          44   1.0029607314635856        9.9165087007418148E-002  0.10122592461199925        9.0859924008466467E-004   1.6679546998439518E-003
          45  0.99880387731385434        5.2073802853197272E-002  0.10122592461200013       -8.9122044305616171E-004   1.6679546998439486E-003
          46   1.0029607314635864        9.9165087007416497E-002   8.1586363798734921E-002   9.0859924008469502E-004  -3.8795253654181433E-002
          47  0.81256163432877937        1.0475477974274701E-002   4.8486808758508748E-002 -0.12778031613808497      -0.10851788891029257     
          48  0.77009543026176941        3.2864048557533547E-002   4.8486808758508929E-002 -0.11582029201924771      -0.10851788891029251     
          49  0.81256163432878048        1.0475477974274937E-002   8.1586363798735670E-002 -0.12778031613808499       -3.8795253654181482E-002
          50   1.0029607314635851        9.9165087007419397E-002  0.10122592461200121        9.0859924008470608E-004   1.6679546998438956E-003
          51  0.99880387731385345        5.2073802853198049E-002  0.10122592461199903       -8.9122044305614361E-004   1.6679546998439564E-003
          52   1.0029607314635856        9.9165087007418135E-002   8.1586363798735045E-002   9.0859924008467171E-004  -3.8795253654181315E-002
          53  0.81256163432878203        1.0475477974275392E-002   4.8486808758509234E-002 -0.12778031613808474      -0.10851788891029264     
          54  0.77009543026176885        3.2864048557533894E-002   4.8486808758508831E-002 -0.11582029201924775      -0.10851788891029246     
          55  0.81256163432878203        1.0475477974274767E-002   8.1586363798734310E-002 -0.12778031613808485       -3.8795253654181301E-002
          56   1.0029607314635862        9.9165087007417746E-002  0.10122592461199734        9.0859924008467388E-004   1.6679546998439475E-003
          57  0.99880387731385434        5.2073802853193935E-002  0.10122592461200017       -8.9122044305616648E-004   1.6679546998439900E-003
          58   1.0029607314635856        9.9165087007420188E-002   8.1586363798736378E-002   9.0859924008461989E-004  -3.8795253654181426E-002
          59  0.81256163432878104        1.0475477974275171E-002   4.8486808758509324E-002 -0.12778031613808497      -0.10851788891029233     
          60  0.77009543026176930        3.2864048557533686E-002   4.8486808758508700E-002 -0.11582029201924784      -0.10851788891029268     
          61  0.81256163432877948        1.0475477974274524E-002   8.1586363798736933E-002 -0.12778031613808488       -3.8795253654181142E-002
          62   1.0029607314635858        9.9165087007418093E-002  0.10122592461199879        9.0859924008466033E-004   1.6679546998440071E-003
          63  0.99880387731385434        5.2073802853201248E-002  0.10122592461199546       -8.9122044305619576E-004   1.6679546998439592E-003
          64   1.0029607314635856        9.9165087007410613E-002   8.1586363798734671E-002   9.0859924008475715E-004  -3.8795253654180885E-002
          65  0.81256163432877926        1.0475477974274601E-002   4.8486808758508630E-002 -0.12778031613808499      -0.10851788891029274     
          66  0.77009543026176885        3.2864048557533644E-002   4.8486808758508915E-002 -0.11582029201924772      -0.10851788891029272     
          67  0.81256163432878115        1.0475477974274826E-002   8.1586363798735809E-002 -0.12778031613808499       -3.8795253654181350E-002
          68   1.0029607314635847        9.9165087007420341E-002  0.10122592461200201        9.0859924008468700E-004   1.6679546998439449E-003
          69  0.99880387731385378        5.2073802853200110E-002  0.10122592461200348       -8.9122044305617396E-004   1.6679546998439364E-003
          70   1.0029607314635862        9.9165087007419495E-002   8.1586363798735975E-002   9.0859924008468093E-004  -3.8795253654181655E-002
          71  0.81256163432877959        1.0475477974274073E-002   4.8486808758508429E-002 -0.12778031613808521      -0.10851788891029258     
          72  0.77009543026177008        3.2864048557533609E-002   4.8486808758508929E-002 -0.11582029201924768      -0.10851788891029224     
          73  0.81256163432878070        1.0475477974274627E-002   8.1586363798734587E-002 -0.12778031613808519       -3.8795253654181475E-002
          74   1.0029607314635853        9.9165087007415609E-002  0.10122592461199816        9.0859924008470229E-004   1.6679546998439334E-003
          75  0.99880387731385478        5.2073802853195135E-002  0.10122592461199637       -8.9122044305615510E-004   1.6679546998439334E-003
          76   1.0029607314635860        9.9165087007414984E-002   8.1586363798733436E-002   9.0859924008472310E-004  -3.8795253654181128E-002
          77  0.81256163432878203        1.0475477974274710E-002   4.8486808758508422E-002 -0.12778031613808491      -0.10851788891029274     
          78  0.77009543026176985        3.2864048557533297E-002   4.8486808758508734E-002 -0.11582029201924771      -0.10851788891029245     
          79  0.81256163432877970        1.0475477974274691E-002   8.1586363798732325E-002 -0.12778031613808508       -3.8795253654181343E-002
          80   1.0029607314635853        9.9165087007418204E-002  0.10122592461199509        9.0859924008468082E-004   1.6679546998439447E-003
          81  0.99880387731385323        5.2073802853196877E-002  0.10122592461199711       -8.9122044305617808E-004   1.6679546998439943E-003
          82   1.0029607314635856        9.9165087007419869E-002   8.1586363798734990E-002   9.0859924008463106E-004  -3.8795253654181378E-002
          83  0.81256163432878004        1.0475477974274972E-002   4.8486808758509095E-002 -0.12778031613808497      -0.10851788891029240     
          84  0.77009543026177008        3.2864048557533339E-002   4.8486808758508797E-002 -0.11582029201924772      -0.10851788891029250     
          85  0.81256163432877981        1.0475477974274918E-002   8.1586363798737002E-002 -0.12778031613808494       -3.8795253654180947E-002
          86   1.0029607314635856        9.9165087007417857E-002  0.10122592461199886        9.0859924008472094E-004   1.6679546998439386E-003
          87  0.99880387731385378        5.2073802853201005E-002  0.10122592461199903       -8.9122044305617527E-004   1.6679546998439494E-003
          88   1.0029607314635858        9.9165087007415512E-002   8.1586363798733672E-002   9.0859924008470175E-004  -3.8795253654181246E-002
          89  0.81256163432878137        1.0475477974275040E-002   4.8486808758508894E-002 -0.12778031613808480      -0.10851788891029261     
          90  0.77009543026176952        3.2864048557533471E-002   4.8486808758508922E-002 -0.11582029201924772      -0.10851788891029240     
          91  0.81256163432878081        1.0475477974274866E-002   8.1586363798735406E-002 -0.12778031613808488       -3.8795253654181419E-002
          92   1.0029607314635856        9.9165087007417829E-002  0.10122592461200297        9.0859924008465491E-004   1.6679546998439789E-003
          93  0.99880387731385500        5.2073802853203059E-002  0.10122592461200483       -8.9122044305618253E-004   1.6679546998439568E-003
          94   1.0029607314635864        9.9165087007417496E-002   8.1586363798735295E-002   9.0859924008466575E-004  -3.8795253654181350E-002
          95  0.81256163432877992        1.0475477974274583E-002   4.8486808758508700E-002 -0.12778031613808505      -0.10851788891029256     
          96  0.77009543026176885        3.2864048557533450E-002   4.8486808758508776E-002 -0.11582029201924779      -0.10851788891029229     
          97  0.81256163432877992        1.0475477974274526E-002   8.1586363798736822E-002 -0.12778031613808499       -3.8795253654181121E-002
          98   1.0029607314635847        9.9165087007417801E-002  0.10122592461199814        9.0859924008471476E-004   1.6679546998439891E-003
          99  0.99880387731385434        5.2073802853197487E-002  0.10122592461199906       -8.9122044305618567E-004   1.6679546998439809E-003
         100   1.0029607314635853        9.9165087007419939E-002   8.1586363798735698E-002   9.0859924008465068E-004  -3.8795253654181315E-002
         101  0.81256163432878159        1.0475477974276099E-002   4.8486808758510025E-002 -0.12778031613808494      -0.10851788891029254     
         102  0.77009543026176963        3.2864048557533811E-002   4.8486808758509324E-002 -0.11582029201924776      -0.10851788891029245     
         103  0.81256163432878115        1.0475477974274963E-002   8.1586363798733963E-002 -0.12778031613808483       -3.8795253654181475E-002
         104   1.0029607314635858        9.9165087007415886E-002  0.10122592461199820        9.0859924008468733E-004   1.6679546998439525E-003
         105  0.99880387731385434        5.2073802853198098E-002  0.10122592461199553       -8.9122044305615521E-004   1.6679546998439004E-003
         106   1.0029607314635853        9.9165087007413832E-002   8.1586363798732089E-002   9.0859924008473752E-004  -3.8795253654181031E-002
         107  0.81256163432878015        1.0475477974275123E-002   4.8486808758509345E-002 -0.12778031613808480      -0.10851788891029267     
         108  0.77009543026177130        3.2864048557533915E-002   4.8486808758509470E-002 -0.11582029201924768      -0.10851788891029229     
         109  0.81256163432877915        1.0475477974274543E-002   8.1586363798735170E-002 -0.12778031613808513       -3.8795253654181544E-002
         110   1.0029607314635856        9.9165087007421424E-002  0.10122592461200039        9.0859924008463539E-004   1.6679546998439796E-003
         111  0.99880387731385467        5.2073802853199201E-002  0.10122592461199553       -8.9122044305618795E-004   1.6679546998440093E-003
         112   1.0029607314635851        9.9165087007414943E-002   8.1586363798734074E-002   9.0859924008466098E-004  -3.8795253654180961E-002
         113  0.81256163432878092        1.0475477974275137E-002   4.8486808758509060E-002 -0.12778031613808497      -0.10851788891029267     
         114  0.77009543026177085        3.2864048557533845E-002   4.8486808758509498E-002 -0.11582029201924776      -0.10851788891029243     
         115  0.81256163432878181        1.0475477974275744E-002   8.1586363798733366E-002 -0.12778031613808488       -3.8795253654181211E-002
         116   1.0029607314635853        9.9165087007414138E-002  0.10122592461199674        9.0859924008467009E-004   1.6679546998439793E-003
         117  0.99880387731385412        5.2073802853198958E-002  0.10122592461200153       -8.9122044305618318E-004   1.6679546998439481E-003
         118   1.0029607314635851        9.9165087007418135E-002   8.1586363798735559E-002   9.0859924008467811E-004  -3.8795253654180975E-002
         119  0.81256163432878203        1.0475477974275157E-002   4.8486808758509053E-002 -0.12778031613808474      -0.10851788891029249     
         120  0.77009543026177041        3.2864048557533568E-002   4.8486808758508838E-002 -0.11582029201924768      -0.10851788891029243     

 #Chemical potential mu
  0.76637289544895915     


==> anc/initial_n0.90_l60.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.90000000000000002     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   60.000000000000000     
 Tolerence=    1.0000000000000001E-005
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.76354808895811777        3.8202142431682289E-002   3.7846447431813882E-002 -0.11151493461093208      -0.11175515892345504     
           2  0.76511460629373984        3.8605621197044297E-002   3.8508087267993520E-002 -0.11138014649932190      -0.11150226208464506     
           3  0.76778311612004113        3.9279598642571988E-002   3.9545801332690721E-002 -0.11115634936825773      -0.11110115359619419     
           4  0.77160106796595929        4.0232702935331079E-002   4.0972119619724356E-002 -0.11083857470747152      -0.11054611125082626     
           5  0.77657594114214179        4.1481473987347348E-002   4.2765208965433926E-002 -0.11041384792355870      -0.10984732269590516     
           6  0.78266149344767821        4.3043237893775815E-002   4.4880747100045901E-002 -0.10986509067070652      -0.10902309225352809     
           7  0.78976250380467994        4.4926573650627313E-002   4.7261521314944509E-002 -0.10917754610118727      -0.10809373114860610     
           8  0.79772627909385596        4.7126684310959746E-002   4.9827086109852210E-002 -0.10834205903683414      -0.10708715977838636     
           9  0.80636389899558614        4.9636183378524122E-002   5.2483253094307791E-002 -0.10735194259515346      -0.10603649821762984     
          10  0.81557451435818917        5.2476455897064386E-002   5.5187010529494547E-002 -0.10619279808630827      -0.10495028460402415     
          11  0.82558672522728149        5.5789475094341762E-002   5.7998091217317096E-002 -0.10479302581295093      -0.10378121028881621     
          12  0.83658432602415489        5.9758086314406524E-002   6.0502509826617271E-002 -0.10309190589229136      -0.10268350561542275     
          13  0.84840284604402361        6.5543428724265870E-002   6.3272683935910956E-002 -0.10012822545493666      -0.10141438774181946     
          14  0.85459500311105485        6.1035219910775942E-002   5.9248190383964013E-002 -0.10492394043548535      -0.10240018285778503     
          15  0.91545520257038870        7.1353782504274502E-002  0.12923861679595108       -8.9731100006307810E-002  -2.2592317108499960E-002
          16   1.0018458499256584        7.1372056176474380E-002   9.5932496856114879E-002  -7.1451321184495842E-006   1.4144153266374487E-003
          17  0.99929722475539029        5.9197486808409479E-002   7.8225037876748255E-002  -4.6986222333860340E-004  -3.5591183759943607E-005
          18  0.99997666280496622        6.6959991010734521E-002   7.1423022639787517E-002   1.1758522227063330E-007  -1.5050375254785893E-007
          19  0.99999891681726871        7.0145283189671406E-002   7.0843461856953768E-002  -1.9954690213839414E-006   3.1623499851284308E-007
          20   1.0000018485368860        7.0500375118789982E-002   7.0727646786441709E-002  -1.1679494869850999E-007   2.5090610639817052E-009
          21   1.0000025834912760        7.0581590413492754E-002   7.0683043636449366E-002  -1.3353758912085264E-008   3.2016945848465168E-008
          22   1.0000029732127791        7.0614251224506416E-002   7.0662402250399770E-002  -1.3922028701106053E-008   3.6427358195547205E-008
          23   1.0000033135097486        7.0629839018335819E-002   7.0652061599777230E-002  -1.5959912995782723E-008   4.1062304172148189E-008
          24   1.0000036118620921        7.0637478981033078E-002   7.0647220083479428E-002  -1.8184036990958391E-008   4.4821704495906531E-008
          25   1.0000038684067398        7.0640926303629933E-002   7.0645221135867436E-002  -1.9848219859075864E-008   4.7840538770803783E-008
          26   1.0000040814960856        7.0642264520078449E-002   7.0644568582843917E-002  -2.1099480126784795E-008   5.0217210914707862E-008
          27   1.0000042493862251        7.0642636868858688E-002   7.0644481864824873E-002  -2.2027673483216476E-008   5.1991125680880753E-008
          28   1.0000043705214070        7.0642632154513316E-002   7.0644573680141071E-002  -2.2676093672502573E-008   5.3173925174862556E-008
          29   1.0000044437015256        7.0642541262117872E-002   7.0644657619601189E-002  -2.3061630160204628E-008   5.3766051840873727E-008
          30   1.0000044681792390        7.0642497997356501E-002   7.0644657619602230E-002  -2.3189738568613198E-008   5.3766051850105790E-008
          31   1.0000044437015254        7.0642541262117747E-002   7.0644573680137213E-002  -2.3061630160521663E-008   5.3173925173827429E-008
          32   1.0000043705214074        7.0642632154507959E-002   7.0644481864814035E-002  -2.2676093681533923E-008   5.1991125679538147E-008
          33   1.0000042493862256        7.0642636868855385E-002   7.0644568582833259E-002  -2.2027673467059918E-008   5.0217210910285463E-008
          34   1.0000040814960860        7.0642264520076881E-002   7.0645221135863898E-002  -2.1099480127334350E-008   4.7840538772838284E-008
          35   1.0000038684067389        7.0640926303632917E-002   7.0647220083479345E-002  -1.9848219858679813E-008   4.4821704490567715E-008
          36   1.0000036118620930        7.0637478981026749E-002   7.0652061599775218E-002  -1.8184036983948323E-008   4.1062304174976306E-008
          37   1.0000033135097490        7.0629839018327895E-002   7.0662402250400047E-002  -1.5959912995853245E-008   3.6427358210785864E-008
          38   1.0000029732127793        7.0614251224503502E-002   7.0683043636450962E-002  -1.3922028695033515E-008   3.2016945849497072E-008
          39   1.0000025834912751        7.0581590413496376E-002   7.0727646786437781E-002  -1.3353758907473606E-008   2.5090610640962093E-009
          40   1.0000018485368860        7.0500375118787970E-002   7.0843461856952103E-002  -1.1679494869430367E-007   3.1623499850117822E-007
          41  0.99999891681726949        7.0145283189671628E-002   7.1423022639787628E-002  -1.9954690214011590E-006  -1.5050375254566260E-007
          42  0.99997666280496622        6.6959991010733008E-002   7.8225037876747117E-002   1.1758522226057387E-007  -3.5591183759943709E-005
          43  0.99929722475538985        5.9197486808408598E-002   9.5932496856117641E-002  -4.6986222333863397E-004   1.4144153266374721E-003
          44   1.0018458499256584        7.1372056176478516E-002  0.12923861679594925       -7.1451321184537346E-006  -2.2592317108500994E-002
          45  0.91545520257038393        7.1353782504270213E-002   5.9248190383964117E-002  -8.9731100006310585E-002 -0.10240018285778552     
          46  0.85459500311105452        6.1035219910777101E-002   6.3272683935910928E-002 -0.10492394043548493      -0.10141438774181949     
          47  0.84840284604402383        6.5543428724265912E-002   6.0502509826616639E-002 -0.10012822545493655      -0.10268350561542271     
          48  0.83658432602415522        5.9758086314406461E-002   5.7998091217316659E-002 -0.10309190589229131      -0.10378121028881626     
          49  0.82558672522728072        5.5789475094342102E-002   5.5187010529494429E-002 -0.10479302581295083      -0.10495028460402414     
          50  0.81557451435818940        5.2476455897064324E-002   5.2483253094307639E-002 -0.10619279808630816      -0.10603649821762987     
          51  0.80636389899558503        4.9636183378524233E-002   4.9827086109852294E-002 -0.10735194259515370      -0.10708715977838638     
          52  0.79772627909385574        4.7126684310959899E-002   4.7261521314944814E-002 -0.10834205903683419      -0.10809373114860607     
          53  0.78976250380468005        4.4926573650627383E-002   4.4880747100045359E-002 -0.10917754610118742      -0.10902309225352809     
          54  0.78266149344767855        4.3043237893775121E-002   4.2765208965433441E-002 -0.10986509067070666      -0.10984732269590509     
          55  0.77657594114214101        4.1481473987347604E-002   4.0972119619724641E-002 -0.11041384792355866      -0.11054611125082615     
          56  0.77160106796595906        4.0232702935331446E-002   3.9545801332690762E-002 -0.11083857470747163      -0.11110115359619416     
          57  0.76778311612004091        3.9279598642571661E-002   3.8508087267993263E-002 -0.11115634936825768      -0.11150226208464498     
          58  0.76511460629373951        3.8605621197044165E-002   3.7846447431813847E-002 -0.11138014649932204      -0.11175515892345496     
          59  0.76354808895811743        3.8202142431682067E-002   3.7528279435673891E-002 -0.11151493461093206      -0.11187547570149350     
          60  0.76303288639119904        3.8067542002622509E-002   3.7528279435674307E-002 -0.11156018323182680      -0.11187547570149356     
          61  0.76354808895811788        3.8202142431682254E-002   3.7846447431814097E-002 -0.11151493461093204      -0.11175515892345507     
          62  0.76511460629373873        3.8605621197044734E-002   3.8508087267993575E-002 -0.11138014649932207      -0.11150226208464499     
          63  0.76778311612004102        3.9279598642571890E-002   3.9545801332690991E-002 -0.11115634936825775      -0.11110115359619414     
          64  0.77160106796595862        4.0232702935331786E-002   4.0972119619725023E-002 -0.11083857470747153      -0.11054611125082620     
          65  0.77657594114214124        4.1481473987347799E-002   4.2765208965434086E-002 -0.11041384792355866      -0.10984732269590505     
          66  0.78266149344767744        4.3043237893776273E-002   4.4880747100046331E-002 -0.10986509067070649      -0.10902309225352809     
          67  0.78976250380467972        4.4926573650627896E-002   4.7261521314944988E-002 -0.10917754610118729      -0.10809373114860607     
          68  0.79772627909385607        4.7126684310960024E-002   4.9827086109852391E-002 -0.10834205903683405      -0.10708715977838634     
          69  0.80636389899558492        4.9636183378524629E-002   5.2483253094308006E-002 -0.10735194259515350      -0.10603649821762993     
          70  0.81557451435818917        5.2476455897064608E-002   5.5187010529494679E-002 -0.10619279808630826      -0.10495028460402421     
          71  0.82558672522728194        5.5789475094341685E-002   5.7998091217316951E-002 -0.10479302581295087      -0.10378121028881623     
          72  0.83658432602415411        5.9758086314406426E-002   6.0502509826616813E-002 -0.10309190589229136      -0.10268350561542267     
          73  0.84840284604402350        6.5543428724265246E-002   6.3272683935910609E-002 -0.10012822545493674      -0.10141438774181954     
          74  0.85459500311105496        6.1035219910775658E-002   5.9248190383963929E-002 -0.10492394043548581      -0.10240018285778463     
          75  0.91545520257039104        7.1353782504276847E-002  0.12923861679595325       -8.9731100006306186E-002  -2.2592317108499658E-002
          76   1.0018458499256586        7.1372056176472964E-002   9.5932496856116739E-002  -7.1451321184924881E-006   1.4144153266374090E-003
          77  0.99929722475539096        5.9197486808404719E-002   7.8225037876748782E-002  -4.6986222333860015E-004  -3.5591183759945064E-005
          78  0.99997666280496611        6.6959991010733300E-002   7.1423022639787587E-002   1.1758522226812255E-007  -1.5050375253177542E-007
          79  0.99999891681726938        7.0145283189669297E-002   7.0843461856953907E-002  -1.9954690213790137E-006   3.1623499851130381E-007
          80   1.0000018485368865        7.0500375118783640E-002   7.0727646786441264E-002  -1.1679494869387154E-007   2.5090610600106617E-009
          81   1.0000025834912756        7.0581590413492074E-002   7.0683043636445286E-002  -1.3353758913059528E-008   3.2016945841297171E-008
          82   1.0000029732127791        7.0614251224499172E-002   7.0662402250390485E-002  -1.3922028701336398E-008   3.6427358194136829E-008
          83   1.0000033135097490        7.0629839018328144E-002   7.0652061599773872E-002  -1.5959913004419832E-008   4.1062304169559133E-008
          84   1.0000036118620927        7.0637478981030760E-002   7.0647220083476903E-002  -1.8184036987518100E-008   4.4821704491457212E-008
          85   1.0000038684067389        7.0640926303632293E-002   7.0645221135861705E-002  -1.9848219856999925E-008   4.7840538768054778E-008
          86   1.0000040814960864        7.0642264520075423E-002   7.0644568582842779E-002  -2.1099480122792937E-008   5.0217210905176392E-008
          87   1.0000042493862256        7.0642636868859160E-002   7.0644481864824804E-002  -2.2027673474785411E-008   5.1991125682501485E-008
          88   1.0000043705214070        7.0642632154512539E-002   7.0644573680135561E-002  -2.2676093679819148E-008   5.3173925165008982E-008
          89   1.0000044437015252        7.0642541262118885E-002   7.0644657619596374E-002  -2.3061630158888885E-008   5.3766051852498764E-008
          90   1.0000044681792388        7.0642497997358653E-002   7.0644657619596735E-002  -2.3189738583985883E-008   5.3766051845850747E-008
          91   1.0000044437015256        7.0642541262117539E-002   7.0644573680143152E-002  -2.3061630167411433E-008   5.3173925179708379E-008
          92   1.0000043705214070        7.0642632154509777E-002   7.0644481864825304E-002  -2.2676093670480438E-008   5.1991125683084118E-008
          93   1.0000042493862256        7.0642636868857897E-002   7.0644568582841724E-002  -2.2027673480789525E-008   5.0217210915216022E-008
          94   1.0000040814960858        7.0642264520079920E-002   7.0645221135865216E-002  -2.1099480123746607E-008   4.7840538769392454E-008
          95   1.0000038684067398        7.0640926303627269E-002   7.0647220083480455E-002  -1.9848219861717938E-008   4.4821704488932207E-008
          96   1.0000036118620923        7.0637478981032981E-002   7.0652061599777882E-002  -1.8184036987703518E-008   4.1062304175644655E-008
          97   1.0000033135097486        7.0629839018332585E-002   7.0662402250393483E-002  -1.5959913010069922E-008   3.6427358199249050E-008
          98   1.0000029732127789        7.0614251224505750E-002   7.0683043636442552E-002  -1.3922028707846728E-008   3.2016945837755078E-008
          99   1.0000025834912754        7.0581590413492781E-002   7.0727646786438919E-002  -1.3353758914178919E-008   2.5090610704885209E-009
         100   1.0000018485368862        7.0500375118789191E-002   7.0843461856948814E-002  -1.1679494869493710E-007   3.1623499849958002E-007
         101  0.99999891681726938        7.0145283189670671E-002   7.1423022639776124E-002  -1.9954690214028027E-006  -1.5050375254181392E-007
         102  0.99997666280496667        6.6959991010731829E-002   7.8225037876742426E-002   1.1758522227750595E-007  -3.5591183759942489E-005
         103  0.99929722475539040        5.9197486808409139E-002   9.5932496856117072E-002  -4.6986222333862286E-004   1.4144153266374422E-003
         104   1.0018458499256591        7.1372056176470508E-002  0.12923861679595336       -7.1451321185336327E-006  -2.2592317108499332E-002
         105  0.91545520257039337        7.1353782504277818E-002   5.9248190383963416E-002  -8.9731100006305228E-002 -0.10240018285778450     
         106  0.85459500311105474        6.1035219910775484E-002   6.3272683935911345E-002 -0.10492394043548586      -0.10141438774181936     
         107  0.84840284604402338        6.5543428724265662E-002   6.0502509826617201E-002 -0.10012822545493666      -0.10268350561542257     
         108  0.83658432602415556        5.9758086314406114E-002   5.7998091217317020E-002 -0.10309190589229127      -0.10378121028881618     
         109  0.82558672522728094        5.5789475094341914E-002   5.5187010529494887E-002 -0.10479302581295089      -0.10495028460402427     
         110  0.81557451435818873        5.2476455897064303E-002   5.2483253094307583E-002 -0.10619279808630828      -0.10603649821762989     
         111  0.80636389899558614        4.9636183378523970E-002   4.9827086109852405E-002 -0.10735194259515356      -0.10708715977838634     
         112  0.79772627909385596        4.7126684310960038E-002   4.7261521314945008E-002 -0.10834205903683400      -0.10809373114860618     
         113  0.78976250380467949        4.4926573650627549E-002   4.4880747100046303E-002 -0.10917754610118725      -0.10902309225352821     
         114  0.78266149344767721        4.3043237893776384E-002   4.2765208965434155E-002 -0.10986509067070653      -0.10984732269590516     
         115  0.77657594114214124        4.1481473987347507E-002   4.0972119619724086E-002 -0.11041384792355868      -0.11054611125082639     
         116  0.77160106796595973        4.0232702935330850E-002   3.9545801332690540E-002 -0.11083857470747149      -0.11110115359619432     
         117  0.76778311612004135        3.9279598642572112E-002   3.8508087267994068E-002 -0.11115634936825779      -0.11150226208464498     
         118  0.76511460629373906        3.8605621197044956E-002   3.7846447431814242E-002 -0.11138014649932194      -0.11175515892345508     
         119  0.76354808895811810        3.8202142431682219E-002   3.7528279435674154E-002 -0.11151493461093201      -0.11187547570149366     
         120  0.76303288639119882        3.8067542002622440E-002   3.7528279435673759E-002 -0.11156018323182688      -0.11187547570149359     

 #Chemical potential mu
  0.77264623014807632     


==> anc/initial_n0.90_l7.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.90000000000000002     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         126

 Target CDW wavelength=   7.0000000000000000     
 Tolerence=    1.0000000000000001E-005
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.77605954055135984       -1.1576861137188981E-004   5.4876182966559682E-002 -0.13463431607050219       -4.7316804331009141E-002
           2   1.0025401503561990       0.11939003277348714       0.10634621933943619        9.2765505930610310E-004   1.8414751106970578E-003
           3  0.99937459702543596        5.3781058531210464E-002   8.5138857050260336E-002  -4.4799425154485326E-004  -1.2557594383316012E-004
           4  0.99937459702543530        5.3781058531216785E-002  0.10634621933943673       -4.4799425154487885E-004   1.8414751106971123E-003
           5   1.0025401503562001       0.11939003277348871        5.4876182966561743E-002   9.2765505930606949E-004  -4.7316804331009106E-002
           6  0.77605954055136073       -1.1576861137293955E-004   4.1821348868765110E-002 -0.13463431607050208      -0.11010470981378895     
           7  0.74410431606320071        2.6743738121208137E-002   4.1821348868765248E-002 -0.11745367279488897      -0.11010470981378867     
           8  0.77605954055136084       -1.1576861137276806E-004   5.4876182966559765E-002 -0.13463431607050214       -4.7316804331009404E-002
           9   1.0025401503561995       0.11939003277349033       0.10634621933943790        9.2765505930600032E-004   1.8414751106970574E-003
          10  0.99937459702543574        5.3781058531211623E-002   8.5138857050255409E-002  -4.4799425154483445E-004  -1.2557594383316611E-004
          11  0.99937459702543485        5.3781058531212678E-002  0.10634621933943504       -4.4799425154486909E-004   1.8414751106970882E-003
          12   1.0025401503562006       0.11939003277348771        5.4876182966561306E-002   9.2765505930613161E-004  -4.7316804331008787E-002
          13  0.77605954055136095       -1.1576861137252327E-004   4.1821348868765248E-002 -0.13463431607050219      -0.11010470981378903     
          14  0.74410431606320104        2.6743738121208074E-002   4.1821348868765020E-002 -0.11745367279488896      -0.11010470981378889     
          15  0.77605954055136128       -1.1576861137278152E-004   5.4876182966557066E-002 -0.13463431607050227       -4.7316804331007531E-002
          16   1.0025401503562006       0.11939003277348179       0.10634621933943461        9.2765505930636071E-004   1.8414751106970060E-003
          17  0.99937459702543585        5.3781058531208424E-002   8.5138857050262556E-002  -4.4799425154483201E-004  -1.2557594383314435E-004
          18  0.99937459702543463        5.3781058531212289E-002  0.10634621933943632       -4.4799425154484112E-004   1.8414751106970006E-003
          19   1.0025401503561999       0.11939003277348563        5.4876182966559703E-002   9.2765505930623624E-004  -4.7316804331008176E-002
          20  0.77605954055136306       -1.1576861137253197E-004   4.1821348868764610E-002 -0.13463431607050214      -0.11010470981378891     
          21  0.74410431606320016        2.6743738121207519E-002   4.1821348868764208E-002 -0.11745367279488889      -0.11010470981378900     
          22  0.77605954055136084       -1.1576861137347605E-004   5.4876182966556643E-002 -0.13463431607050241       -4.7316804331008003E-002
          23   1.0025401503561997       0.11939003277348328       0.10634621933943560        9.2765505930626768E-004   1.8414751106970203E-003
          24  0.99937459702543574        5.3781058531210207E-002   8.5138857050261668E-002  -4.4799425154485169E-004  -1.2557594383316603E-004
          25  0.99937459702543707        5.3781058531214065E-002  0.10634621933943536       -4.4799425154484339E-004   1.8414751106970361E-003
          26   1.0025401503561995       0.11939003277348620        5.4876182966558815E-002   9.2765505930619092E-004  -4.7316804331008488E-002
          27  0.77605954055136339       -1.1576861137188855E-004   4.1821348868765353E-002 -0.13463431607050216      -0.11010470981378884     
          28  0.74410431606320160        2.6743738121207283E-002   4.1821348868764902E-002 -0.11745367279488883      -0.11010470981378884     
          29  0.77605954055136062       -1.1576861137236027E-004   5.4876182966560556E-002 -0.13463431607050214       -4.7316804331009300E-002
          30   1.0025401503561995       0.11939003277349189       0.10634621933944183        9.2765505930603100E-004   1.8414751106970019E-003
          31  0.99937459702543641        5.3781058531210200E-002   8.5138857050266553E-002  -4.4799425154481884E-004  -1.2557594383315679E-004
          32  0.99937459702543552        5.3781058531214468E-002  0.10634621933943710       -4.4799425154485711E-004   1.8414751106970377E-003
          33   1.0025401503562006       0.11939003277348481        5.4876182966558724E-002   9.2765505930623722E-004  -4.7316804331008211E-002
          34  0.77605954055135973       -1.1576861137325245E-004   4.1821348868764548E-002 -0.13463431607050219      -0.11010470981378898     
          35  0.74410431606320027        2.6743738121207658E-002   4.1821348868765269E-002 -0.11745367279488900      -0.11010470981378896     
          36  0.77605954055136128       -1.1576861137218402E-004   5.4876182966558891E-002 -0.13463431607050222       -4.7316804331008121E-002
          37   1.0025401503561993       0.11939003277348485       0.10634621933943804        9.2765505930625695E-004   1.8414751106970273E-003
          38  0.99937459702543663        5.3781058531218916E-002   8.5138857050265498E-002  -4.4799425154485657E-004  -1.2557594383315058E-004
          39  0.99937459702543574        5.3781058531208834E-002  0.10634621933943769       -4.4799425154481569E-004   1.8414751106969856E-003
          40   1.0025401503561995       0.11939003277348825        5.4876182966560806E-002   9.2765505930614994E-004  -4.7316804331009106E-002
          41  0.77605954055136039       -1.1576861137261737E-004   4.1821348868764867E-002 -0.13463431607050227      -0.11010470981378898     
          42  0.74410431606319971        2.6743738121207651E-002   4.1821348868764187E-002 -0.11745367279488893      -0.11010470981378889     
          43  0.77605954055136039       -1.1576861137350939E-004   5.4876182966559883E-002 -0.13463431607050219       -4.7316804331008683E-002
          44   1.0025401503561995       0.11939003277348677       0.10634621933943407        9.2765505930615189E-004   1.8414751106970676E-003
          45  0.99937459702543530        5.3781058531208445E-002   8.5138857050261585E-002  -4.4799425154486096E-004  -1.2557594383314722E-004
          46  0.99937459702543552        5.3781058531210207E-002  0.10634621933943968       -4.4799425154482952E-004   1.8414751106969826E-003
          47   1.0025401503562006       0.11939003277348655        5.4876182966560327E-002   9.2765505930619320E-004  -4.7316804331008794E-002
          48  0.77605954055136250       -1.1576861137258044E-004   4.1821348868764957E-002 -0.13463431607050216      -0.11010470981378877     
          49  0.74410431606320204        2.6743738121207596E-002   4.1821348868764402E-002 -0.11745367279488894      -0.11010470981378881     
          50  0.77605954055136017       -1.1576861137324547E-004   5.4876182966559738E-002 -0.13463431607050247       -4.7316804331007843E-002
          51   1.0025401503562006       0.11939003277348492       0.10634621933943215        9.2765505930625532E-004   1.8414751106970767E-003
          52  0.99937459702543519        5.3781058531202131E-002   8.5138857050260738E-002  -4.4799425154485185E-004  -1.2557594383314584E-004
          53  0.99937459702543507        5.3781058531216182E-002  0.10634621933943737       -4.4799425154486589E-004   1.8414751106970329E-003
          54   1.0025401503561993       0.11939003277348584        5.4876182966560487E-002   9.2765505930625803E-004  -4.7316804331007975E-002
          55  0.77605954055136195       -1.1576861137214907E-004   4.1821348868765248E-002 -0.13463431607050225      -0.11010470981378885     
          56  0.74410431606320049        2.6743738121207797E-002   4.1821348868765477E-002 -0.11745367279488900      -0.11010470981378903     
          57  0.77605954055136106       -1.1576861137168838E-004   5.4876182966562978E-002 -0.13463431607050233       -4.7316804331009439E-002
          58   1.0025401503561999       0.11939003277349065       0.10634621933944130        9.2765505930606884E-004   1.8414751106969828E-003
          59  0.99937459702543718        5.3781058531207397E-002   8.5138857050265276E-002  -4.4799425154480946E-004  -1.2557594383313313E-004
          60  0.99937459702543585        5.3781058531202748E-002  0.10634621933943705       -4.4799425154482062E-004   1.8414751106970201E-003
          61   1.0025401503561999       0.11939003277348804        5.4876182966561139E-002   9.2765505930616208E-004  -4.7316804331008655E-002
          62  0.77605954055136206       -1.1576861137205208E-004   4.1821348868765304E-002 -0.13463431607050216      -0.11010470981378889     
          63  0.74410431606319904        2.6743738121207325E-002   4.1821348868765110E-002 -0.11745367279488889      -0.11010470981378884     
          64  0.77605954055136050       -1.1576861137230274E-004   5.4876182966560723E-002 -0.13463431607050230       -4.7316804331009293E-002
          65   1.0025401503561997       0.11939003277349126       0.10634621933943700        9.2765505930601918E-004   1.8414751106970468E-003
          66  0.99937459702543485        5.3781058531208688E-002   8.5138857050260530E-002  -4.4799425154484751E-004  -1.2557594383316161E-004
          67  0.99937459702543541        5.3781058531214301E-002  0.10634621933944016       -4.4799425154484740E-004   1.8414751106970231E-003
          68   1.0025401503562001       0.11939003277348942        5.4876182966561507E-002   9.2765505930602645E-004  -4.7316804331009620E-002
          69  0.77605954055135973       -1.1576861137259546E-004   4.1821348868765172E-002 -0.13463431607050211      -0.11010470981378880     
          70  0.74410431606320082        2.6743738121208161E-002   4.1821348868765047E-002 -0.11745367279488904      -0.11010470981378878     
          71  0.77605954055136028       -1.1576861137272661E-004   5.4876182966556705E-002 -0.13463431607050233       -4.7316804331008724E-002
          72   1.0025401503561988       0.11939003277348471       0.10634621933943653        9.2765505930616468E-004   1.8414751106969865E-003
          73  0.99937459702543585        5.3781058531208674E-002   8.5138857050260641E-002  -4.4799425154483158E-004  -1.2557594383314895E-004
          74  0.99937459702543519        5.3781058531206530E-002  0.10634621933943295       -4.4799425154485673E-004   1.8414751106970665E-003
          75   1.0025401503561988       0.11939003277348505        5.4876182966558898E-002   9.2765505930617509E-004  -4.7316804331008669E-002
          76  0.77605954055136128       -1.1576861137194591E-004   4.1821348868765346E-002 -0.13463431607050219      -0.11010470981378868     
          77  0.74410431606320004        2.6743738121207832E-002   4.1821348868764922E-002 -0.11745367279488898      -0.11010470981378880     
          78  0.77605954055136028       -1.1576861137272296E-004   5.4876182966560508E-002 -0.13463431607050230       -4.7316804331008502E-002
          79   1.0025401503561997       0.11939003277348650       0.10634621933943442        9.2765505930620014E-004   1.8414751106970435E-003
          80  0.99937459702543530        5.3781058531206898E-002   8.5138857050263292E-002  -4.4799425154483895E-004  -1.2557594383315167E-004
          81  0.99937459702543563        5.3781058531211796E-002  0.10634621933943997       -4.4799425154482756E-004   1.8414751106970054E-003
          82   1.0025401503562008       0.11939003277348854        5.4876182966561181E-002   9.2765505930610863E-004  -4.7316804331009092E-002
          83  0.77605954055136095       -1.1576861137262818E-004   4.1821348868764451E-002 -0.13463431607050219      -0.11010470981378884     
          84  0.74410431606319982        2.6743738121207099E-002   4.1821348868764471E-002 -0.11745367279488891      -0.11010470981378896     
          85  0.77605954055136184       -1.1576861137271316E-004   5.4876182966560494E-002 -0.13463431607050219       -4.7316804331008655E-002
          86   1.0025401503561993       0.11939003277348646       0.10634621933943875        9.2765505930617281E-004   1.8414751106970236E-003
          87  0.99937459702543652        5.3781058531213552E-002   8.5138857050265471E-002  -4.4799425154484301E-004  -1.2557594383315278E-004
          88  0.99937459702543596        5.3781058531207224E-002  0.10634621933943576       -4.4799425154483640E-004   1.8414751106970238E-003
          89   1.0025401503562001       0.11939003277348714        5.4876182966559467E-002   9.2765505930620014E-004  -4.7316804331008482E-002
          90  0.77605954055136184       -1.1576861137320977E-004   4.1821348868764881E-002 -0.13463431607050225      -0.11010470981378874     
          91  0.74410431606320071        2.6743738121207911E-002   4.1821348868765033E-002 -0.11745367279488893      -0.11010470981378878     
          92  0.77605954055136084       -1.1576861137263574E-004   5.4876182966559162E-002 -0.13463431607050222       -4.7316804331008905E-002
          93   1.0025401503561999       0.11939003277348764       0.10634621933943549        9.2765505930609703E-004   1.8414751106970685E-003
          94  0.99937459702543541        5.3781058531208889E-002   8.5138857050257602E-002  -4.4799425154485472E-004  -1.2557594383315771E-004
          95  0.99937459702543541        5.3781058531212386E-002  0.10634621933943637       -4.4799425154485066E-004   1.8414751106970554E-003
          96   1.0025401503561999       0.11939003277348897        5.4876182966561944E-002   9.2765505930611860E-004  -4.7316804331008634E-002
          97  0.77605954055136095       -1.1576861137299130E-004   4.1821348868764423E-002 -0.13463431607050211      -0.11010470981378892     
          98  0.74410431606320016        2.6743738121207717E-002   4.1821348868764492E-002 -0.11745367279488896      -0.11010470981378885     
          99  0.77605954055136228       -1.1576861137307205E-004   5.4876182966559085E-002 -0.13463431607050214       -4.7316804331007850E-002
         100   1.0025401503561993       0.11939003277348478       0.10634621933943340        9.2765505930623277E-004   1.8414751106970784E-003
         101  0.99937459702543630        5.3781058531212150E-002   8.5138857050262862E-002  -4.4799425154487348E-004  -1.2557594383313445E-004
         102  0.99937459702543674        5.3781058531209992E-002  0.10634621933944031       -4.4799425154480892E-004   1.8414751106970051E-003
         103   1.0025401503562004       0.11939003277348763        5.4876182966560938E-002   9.2765505930611991E-004  -4.7316804331009557E-002
         104  0.77605954055136084       -1.1576861137279329E-004   4.1821348868764874E-002 -0.13463431607050211      -0.11010470981378892     
         105  0.74410431606319971        2.6743738121207901E-002   4.1821348868764881E-002 -0.11745367279488896      -0.11010470981378900     
         106  0.77605954055136050       -1.1576861137285850E-004   5.4876182966558225E-002 -0.13463431607050230       -4.7316804331008759E-002
         107   1.0025401503561995       0.11939003277348396       0.10634621933943542        9.2765505930622908E-004   1.8414751106970249E-003
         108  0.99937459702543552        5.3781058531210513E-002   8.5138857050262126E-002  -4.4799425154484459E-004  -1.2557594383313958E-004
         109  0.99937459702543630        5.3781058531213830E-002  0.10634621933943841       -4.4799425154484637E-004   1.8414751106970112E-003
         110   1.0025401503562001       0.11939003277348813        5.4876182966558822E-002   9.2765505930618962E-004  -4.7316804331008280E-002
         111  0.77605954055136306       -1.1576861137238353E-004   4.1821348868765214E-002 -0.13463431607050227      -0.11010470981378881     
         112  0.74410431606320160        2.6743738121207630E-002   4.1821348868765207E-002 -0.11745367279488893      -0.11010470981378895     
         113  0.77605954055135951       -1.1576861137201392E-004   5.4876182966560168E-002 -0.13463431607050227       -4.7316804331009196E-002
         114   1.0025401503562001       0.11939003277348757       0.10634621933943844        9.2765505930616685E-004   1.8414751106969956E-003
         115  0.99937459702543574        5.3781058531205787E-002   8.5138857050262015E-002  -4.4799425154481922E-004  -1.2557594383314557E-004
         116  0.99937459702543574        5.3781058531210540E-002  0.10634621933943762       -4.4799425154484616E-004   1.8414751106970288E-003
         117   1.0025401503562008       0.11939003277348952        5.4876182966561028E-002   9.2765505930614224E-004  -4.7316804331008530E-002
         118  0.77605954055136206       -1.1576861137214492E-004   4.1821348868765248E-002 -0.13463431607050216      -0.11010470981378907     
         119  0.74410431606320104        2.6743738121207668E-002   4.1821348868765339E-002 -0.11745367279488900      -0.11010470981378898     
         120  0.77605954055135995       -1.1576861137241331E-004   5.4876182966562687E-002 -0.13463431607050244       -4.7316804331009175E-002
         121   1.0025401503562015       0.11939003277349020       0.10634621933943636        9.2765505930611654E-004   1.8414751106970604E-003
         122  0.99937459702543496        5.3781058531208278E-002   8.5138857050258129E-002  -4.4799425154485174E-004  -1.2557594383317191E-004
         123  0.99937459702543641        5.3781058531208369E-002  0.10634621933943463       -4.4799425154485022E-004   1.8414751106970878E-003
         124   1.0025401503562001       0.11939003277348795        5.4876182966560674E-002   9.2765505930612316E-004  -4.7316804331008593E-002
         125  0.77605954055136106       -1.1576861137278102E-004   4.1821348868764645E-002 -0.13463431607050214      -0.11010470981378896     
         126  0.74410431606320004        2.6743738121207439E-002   4.1821348868765422E-002 -0.11745367279488894      -0.11010470981378884     

 #Chemical potential mu
  0.70752958332832872     


==> anc/initial_n0.90_l8.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.90000000000000002     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   8.0000000000000000     
 Tolerence=    1.0000000000000001E-005
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.74286575560334311       -3.9077026618657843E-003   2.6546606070527733E-002 -0.13749546459587872       -5.7909529863916391E-002
           2   1.0012345969903196       0.14201683375479224       0.11831454952583487        2.3204311242919424E-004   1.4969315033308305E-003
           3  0.99934728252928517        5.2592502024571920E-002   7.9200695834486745E-002  -3.4659791742268619E-004  -5.4207272924927373E-005
           4   1.0001496892284916        6.3408814742804478E-002   7.9200695834492935E-002  -9.5014476720750856E-006  -5.4207272924927813E-005
           5  0.99934728252928495        5.2592502024577360E-002  0.11831454952583864       -3.4659791742265729E-004   1.4969315033307293E-003
           6   1.0012345969903200       0.14201683375479127        2.6546606070522810E-002   2.3204311242906625E-004  -5.7909529863916807E-002
           7  0.74286575560334445       -3.9077026618653749E-003   3.2306556187414494E-002 -0.13749546459587864      -0.11298564586071047     
           8  0.71303222604802963        2.1712644206069717E-002   3.2306556187414417E-002 -0.11818113771428988      -0.11298564586071048     
           9  0.74286575560334500       -3.9077026618657747E-003   2.6546606070523820E-002 -0.13749546459587869       -5.7909529863916592E-002
          10   1.0012345969903178       0.14201683375479118       0.11831454952583442        2.3204311242918879E-004   1.4969315033308288E-003
          11  0.99934728252928351        5.2592502024571525E-002   7.9200695834499346E-002  -3.4659791742268922E-004  -5.4207272924935125E-005
          12   1.0001496892284922        6.3408814742806338E-002   7.9200695834501275E-002  -9.5014476720780502E-006  -5.4207272924933336E-005
          13  0.99934728252928451        5.2592502024575910E-002  0.11831454952583847       -3.4659791742267887E-004   1.4969315033308054E-003
          14   1.0012345969903187       0.14201683375479254        2.6546606070526019E-002   2.3204311242910897E-004  -5.7909529863917050E-002
          15  0.74286575560334400       -3.9077026618653679E-003   3.2306556187414806E-002 -0.13749546459587855      -0.11298564586071055     
          16  0.71303222604802963        2.1712644206070355E-002   3.2306556187415250E-002 -0.11818113771428991      -0.11298564586071072     
          17  0.74286575560334434       -3.9077026618652240E-003   2.6546606070523452E-002 -0.13749546459587855       -5.7909529863916780E-002
          18   1.0012345969903191       0.14201683375479116       0.11831454952583442        2.3204311242908411E-004   1.4969315033308351E-003
          19  0.99934728252928529        5.2592502024571525E-002   7.9200695834493476E-002  -3.4659791742267334E-004  -5.4207272924928511E-005
          20   1.0001496892284927        6.3408814742801065E-002   7.9200695834495072E-002  -9.5014476720723395E-006  -5.4207272924932550E-005
          21  0.99934728252928662        5.2592502024570248E-002  0.11831454952583925       -3.4659791742263008E-004   1.4969315033306978E-003
          22   1.0012345969903189       0.14201683375479532        2.6546606070527390E-002   2.3204311242898157E-004  -5.7909529863917682E-002
          23  0.74286575560334400       -3.9077026618642248E-003   3.2306556187415091E-002 -0.13749546459587850      -0.11298564586071046     
          24  0.71303222604803052        2.1712644206069717E-002   3.2306556187414487E-002 -0.11818113771428987      -0.11298564586071046     
          25  0.74286575560334422       -3.9077026618651867E-003   2.6546606070521360E-002 -0.13749546459587841       -5.7909529863917571E-002
          26   1.0012345969903202       0.14201683375479363       0.11831454952583964        2.3204311242879249E-004   1.4969315033307546E-003
          27  0.99934728252928506        5.2592502024574675E-002   7.9200695834494114E-002  -3.4659791742265193E-004  -5.4207272924926275E-005
          28   1.0001496892284922        6.3408814742803063E-002   7.9200695834491214E-002  -9.5014476720699576E-006  -5.4207272924929413E-005
          29  0.99934728252928551        5.2592502024568853E-002  0.11831454952584017       -3.4659791742262943E-004   1.4969315033307065E-003
          30   1.0012345969903187       0.14201683375479593        2.6546606070525201E-002   2.3204311242875782E-004  -5.7909529863918494E-002
          31  0.74286575560334300       -3.9077026618642768E-003   3.2306556187414362E-002 -0.13749546459587828      -0.11298564586071062     
          32  0.71303222604802996        2.1712644206069151E-002   3.2306556187414515E-002 -0.11818113771428991      -0.11298564586071054     
          33  0.74286575560334400       -3.9077026618647330E-003   2.6546606070525815E-002 -0.13749546459587858       -5.7909529863917092E-002
          34   1.0012345969903191       0.14201683375479363       0.11831454952583600        2.3204311242900667E-004   1.4969315033308292E-003
          35  0.99934728252928484        5.2592502024569325E-002   7.9200695834492851E-002  -3.4659791742267578E-004  -5.4207272924915826E-005
          36   1.0001496892284920        6.3408814742801634E-002   7.9200695834492019E-002  -9.5014476720603624E-006  -5.4207272924928735E-005
          37  0.99934728252928551        5.2592502024568361E-002  0.11831454952583138       -3.4659791742267215E-004   1.4969315033308544E-003
          38   1.0012345969903191       0.14201683375478982        2.6546606070522040E-002   2.3204311242913612E-004  -5.7909529863916329E-002
          39  0.74286575560334345       -3.9077026618655579E-003   3.2306556187414438E-002 -0.13749546459587872      -0.11298564586071058     
          40  0.71303222604803018        2.1712644206069536E-002   3.2306556187414757E-002 -0.11818113771428992      -0.11298564586071078     
          41  0.74286575560334422       -3.9077026618648692E-003   2.6546606070526255E-002 -0.13749546459587855       -5.7909529863916662E-002
          42   1.0012345969903189       0.14201683375479196       0.11831454952583650        2.3204311242913534E-004   1.4969315033308628E-003
          43  0.99934728252928506        5.2592502024572788E-002   7.9200695834495696E-002  -3.4659791742268229E-004  -5.4207272924931642E-005
          44   1.0001496892284922        6.3408814742806033E-002   7.9200695834500706E-002  -9.5014476720757056E-006  -5.4207272924931161E-005
          45  0.99934728252928606        5.2592502024574571E-002  0.11831454952584244       -3.4659791742264629E-004   1.4969315033306865E-003
          46   1.0012345969903180       0.14201683375479496        2.6546606070527362E-002   2.3204311242897181E-004  -5.7909529863917598E-002
          47  0.74286575560334311       -3.9077026618654139E-003   3.2306556187414563E-002 -0.13749546459587836      -0.11298564586071054     
          48  0.71303222604802929        2.1712644206069987E-002   3.2306556187414098E-002 -0.11818113771429004      -0.11298564586071069     
          49  0.74286575560334522       -3.9077026618658207E-003   2.6546606070525339E-002 -0.13749546459587855       -5.7909529863916766E-002
          50   1.0012345969903180       0.14201683375479324       0.11831454952583612        2.3204311242909330E-004   1.4969315033308698E-003
          51  0.99934728252928540        5.2592502024574203E-002   7.9200695834487356E-002  -3.4659791742269383E-004  -5.4207272924926661E-005
          52   1.0001496892284920        6.3408814742801287E-002   7.9200695834488230E-002  -9.5014476720685600E-006  -5.4207272924924412E-005
          53  0.99934728252928584        5.2592502024571074E-002  0.11831454952583699       -3.4659791742265963E-004   1.4969315033308219E-003
          54   1.0012345969903194       0.14201683375479335        2.6546606070526276E-002   2.3204311242904275E-004  -5.7909529863917071E-002
          55  0.74286575560334400       -3.9077026618653411E-003   3.2306556187414980E-002 -0.13749546459587858      -0.11298564586071044     
          56  0.71303222604803085        2.1712644206070258E-002   3.2306556187415271E-002 -0.11818113771428998      -0.11298564586071033     
          57  0.74286575560334411       -3.9077026618645448E-003   2.6546606070526585E-002 -0.13749546459587841       -5.7909529863917841E-002
          58   1.0012345969903187       0.14201683375479635       0.11831454952583968        2.3204311242878926E-004   1.4969315033307590E-003
          59  0.99934728252928462        5.2592502024571663E-002   7.9200695834489437E-002  -3.4659791742265751E-004  -5.4207272924929569E-005
          60   1.0001496892284929        6.3408814742800801E-002   7.9200695834493476E-002  -9.5014476720619786E-006  -5.4207272924926675E-005
          61  0.99934728252928440        5.2592502024574245E-002  0.11831454952584086       -3.4659791742264900E-004   1.4969315033307330E-003
          62   1.0012345969903194       0.14201683375479429        2.6546606070523608E-002   2.3204311242891961E-004  -5.7909529863917869E-002
          63  0.74286575560334334       -3.9077026618644598E-003   3.2306556187415084E-002 -0.13749546459587866      -0.11298564586071068     
          64  0.71303222604803074        2.1712644206070168E-002   3.2306556187415056E-002 -0.11818113771428988      -0.11298564586071044     
          65  0.74286575560334478       -3.9077026618655215E-003   2.6546606070525329E-002 -0.13749546459587877       -5.7909529863916211E-002
          66   1.0012345969903178       0.14201683375479093       0.11831454952583584        2.3204311242921869E-004   1.4969315033308125E-003
          67  0.99934728252928406        5.2592502024574869E-002   7.9200695834490797E-002  -3.4659791742269123E-004  -5.4207272924926126E-005
          68   1.0001496892284918        6.3408814742803313E-002   7.9200695834489923E-002  -9.5014476720792852E-006  -5.4207272924928891E-005
          69  0.99934728252928573        5.2592502024579789E-002  0.11831454952583972       -3.4659791742268527E-004   1.4969315033308509E-003
          70   1.0012345969903187       0.14201683375479360        2.6546606070523837E-002   2.3204311242896311E-004  -5.7909529863917175E-002
          71  0.74286575560334378       -3.9077026618649785E-003   3.2306556187414806E-002 -0.13749546459587864      -0.11298564586071053     
          72  0.71303222604803018        2.1712644206069918E-002   3.2306556187414931E-002 -0.11818113771428990      -0.11298564586071060     
          73  0.74286575560334500       -3.9077026618648284E-003   2.6546606070527046E-002 -0.13749546459587861       -5.7909529863916898E-002
          74   1.0012345969903182       0.14201683375479265       0.11831454952583684        2.3204311242913677E-004   1.4969315033307575E-003
          75  0.99934728252928551        5.2592502024571053E-002   7.9200695834492213E-002  -3.4659791742266765E-004  -5.4207272924933234E-005
          76   1.0001496892284916        6.3408814742805908E-002   7.9200695834491019E-002  -9.5014476720798510E-006  -5.4207272924933871E-005
          77  0.99934728252928418        5.2592502024570380E-002  0.11831454952583355       -3.4659791742268028E-004   1.4969315033308724E-003
          78   1.0012345969903182       0.14201683375479141        2.6546606070524510E-002   2.3204311242915488E-004  -5.7909529863916301E-002
          79  0.74286575560334500       -3.9077026618651286E-003   3.2306556187415070E-002 -0.13749546459587866      -0.11298564586071065     
          80  0.71303222604802963        2.1712644206070102E-002   3.2306556187414626E-002 -0.11818113771428998      -0.11298564586071042     
          81  0.74286575560334411       -3.9077026618655718E-003   2.6546606070522276E-002 -0.13749546459587858       -5.7909529863917175E-002
          82   1.0012345969903189       0.14201683375479224       0.11831454952583742        2.3204311242896138E-004   1.4969315033307249E-003
          83  0.99934728252928506        5.2592502024572038E-002   7.9200695834500956E-002  -3.4659791742265128E-004  -5.4207272924936894E-005
          84   1.0001496892284925        6.3408814742800551E-002   7.9200695834504370E-002  -9.5014476720744639E-006  -5.4207272924930144E-005
          85  0.99934728252928640        5.2592502024574612E-002  0.11831454952583938       -3.4659791742266434E-004   1.4969315033307768E-003
          86   1.0012345969903174       0.14201683375479310        2.6546606070524507E-002   2.3204311242906207E-004  -5.7909529863917016E-002
          87  0.74286575560334389       -3.9077026618652370E-003   3.2306556187415125E-002 -0.13749546459587855      -0.11298564586071053     
          88  0.71303222604802874        2.1712644206070397E-002   3.2306556187414973E-002 -0.11818113771429001      -0.11298564586071055     
          89  0.74286575560334411       -3.9077026618656377E-003   2.6546606070523820E-002 -0.13749546459587861       -5.7909529863916377E-002
          90   1.0012345969903191       0.14201683375479121       0.11831454952583616        2.3204311242914350E-004   1.4969315033308583E-003
          91  0.99934728252928451        5.2592502024577610E-002   7.9200695834492713E-002  -3.4659791742268933E-004  -5.4207272924954139E-005
          92   1.0001496892284918        6.3408814742798247E-002   7.9200695834494447E-002  -9.5014476720571573E-006  -5.4207272924909843E-005
          93  0.99934728252928451        5.2592502024575633E-002  0.11831454952583945       -3.4659791742264380E-004   1.4969315033307087E-003
          94   1.0012345969903180       0.14201683375479235        2.6546606070522234E-002   2.3204311242899252E-004  -5.7909529863917619E-002
          95  0.74286575560334522       -3.9077026618649499E-003   3.2306556187414487E-002 -0.13749546459587852      -0.11298564586071064     
          96  0.71303222604803185        2.1712644206069654E-002   3.2306556187414702E-002 -0.11818113771428995      -0.11298564586071044     
          97  0.74286575560334467       -3.9077026618647122E-003   2.6546606070526182E-002 -0.13749546459587844       -5.7909529863917987E-002
          98   1.0012345969903185       0.14201683375479626       0.11831454952584081        2.3204311242883604E-004   1.4969315033307577E-003
          99  0.99934728252928484        5.2592502024573926E-002   7.9200695834489035E-002  -3.4659791742264591E-004  -5.4207272924926899E-005
         100   1.0001496892284918        6.3408814742802869E-002   7.9200695834490992E-002  -9.5014476720734305E-006  -5.4207272924921152E-005
         101  0.99934728252928517        5.2592502024576472E-002  0.11831454952584188       -3.4659791742266456E-004   1.4969315033307290E-003
         102   1.0012345969903174       0.14201683375479737        2.6546606070524739E-002   2.3204311242875085E-004  -5.7909529863918160E-002
         103  0.74286575560334478       -3.9077026618644616E-003   3.2306556187414515E-002 -0.13749546459587836      -0.11298564586071051     
         104  0.71303222604803118        2.1712644206069574E-002   3.2306556187414334E-002 -0.11818113771428987      -0.11298564586071055     
         105  0.74286575560334478       -3.9077026618655640E-003   2.6546606070526224E-002 -0.13749546459587852       -5.7909529863916939E-002
         106   1.0012345969903178       0.14201683375479332       0.11831454952583514        2.3204311242904868E-004   1.4969315033308275E-003
         107  0.99934728252928506        5.2592502024567778E-002   7.9200695834492060E-002  -3.4659791742267784E-004  -5.4207272924917812E-005
         108   1.0001496892284925        6.3408814742801412E-002   7.9200695834494086E-002  -9.5014476720691953E-006  -5.4207272924930890E-005
         109  0.99934728252928595        5.2592502024568812E-002  0.11831454952583659       -3.4659791742265605E-004   1.4969315033308355E-003
         110   1.0012345969903185       0.14201683375479346        2.6546606070526411E-002   2.3204311242907332E-004  -5.7909529863916800E-002
         111  0.74286575560334411       -3.9077026618649455E-003   3.2306556187414702E-002 -0.13749546459587858      -0.11298564586071055     
         112  0.71303222604802963        2.1712644206069429E-002   3.2306556187414265E-002 -0.11818113771428990      -0.11298564586071048     
         113  0.74286575560334389       -3.9077026618654269E-003   2.6546606070525915E-002 -0.13749546459587847       -5.7909529863918063E-002
         114   1.0012345969903198       0.14201683375479465       0.11831454952584021        2.3204311242888128E-004   1.4969315033306614E-003
         115  0.99934728252928573        5.2592502024569755E-002   7.9200695834492754E-002  -3.4659791742262303E-004  -5.4207272924921105E-005
         116   1.0001496892284916        6.3408814742800829E-002   7.9200695834497611E-002  -9.5014476720673589E-006  -5.4207272924931771E-005
         117  0.99934728252928562        5.2592502024575126E-002  0.11831454952584188       -3.4659791742265849E-004   1.4969315033307700E-003
         118   1.0012345969903187       0.14201683375479443        2.6546606070526575E-002   2.3204311242899816E-004  -5.7909529863917543E-002
         119  0.74286575560334456       -3.9077026618648640E-003   3.2306556187414646E-002 -0.13749546459587852      -0.11298564586071048     
         120  0.71303222604803107        2.1712644206069789E-002   3.2306556187414515E-002 -0.11818113771428998      -0.11298564586071030     

 #Chemical potential mu
  0.62910764801401975     


==> anc/initial_n0.90_l9.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.90000000000000002     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         126

 Target CDW wavelength=   9.0000000000000000     
 Tolerence=    1.0000000000000001E-005
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.79561178009468903        4.2902463328160986E-002   5.2356174962818712E-002 -0.11149996536918490      -0.10764407995494239     
           2  0.86314184752367562        3.6112155934019181E-002  0.10720432628106118      -0.11212588756132225       -3.0460234275815457E-002
           3   1.0025794388079512        8.4088177281991555E-002   9.5673589274284515E-002   5.0939799210692794E-004   1.6173776513696925E-003
           4  0.99939268661035729        5.7036567769261075E-002   8.4439100128396644E-002  -4.6824521987855758E-004  -9.3255701185709783E-005
           5  0.99939268661035707        5.7036567769263809E-002   9.5673589274275092E-002  -4.6824521987858084E-004   1.6173776513697077E-003
           6   1.0025794388079516        8.4088177281981563E-002  0.10720432628106080        5.0939799210698617E-004  -3.0460234275815117E-002
           7  0.86314184752367429        3.6112155934020236E-002   5.2356174962819975E-002 -0.11212588756132219      -0.10764407995494264     
           8  0.79561178009468969        4.2902463328162117E-002   4.6958253616343877E-002 -0.11149996536918484      -0.10782238309922351     
           9  0.77853657288107625        4.0044668985813457E-002   4.6958253616343745E-002 -0.11144770362452230      -0.10782238309922364     
          10  0.79561178009468914        4.2902463328162103E-002   5.2356174962818705E-002 -0.11149996536918511      -0.10764407995494268     
          11  0.86314184752367451        3.6112155934018571E-002  0.10720432628106155      -0.11212588756132216       -3.0460234275815186E-002
          12   1.0025794388079523        8.4088177281982521E-002   9.5673589274284529E-002   5.0939799210700611E-004   1.6173776513696142E-003
          13  0.99939268661035696        5.7036567769267119E-002   8.4439100128405720E-002  -4.6824521987854500E-004  -9.3255701185701055E-005
          14  0.99939268661035607        5.7036567769275362E-002   9.5673589274279033E-002  -4.6824521987857005E-004   1.6173776513697033E-003
          15   1.0025794388079532        8.4088177281973681E-002  0.10720432628106144        5.0939799210691027E-004  -3.0460234275815623E-002
          16  0.86314184752367429        3.6112155934018245E-002   5.2356174962818289E-002 -0.11212588756132227      -0.10764407995494257     
          17  0.79561178009468947        4.2902463328162277E-002   4.6958253616344016E-002 -0.11149996536918491      -0.10782238309922357     
          18  0.77853657288107558        4.0044668985814068E-002   4.6958253616343634E-002 -0.11144770362452239      -0.10782238309922354     
          19  0.79561178009468891        4.2902463328161854E-002   5.2356174962818858E-002 -0.11149996536918506      -0.10764407995494266     
          20  0.86314184752367273        3.6112155934018612E-002  0.10720432628105873      -0.11212588756132258       -3.0460234275815786E-002
          21   1.0025794388079527        8.4088177281978316E-002   9.5673589274282517E-002   5.0939799210698552E-004   1.6173776513696220E-003
          22  0.99939268661035707        5.7036567769268832E-002   8.4439100128403069E-002  -4.6824521987853134E-004  -9.3255701185701150E-005
          23  0.99939268661035696        5.7036567769267091E-002   9.5673589274277854E-002  -4.6824521987856533E-004   1.6173776513696617E-003
          24   1.0025794388079532        8.4088177281972848E-002  0.10720432628106115        5.0939799210706813E-004  -3.0460234275814586E-002
          25  0.86314184752367773        3.6112155934019931E-002   5.2356174962818379E-002 -0.11212588756132176      -0.10764407995494267     
          26  0.79561178009468936        4.2902463328162332E-002   4.6958253616344078E-002 -0.11149996536918497      -0.10782238309922350     
          27  0.77853657288107658        4.0044668985814033E-002   4.6958253616344162E-002 -0.11144770362452219      -0.10782238309922365     
          28  0.79561178009468847        4.2902463328162624E-002   5.2356174962819649E-002 -0.11149996536918504      -0.10764407995494256     
          29  0.86314184752367684        3.6112155934020083E-002  0.10720432628106116      -0.11212588756132176       -3.0460234275815037E-002
          30   1.0025794388079516        8.4088177281986781E-002   9.5673589274284154E-002   5.0939799210691439E-004   1.6173776513696814E-003
          31  0.99939268661035618        5.7036567769271310E-002   8.4439100128396324E-002  -4.6824521987856170E-004  -9.3255701185723431E-005
          32  0.99939268661035596        5.7036567769271490E-002   9.5673589274275592E-002  -4.6824521987854186E-004   1.6173776513696116E-003
          33   1.0025794388079519        8.4088177281982202E-002  0.10720432628105939        5.0939799210689444E-004  -3.0460234275815741E-002
          34  0.86314184752367318        3.6112155934019681E-002   5.2356174962819899E-002 -0.11212588756132245      -0.10764407995494242     
          35  0.79561178009468936        4.2902463328162131E-002   4.6958253616343509E-002 -0.11149996536918495      -0.10782238309922348     
          36  0.77853657288107647        4.0044668985813388E-002   4.6958253616343898E-002 -0.11144770362452230      -0.10782238309922369     
          37  0.79561178009469002        4.2902463328162596E-002   5.2356174962818830E-002 -0.11149996536918501      -0.10764407995494264     
          38  0.86314184752367562        3.6112155934018939E-002  0.10720432628106144      -0.11212588756132229       -3.0460234275815120E-002
          39   1.0025794388079530        8.4088177281975027E-002   9.5673589274283127E-002   5.0939799210696361E-004   1.6173776513696500E-003
          40  0.99939268661035729        5.7036567769261505E-002   8.4439100128405081E-002  -4.6824521987854663E-004  -9.3255701185699402E-005
          41  0.99939268661035596        5.7036567769267098E-002   9.5673589274281184E-002  -4.6824521987857075E-004   1.6173776513696749E-003
          42   1.0025794388079525        8.4088177281978302E-002  0.10720432628105991        5.0939799210707756E-004  -3.0460234275815110E-002
          43  0.86314184752367507        3.6112155934019792E-002   5.2356174962819572E-002 -0.11212588756132214      -0.10764407995494259     
          44  0.79561178009468914        4.2902463328162860E-002   4.6958253616344738E-002 -0.11149996536918508      -0.10782238309922348     
          45  0.77853657288107636        4.0044668985814276E-002   4.6958253616343787E-002 -0.11144770362452222      -0.10782238309922368     
          46  0.79561178009468947        4.2902463328161930E-002   5.2356174962818691E-002 -0.11149996536918506      -0.10764407995494261     
          47  0.86314184752367451        3.6112155934018897E-002  0.10720432628105889      -0.11212588756132241       -3.0460234275815817E-002
          48   1.0025794388079523        8.4088177281982451E-002   9.5673589274284820E-002   5.0939799210697695E-004   1.6173776513696378E-003
          49  0.99939268661035596        5.7036567769272427E-002   8.4439100128401126E-002  -4.6824521987854473E-004  -9.3255701185711233E-005
          50  0.99939268661035563        5.7036567769275938E-002   9.5673589274283904E-002  -4.6824521987859406E-004   1.6173776513697148E-003
          51   1.0025794388079512        8.4088177281989848E-002  0.10720432628105935        5.0939799210698519E-004  -3.0460234275815345E-002
          52  0.86314184752367473        3.6112155934018390E-002   5.2356174962818823E-002 -0.11212588756132250      -0.10764407995494255     
          53  0.79561178009468891        4.2902463328161951E-002   4.6958253616344661E-002 -0.11149996536918506      -0.10782238309922328     
          54  0.77853657288107581        4.0044668985814678E-002   4.6958253616344342E-002 -0.11144770362452219      -0.10782238309922339     
          55  0.79561178009469002        4.2902463328161972E-002   5.2356174962819295E-002 -0.11149996536918495      -0.10764407995494249     
          56  0.86314184752367140        3.6112155934018252E-002  0.10720432628106173      -0.11212588756132302       -3.0460234275815908E-002
          57   1.0025794388079525        8.4088177281979759E-002   9.5673589274278617E-002   5.0939799210701967E-004   1.6173776513696977E-003
          58  0.99939268661035574        5.7036567769273606E-002   8.4439100128397795E-002  -4.6824521987858680E-004  -9.3255701185722645E-005
          59  0.99939268661035729        5.7036567769260055E-002   9.5673589274278062E-002  -4.6824521987858035E-004   1.6173776513697066E-003
          60   1.0025794388079514        8.4088177281984894E-002  0.10720432628105928        5.0939799210696730E-004  -3.0460234275815411E-002
          61  0.86314184752367473        3.6112155934018675E-002   5.2356174962819323E-002 -0.11212588756132257      -0.10764407995494234     
          62  0.79561178009468914        4.2902463328162013E-002   4.6958253616344259E-002 -0.11149996536918516      -0.10782238309922366     
          63  0.77853657288107647        4.0044668985814040E-002   4.6958253616344280E-002 -0.11144770362452232      -0.10782238309922339     
          64  0.79561178009468947        4.2902463328161486E-002   5.2356174962819260E-002 -0.11149996536918508      -0.10764407995494249     
          65  0.86314184752367396        3.6112155934018605E-002  0.10720432628106212      -0.11212588756132255       -3.0460234275815411E-002
          66   1.0025794388079514        8.4088177281988058E-002   9.5673589274285362E-002   5.0939799210694085E-004   1.6173776513696682E-003
          67  0.99939268661035663        5.7036567769267882E-002   8.4439100128398517E-002  -4.6824521987857000E-004  -9.3255701185710556E-005
          68  0.99939268661035718        5.7036567769262116E-002   9.5673589274274856E-002  -4.6824521987858669E-004   1.6173776513697012E-003
          69   1.0025794388079525        8.4088177281976803E-002  0.10720432628106015        5.0939799210701175E-004  -3.0460234275814822E-002
          70  0.86314184752367606        3.6112155934019230E-002   5.2356174962818525E-002 -0.11212588756132222      -0.10764407995494270     
          71  0.79561178009468880        4.2902463328162194E-002   4.6958253616343835E-002 -0.11149996536918512      -0.10782238309922358     
          72  0.77853657288107647        4.0044668985813658E-002   4.6958253616344037E-002 -0.11144770362452232      -0.10782238309922350     
          73  0.79561178009468914        4.2902463328162395E-002   5.2356174962819621E-002 -0.11149996536918498      -0.10764407995494257     
          74  0.86314184752367418        3.6112155934019029E-002  0.10720432628106041      -0.11212588756132269       -3.0460234275815699E-002
          75   1.0025794388079523        8.4088177281982077E-002   9.5673589274282433E-002   5.0939799210702194E-004   1.6173776513696188E-003
          76  0.99939268661035718        5.7036567769262629E-002   8.4439100128401390E-002  -4.6824521987853492E-004  -9.3255701185719704E-005
          77  0.99939268661035463        5.7036567769283529E-002   9.5673589274282239E-002  -4.6824521987857227E-004   1.6173776513696708E-003
          78   1.0025794388079516        8.4088177281984200E-002  0.10720432628106005        5.0939799210692372E-004  -3.0460234275815293E-002
          79  0.86314184752367484        3.6112155934019376E-002   5.2356174962819448E-002 -0.11212588756132232      -0.10764407995494261     
          80  0.79561178009468969        4.2902463328162076E-002   4.6958253616343634E-002 -0.11149996536918502      -0.10782238309922354     
          81  0.77853657288107636        4.0044668985813374E-002   4.6958253616343593E-002 -0.11144770362452223      -0.10782238309922360     
          82  0.79561178009468925        4.2902463328161840E-002   5.2356174962818268E-002 -0.11149996536918522      -0.10764407995494250     
          83  0.86314184752367429        3.6112155934019501E-002  0.10720432628105767      -0.11212588756132198       -3.0460234275815283E-002
          84   1.0025794388079532        8.4088177281969156E-002   9.5673589274272886E-002   5.0939799210699278E-004   1.6173776513696617E-003
          85  0.99939268661035785        5.7036567769262705E-002   8.4439100128399627E-002  -4.6824521987857471E-004  -9.3255701185706951E-005
          86  0.99939268661035652        5.7036567769264745E-002   9.5673589274287388E-002  -4.6824521987853969E-004   1.6173776513696411E-003
          87   1.0025794388079514        8.4088177281990945E-002  0.10720432628106073        5.0939799210694301E-004  -3.0460234275815703E-002
          88  0.86314184752367640        3.6112155934019299E-002   5.2356174962819385E-002 -0.11212588756132173      -0.10764407995494259     
          89  0.79561178009468969        4.2902463328162305E-002   4.6958253616344203E-002 -0.11149996536918522      -0.10782238309922355     
          90  0.77853657288107692        4.0044668985814137E-002   4.6958253616344189E-002 -0.11144770362452222      -0.10782238309922362     
          91  0.79561178009468847        4.2902463328162430E-002   5.2356174962819330E-002 -0.11149996536918502      -0.10764407995494257     
          92  0.86314184752367407        3.6112155934019348E-002  0.10720432628106043      -0.11212588756132233       -3.0460234275814988E-002
          93   1.0025794388079523        8.4088177281979190E-002   9.5673589274277770E-002   5.0939799210698747E-004   1.6173776513696569E-003
          94  0.99939268661035718        5.7036567769261470E-002   8.4439100128397587E-002  -4.6824521987856485E-004  -9.3255701185717169E-005
          95  0.99939268661035707        5.7036567769266626E-002   9.5673589274278659E-002  -4.6824521987855221E-004   1.6173776513696242E-003
          96   1.0025794388079521        8.4088177281979370E-002  0.10720432628106198        5.0939799210699484E-004  -3.0460234275814936E-002
          97  0.86314184752367706        3.6112155934020437E-002   5.2356174962819330E-002 -0.11212588756132152      -0.10764407995494260     
          98  0.79561178009468836        4.2902463328162728E-002   4.6958253616344210E-002 -0.11149996536918506      -0.10782238309922368     
          99  0.77853657288107747        4.0044668985813874E-002   4.6958253616343891E-002 -0.11144770362452222      -0.10782238309922357     
         100  0.79561178009469080        4.2902463328162041E-002   5.2356174962819406E-002 -0.11149996536918480      -0.10764407995494252     
         101  0.86314184752367595        3.6112155934019646E-002  0.10720432628106231      -0.11212588756132168       -3.0460234275815061E-002
         102   1.0025794388079519        8.4088177281983312E-002   9.5673589274279630E-002   5.0939799210699419E-004   1.6173776513696341E-003
         103  0.99939268661035696        5.7036567769262622E-002   8.4439100128396408E-002  -4.6824521987856306E-004  -9.3255701185707628E-005
         104  0.99939268661035752        5.7036567769258077E-002   9.5673589274274190E-002  -4.6824521987856940E-004   1.6173776513696840E-003
         105   1.0025794388079523        8.4088177281977303E-002  0.10720432628105868        5.0939799210687612E-004  -3.0460234275815446E-002
         106  0.86314184752367518        3.6112155934020326E-002   5.2356174962819461E-002 -0.11212588756132169      -0.10764407995494238     
         107  0.79561178009468958        4.2902463328162332E-002   4.6958253616343933E-002 -0.11149996536918505      -0.10782238309922326     
         108  0.77853657288107592        4.0044668985813797E-002   4.6958253616344009E-002 -0.11144770362452229      -0.10782238309922351     
         109  0.79561178009468914        4.2902463328162437E-002   5.2356174962819538E-002 -0.11149996536918501      -0.10764407995494278     
         110  0.86314184752367562        3.6112155934019438E-002  0.10720432628105932      -0.11212588756132226       -3.0460234275815033E-002
         111   1.0025794388079516        8.4088177281984491E-002   9.5673589274282725E-002   5.0939799210702693E-004   1.6173776513696218E-003
         112  0.99939268661035674        5.7036567769265918E-002   8.4439100128400280E-002  -4.6824521987854978E-004  -9.3255701185703332E-005
         113  0.99939268661035674        5.7036567769265932E-002   9.5673589274282198E-002  -4.6824521987856495E-004   1.6173776513696901E-003
         114   1.0025794388079521        8.4088177281982535E-002  0.10720432628105843        5.0939799210699571E-004  -3.0460234275815384E-002
         115  0.86314184752367229        3.6112155934018779E-002   5.2356174962819899E-002 -0.11212588756132302      -0.10764407995494271     
         116  0.79561178009468891        4.2902463328162228E-002   4.6958253616343891E-002 -0.11149996536918499      -0.10782238309922346     
         117  0.77853657288107581        4.0044668985813950E-002   4.6958253616343856E-002 -0.11144770362452219      -0.10782238309922346     
         118  0.79561178009468936        4.2902463328161972E-002   5.2356174962819309E-002 -0.11149996536918499      -0.10764407995494260     
         119  0.86314184752367307        3.6112155934018904E-002  0.10720432628105950      -0.11212588756132263       -3.0460234275815574E-002
         120   1.0025794388079527        8.4088177281974832E-002   9.5673589274279186E-002   5.0939799210692718E-004   1.6173776513696923E-003
         121  0.99939268661035707        5.7036567769266383E-002   8.4439100128400502E-002  -4.6824521987856663E-004  -9.3255701185708726E-005
         122  0.99939268661035796        5.7036567769257467E-002   9.5673589274279852E-002  -4.6824521987856539E-004   1.6173776513696545E-003
         123   1.0025794388079514        8.4088177281983437E-002  0.10720432628105823        5.0939799210702509E-004  -3.0460234275815210E-002
         124  0.86314184752367640        3.6112155934019410E-002   5.2356174962818802E-002 -0.11212588756132240      -0.10764407995494252     
         125  0.79561178009469069        4.2902463328161555E-002   4.6958253616343426E-002 -0.11149996536918495      -0.10782238309922358     
         126  0.77853657288107558        4.0044668985813894E-002   4.6958253616343107E-002 -0.11144770362452239      -0.10782238309922344     

 #Chemical potential mu
  0.78116646417950431     


==> anc/initial_n0.925_l1.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.92500000000000004     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   0.0000000000000000     
 Tolerence=    1.0000000000000001E-005
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
           2  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
           3  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
           4  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
           5  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
           6  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
           7  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
           8  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
           9  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          10  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          11  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          12  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          13  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          14  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          15  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          16  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          17  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          18  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          19  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          20  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          21  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          22  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          23  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          24  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          25  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          26  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          27  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          28  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          29  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          30  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          31  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          32  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          33  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          34  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          35  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          36  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          37  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          38  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          39  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          40  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          41  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          42  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          43  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          44  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          45  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          46  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          47  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          48  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          49  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          50  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          51  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          52  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          53  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          54  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          55  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          56  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          57  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          58  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          59  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          60  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          61  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          62  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          63  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          64  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          65  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          66  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          67  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          68  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          69  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          70  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          71  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          72  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          73  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          74  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          75  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          76  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          77  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          78  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          79  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          80  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          81  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          82  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          83  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          84  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          85  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          86  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          87  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          88  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          89  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          90  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          91  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          92  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          93  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          94  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          95  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          96  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          97  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          98  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
          99  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         100  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         101  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         102  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         103  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         104  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         105  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         106  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         107  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         108  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         109  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         110  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         111  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         112  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         113  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         114  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         115  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         116  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         117  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         118  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         119  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002
         120  0.92500000000000004        9.0119458734989166E-002   9.0119458734989166E-002  -8.6347140371799469E-002  -8.6347140371799469E-002

 #Chemical potential mu
  0.88954216241836570     


==> anc/initial_n0.925_l10.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.92500000000000004     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   10.000000000000000     
 Tolerence=    1.0000000000000000E-010
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.84423007138785211        6.2085531887019006E-002   5.8358265203568509E-002 -0.10283407016863366      -0.10584226776808507     
           2  0.85421522318750098        3.0634012426760754E-002   9.1377145548303923E-002 -0.11634375864930802       -3.5696807327945640E-002
           3   1.0021634357975717       0.10000805544250602       0.10406083207133339        1.1026012773328177E-004   1.8210604117137646E-003
           4  0.99911227587898288        5.6342042071052340E-002   8.0260848273059890E-002  -5.4978421503189441E-004  -5.5542943842993119E-005
           5  0.99993290571929050        6.2344996602581693E-002   8.0260848273052438E-002  -1.6882927220285845E-006  -5.5542943843007695E-005
           6  0.99911227587898166        5.6342042071058501E-002  0.10406083207133217       -5.4978421503191436E-004   1.8210604117137664E-003
           7   1.0021634357975711       0.10000805544251032        9.1377145548303090E-002   1.1026012773328299E-004  -3.5696807327945682E-002
           8  0.85421522318750032        3.0634012426761850E-002   5.8358265203570028E-002 -0.11634375864930797      -0.10584226776808525     
           9  0.84423007138785100        6.2085531887019492E-002   6.0252327669252738E-002 -0.10283407016863341      -0.10275613265551659     
          10  0.85062508176990570        6.8533929834721299E-002   6.0252327669253015E-002  -9.8659081632167384E-002 -0.10275613265551654     
          11  0.84423007138785111        6.2085531887019631E-002   5.8358265203570153E-002 -0.10283407016863344      -0.10584226776808534     
          12  0.85421522318749943        3.0634012426761802E-002   9.1377145548301647E-002 -0.11634375864930818       -3.5696807327945321E-002
          13   1.0021634357975706       0.10000805544250856       0.10406083207132780        1.1026012773340937E-004   1.8210604117137323E-003
          14  0.99911227587898299        5.6342042071047836E-002   8.0260848273054533E-002  -5.4978421503190775E-004  -5.5542943842993180E-005
          15  0.99993290571929072        6.2344996602577571E-002   8.0260848273050273E-002  -1.6882927220198696E-006  -5.5542943842997551E-005
          16  0.99911227587898366        5.6342042071040176E-002  0.10406083207132406       -5.4978421503191631E-004   1.8210604117137655E-003
          17   1.0021634357975713       0.10000805544250646        9.1377145548302383E-002   1.1026012773334347E-004  -3.5696807327945383E-002
          18  0.85421522318750043        3.0634012426761580E-002   5.8358265203569820E-002 -0.11634375864930815      -0.10584226776808542     
          19  0.84423007138785244        6.2085531887019395E-002   6.0252327669253009E-002 -0.10283407016863343      -0.10275613265551667     
          20  0.85062508176990370        6.8533929834721161E-002   6.0252327669253064E-002  -9.8659081632167439E-002 -0.10275613265551664     
          21  0.84423007138785067        6.2085531887019312E-002   5.8358265203569661E-002 -0.10283407016863336      -0.10584226776808552     
          22  0.85421522318750009        3.0634012426761247E-002   9.1377145548304561E-002 -0.11634375864930790       -3.5696807327944884E-002
          23   1.0021634357975708       0.10000805544250951       0.10406083207132327        1.1026012773345736E-004   1.8210604117136963E-003
          24  0.99911227587898366        5.6342042071036040E-002   8.0260848273049537E-002  -5.4978421503189723E-004  -5.5542943842989921E-005
          25  0.99993290571929072        6.2344996602577793E-002   8.0260848273055782E-002  -1.6882927220234830E-006  -5.5542943842999008E-005
          26  0.99911227587898388        5.6342042071040710E-002  0.10406083207132656       -5.4978421503190916E-004   1.8210604117137356E-003
          27   1.0021634357975713       0.10000805544250496        9.1377145548303132E-002   1.1026012773339876E-004  -3.5696807327944884E-002
          28  0.85421522318749910        3.0634012426762419E-002   5.8358265203570410E-002 -0.11634375864930796      -0.10584226776808536     
          29  0.84423007138785267        6.2085531887019416E-002   6.0252327669252884E-002 -0.10283407016863341      -0.10275613265551646     
          30  0.85062508176990581        6.8533929834721008E-002   6.0252327669252440E-002  -9.8659081632167300E-002 -0.10275613265551657     
          31  0.84423007138785233        6.2085531887018791E-002   5.8358265203568571E-002 -0.10283407016863345      -0.10584226776808521     
          32  0.85421522318750076        3.0634012426760674E-002   9.1377145548304409E-002 -0.11634375864930795       -3.5696807327945057E-002
          33   1.0021634357975713       0.10000805544250935       0.10406083207133007        1.1026012773332303E-004   1.8210604117137930E-003
          34  0.99911227587898344        5.6342042071042549E-002   8.0260848273053548E-002  -5.4978421503192032E-004  -5.5542943843005845E-005
          35  0.99993290571929094        6.2344996602576121E-002   8.0260848273055921E-002  -1.6882927220232175E-006  -5.5542943842996602E-005
          36  0.99911227587898299        5.6342042071045574E-002  0.10406083207132549       -5.4978421503189105E-004   1.8210604117137211E-003
          37   1.0021634357975722       0.10000805544250140        9.1377145548304145E-002   1.1026012773336377E-004  -3.5696807327945689E-002
          38  0.85421522318750043        3.0634012426761198E-002   5.8358265203569390E-002 -0.11634375864930800      -0.10584226776808546     
          39  0.84423007138785211        6.2085531887019485E-002   6.0252327669253071E-002 -0.10283407016863338      -0.10275613265551671     
          40  0.85062508176990592        6.8533929834721383E-002   6.0252327669252786E-002  -9.8659081632167259E-002 -0.10275613265551660     
          41  0.84423007138785100        6.2085531887019110E-002   5.8358265203569584E-002 -0.10283407016863350      -0.10584226776808550     
          42  0.85421522318749865        3.0634012426761233E-002   9.1377145548300107E-002 -0.11634375864930803       -3.5696807327945737E-002
          43   1.0021634357975708       0.10000805544251012       0.10406083207132763        1.1026012773329774E-004   1.8210604117137471E-003
          44  0.99911227587898299        5.6342042071043263E-002   8.0260848273048233E-002  -5.4978421503188888E-004  -5.5542943842996351E-005
          45  0.99993290571929150        6.2344996602569487E-002   8.0260848273051077E-002  -1.6882927220190085E-006  -5.5542943842992970E-005
          46  0.99911227587898321        5.6342042071046573E-002  0.10406083207133254       -5.4978421503186958E-004   1.8210604117137050E-003
          47   1.0021634357975711       0.10000805544251024        9.1377145548305866E-002   1.1026012773333130E-004  -3.5696807327945453E-002
          48  0.85421522318749921        3.0634012426761739E-002   5.8358265203570417E-002 -0.11634375864930804      -0.10584226776808511     
          49  0.84423007138785156        6.2085531887019652E-002   6.0252327669253716E-002 -0.10283407016863350      -0.10275613265551647     
          50  0.85062508176990337        6.8533929834721688E-002   6.0252327669252870E-002  -9.8659081632167550E-002 -0.10275613265551649     
          51  0.84423007138785156        6.2085531887018749E-002   5.8358265203569626E-002 -0.10283407016863355      -0.10584226776808518     
          52  0.85421522318749843        3.0634012426760816E-002   9.1377145548302133E-002 -0.11634375864930810       -3.5696807327945397E-002
          53   1.0021634357975706       0.10000805544251409       0.10406083207133152        1.1026012773337683E-004   1.8210604117137067E-003
          54  0.99911227587898310        5.6342042071043333E-002   8.0260848273053451E-002  -5.4978421503190579E-004  -5.5542943842995647E-005
          55  0.99993290571929250        6.2344996602564345E-002   8.0260848273055657E-002  -1.6882927220295992E-006  -5.5542943843010134E-005
          56  0.99911227587898344        5.6342042071043444E-002  0.10406083207133064       -5.4978421503192596E-004   1.8210604117137783E-003
          57   1.0021634357975704       0.10000805544251329        9.1377145548304076E-002   1.1026012773332146E-004  -3.5696807327945237E-002
          58  0.85421522318749887        3.0634012426762176E-002   5.8358265203570500E-002 -0.11634375864930797      -0.10584226776808520     
          59  0.84423007138785167        6.2085531887019374E-002   6.0252327669252925E-002 -0.10283407016863344      -0.10275613265551646     
          60  0.85062508176990592        6.8533929834721480E-002   6.0252327669253307E-002  -9.8659081632167411E-002 -0.10275613265551642     
          61  0.84423007138785200        6.2085531887019145E-002   5.8358265203569154E-002 -0.10283407016863359      -0.10584226776808510     
          62  0.85421522318749932        3.0634012426760823E-002   9.1377145548305061E-002 -0.11634375864930827       -3.5696807327945446E-002
          63   1.0021634357975708       0.10000805544251117       0.10406083207133049        1.1026012773336768E-004   1.8210604117137536E-003
          64  0.99911227587898277        5.6342042071048815E-002   8.0260848273056226E-002  -5.4978421503192227E-004  -5.5542943843000492E-005
          65  0.99993290571929083        6.2344996602572714E-002   8.0260848273060098E-002  -1.6882927220335074E-006  -5.5542943842989779E-005
          66  0.99911227587898288        5.6342042071046948E-002  0.10406083207132477       -5.4978421503190027E-004   1.8210604117137432E-003
          67   1.0021634357975715       0.10000805544250373        9.1377145548306143E-002   1.1026012773332253E-004  -3.5696807327945244E-002
          68  0.85421522318750032        3.0634012426761351E-002   5.8358265203569591E-002 -0.11634375864930778      -0.10584226776808522     
          69  0.84423007138785167        6.2085531887019325E-002   6.0252327669252780E-002 -0.10283407016863354      -0.10275613265551649     
          70  0.85062508176990537        6.8533929834721036E-002   6.0252327669252502E-002  -9.8659081632167495E-002 -0.10275613265551639     
          71  0.84423007138785167        6.2085531887018867E-002   5.8358265203569244E-002 -0.10283407016863354      -0.10584226776808513     
          72  0.85421522318749954        3.0634012426761399E-002   9.1377145548302757E-002 -0.11634375864930802       -3.5696807327945584E-002
          73   1.0021634357975717       0.10000805544250364       0.10406083207132685        1.1026012773323560E-004   1.8210604117137805E-003
          74  0.99911227587898277        5.6342042071049078E-002   8.0260848273049495E-002  -5.4978421503190916E-004  -5.5542943842986919E-005
          75  0.99993290571929183        6.2344996602565123E-002   8.0260848273039698E-002  -1.6882927220285375E-006  -5.5542943842981667E-005
          76  0.99911227587898321        5.6342042071038122E-002  0.10406083207132158       -5.4978421503189723E-004   1.8210604117137256E-003
          77   1.0021634357975711       0.10000805544250838        9.1377145548303035E-002   1.1026012773338519E-004  -3.5696807327944960E-002
          78  0.85421522318750021        3.0634012426761621E-002   5.8358265203569654E-002 -0.11634375864930788      -0.10584226776808527     
          79  0.84423007138785089        6.2085531887019950E-002   6.0252327669253695E-002 -0.10283407016863336      -0.10275613265551654     
          80  0.85062508176990281        6.8533929834722215E-002   6.0252327669253661E-002  -9.8659081632167384E-002 -0.10275613265551660     
          81  0.84423007138785233        6.2085531887019936E-002   5.8358265203569626E-002 -0.10283407016863348      -0.10584226776808542     
          82  0.85421522318750021        3.0634012426761344E-002   9.1377145548303618E-002 -0.11634375864930797       -3.5696807327945515E-002
          83   1.0021634357975715       0.10000805544250586       0.10406083207132730        1.1026012773335900E-004   1.8210604117136892E-003
          84  0.99911227587898388        5.6342042071039079E-002   8.0260848273054963E-002  -5.4978421503187945E-004  -5.5542943843004192E-005
          85  0.99993290571929128        6.2344996602572506E-002   8.0260848273050842E-002  -1.6882927220315323E-006  -5.5542943842998086E-005
          86  0.99911227587898410        5.6342042071038066E-002  0.10406083207132734       -5.4978421503191100E-004   1.8210604117137668E-003
          87   1.0021634357975704       0.10000805544251294        9.1377145548303673E-002   1.1026012773324547E-004  -3.5696807327945279E-002
          88  0.85421522318750009        3.0634012426760830E-002   5.8358265203569182E-002 -0.11634375864930789      -0.10584226776808532     
          89  0.84423007138785178        6.2085531887018701E-002   6.0252327669252634E-002 -0.10283407016863352      -0.10275613265551653     
          90  0.85062508176990648        6.8533929834720869E-002   6.0252327669251995E-002  -9.8659081632167245E-002 -0.10275613265551665     
          91  0.84423007138785389        6.2085531887018139E-002   5.8358265203569036E-002 -0.10283407016863344      -0.10584226776808517     
          92  0.85421522318749910        3.0634012426760792E-002   9.1377145548304464E-002 -0.11634375864930807       -3.5696807327945591E-002
          93   1.0021634357975708       0.10000805544251122       0.10406083207132516        1.1026012773326523E-004   1.8210604117137954E-003
          94  0.99911227587898432        5.6342042071033910E-002   8.0260848273046873E-002  -5.4978421503191718E-004  -5.5542943843001522E-005
          95  0.99993290571929072        6.2344996602577009E-002   8.0260848273050148E-002  -1.6882927220321765E-006  -5.5542943842996629E-005
          96  0.99911227587898244        5.6342042071052922E-002  0.10406083207132857       -5.4978421503191122E-004   1.8210604117137501E-003
          97   1.0021634357975711       0.10000805544250958        9.1377145548304575E-002   1.1026012773336820E-004  -3.5696807327945279E-002
          98  0.85421522318749921        3.0634012426761354E-002   5.8358265203570028E-002 -0.11634375864930799      -0.10584226776808531     
          99  0.84423007138785278        6.2085531887018763E-002   6.0252327669253078E-002 -0.10283407016863338      -0.10275613265551672     
         100  0.85062508176990514        6.8533929834721855E-002   6.0252327669254264E-002  -9.8659081632167203E-002 -0.10275613265551656     
         101  0.84423007138785022        6.2085531887020443E-002   5.8358265203570167E-002 -0.10283407016863352      -0.10584226776808536     
         102  0.85421522318749910        3.0634012426761077E-002   9.1377145548301605E-002 -0.11634375864930811       -3.5696807327945571E-002
         103   1.0021634357975708       0.10000805544250815       0.10406083207132798        1.1026012773333077E-004   1.8210604117137106E-003
         104  0.99911227587898277        5.6342042071049731E-002   8.0260848273054963E-002  -5.4978421503190384E-004  -5.5542943842995660E-005
         105  0.99993290571929117        6.2344996602575392E-002   8.0260848273048177E-002  -1.6882927220225447E-006  -5.5542943843007031E-005
         106  0.99911227587898377        5.6342042071038996E-002  0.10406083207132293       -5.4978421503191479E-004   1.8210604117137332E-003
         107   1.0021634357975717       0.10000805544250571        9.1377145548304423E-002   1.1026012773335297E-004  -3.5696807327945362E-002
         108  0.85421522318749965        3.0634012426760511E-002   5.8358265203568786E-002 -0.11634375864930806      -0.10584226776808528     
         109  0.84423007138785278        6.2085531887019159E-002   6.0252327669252870E-002 -0.10283407016863334      -0.10275613265551650     
         110  0.85062508176990337        6.8533929834721466E-002   6.0252327669253099E-002  -9.8659081632167564E-002 -0.10275613265551650     
         111  0.84423007138785089        6.2085531887019249E-002   5.8358265203569938E-002 -0.10283407016863341      -0.10584226776808522     
         112  0.85421522318750009        3.0634012426760872E-002   9.1377145548304214E-002 -0.11634375864930817       -3.5696807327945584E-002
         113   1.0021634357975704       0.10000805544251783       0.10406083207133555        1.1026012773337136E-004   1.8210604117136794E-003
         114  0.99911227587898332        5.6342042071044492E-002   8.0260848273059363E-002  -5.4978421503187771E-004  -5.5542943842991778E-005
         115  0.99993290571929105        6.2344996602575059E-002   8.0260848273058252E-002  -1.6882927220186901E-006  -5.5542943843000187E-005
         116  0.99911227587898277        5.6342042071046448E-002  0.10406083207132305       -5.4978421503189799E-004   1.8210604117137343E-003
         117   1.0021634357975717       0.10000805544250083        9.1377145548302716E-002   1.1026012773336947E-004  -3.5696807327945237E-002
         118  0.85421522318750054        3.0634012426761496E-002   5.8358265203569071E-002 -0.11634375864930790      -0.10584226776808509     
         119  0.84423007138785267        6.2085531887019436E-002   6.0252327669253078E-002 -0.10283407016863343      -0.10275613265551642     
         120  0.85062508176990581        6.8533929834721660E-002   6.0252327669253022E-002  -9.8659081632167245E-002 -0.10275613265551653     

 #Chemical potential mu
  0.72569467555025913     


==> anc/initial_n0.925_l20.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.92500000000000004     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   20.000000000000000     
 Tolerence=    1.0000000000000000E-010
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.83428921534120837        6.0033284430589598E-002   5.7630917687843411E-002 -0.10290370855454586      -0.10401217955701103     
           2  0.83341191817590476        5.9580347887596717E-002   5.8148709196381751E-002 -0.10296481245954260      -0.10366827541400865     
           3  0.82843642719526656        5.5041861826463090E-002   5.7402754633697525E-002 -0.10565090967891458      -0.10603270330058061     
           4  0.83541259408696233        2.0617996454161382E-002   7.9339525142378020E-002 -0.12256912112521137       -3.9703515805228663E-002
           5   1.0021277890354858       0.10868048317664236       0.10678499997395938        1.0757928943461517E-004   1.8781736714957738E-003
           6  0.99908411364296978        5.5990977454849794E-002   7.9659635561199413E-002  -5.5439756407282489E-004  -5.9612391357741466E-005
           7  0.99996459187966114        6.6471995774224468E-002   7.1386036276664913E-002  -1.8274249295286925E-006   7.8899020917913809E-007
           8  0.99999501951732950        7.0210496737758227E-002   7.0763506953586491E-002  -2.9625532701181898E-006   2.5176239833212436E-007
           9  0.99999949315495684        7.0569544187930780E-002   7.0664792265796250E-002  -1.5821856549351131E-007  -2.4943377965606027E-008
          10  0.99999993468525938        7.0618128769685443E-002   7.0664792265792017E-002  -2.7232016069529153E-008  -2.4943377966955182E-008
          11  0.99999949315495695        7.0569544187929142E-002   7.0763506953584576E-002  -1.5821856548900324E-007   2.5176239833952139E-007
          12  0.99999501951732983        7.0210496737756978E-002   7.1386036276666065E-002  -2.9625532701063767E-006   7.8899020917988475E-007
          13  0.99996459187966091        6.6471995774221526E-002   7.9659635561205408E-002  -1.8274249295290032E-006  -5.9612391357739318E-005
          14  0.99908411364297012        5.5990977454851869E-002  0.10678499997396322       -5.5439756407279920E-004   1.8781736714957441E-003
          15   1.0021277890354860       0.10868048317664036        7.9339525142378811E-002   1.0757928943443311E-004  -3.9703515805229253E-002
          16  0.83541259408696167        2.0617996454160341E-002   5.7402754633697234E-002 -0.12256912112521148      -0.10603270330058004     
          17  0.82843642719526578        5.5041861826464311E-002   5.8148709196383208E-002 -0.10565090967891470      -0.10366827541400876     
          18  0.83341191817590354        5.9580347887597411E-002   5.7630917687843633E-002 -0.10296481245954273      -0.10401217955701078     
          19  0.83428921534120937        6.0033284430588869E-002   5.7525228882644774E-002 -0.10290370855454596      -0.10405799553698752     
          20  0.83455774131400084        6.0265250307055700E-002   5.7525228882643831E-002 -0.10279405913981532      -0.10405799553698745     
          21  0.83428921534120937        6.0033284430587912E-002   5.7630917687842481E-002 -0.10290370855454595      -0.10401217955701093     
          22  0.83341191817590399        5.9580347887596939E-002   5.8148709196383118E-002 -0.10296481245954262      -0.10366827541400866     
          23  0.82843642719526478        5.5041861826464727E-002   5.7402754633697615E-002 -0.10565090967891483      -0.10603270330058046     
          24  0.83541259408696278        2.0617996454160875E-002   7.9339525142378173E-002 -0.12256912112521134       -3.9703515805228962E-002
          25   1.0021277890354863       0.10868048317663648       0.10678499997395992        1.0757928943452258E-004   1.8781736714957495E-003
          26  0.99908411364297001        5.5990977454850252E-002   7.9659635561207351E-002  -5.5439756407279594E-004  -5.9612391357734771E-005
          27  0.99996459187966036        6.6471995774225051E-002   7.1386036276668813E-002  -1.8274249295344922E-006   7.8899020917984631E-007
          28  0.99999501951732939        7.0210496737761696E-002   7.0763506953582925E-002  -2.9625532700969644E-006   2.5176239833869453E-007
          29  0.99999949315495695        7.0569544187928518E-002   7.0664792265787535E-002  -1.5821856547919450E-007  -2.4943377973145520E-008
          30  0.99999993468525750        7.0618128769698155E-002   7.0664792265790283E-002  -2.7232016073559726E-008  -2.4943377967030512E-008
          31  0.99999949315495673        7.0569544187928684E-002   7.0763506953588212E-002  -1.5821856547222326E-007   2.5176239834135998E-007
          32  0.99999501951732928        7.0210496737762584E-002   7.1386036276666898E-002  -2.9625532701135862E-006   7.8899020919159328E-007
          33  0.99996459187966091        6.6471995774215087E-002   7.9659635561201647E-002  -1.8274249295273261E-006  -5.9612391357735171E-005
          34  0.99908411364297123        5.5990977454841467E-002  0.10678499997395891       -5.5439756407275800E-004   1.8781736714956420E-003
          35   1.0021277890354858       0.10868048317663864        7.9339525142377978E-002   1.0757928943458968E-004  -3.9703515805228962E-002
          36  0.83541259408696078        2.0617996454161073E-002   5.7402754633697560E-002 -0.12256912112521155      -0.10603270330058054     
          37  0.82843642719526511        5.5041861826463770E-002   5.8148709196382806E-002 -0.10565090967891466      -0.10366827541400872     
          38  0.83341191817590332        5.9580347887597584E-002   5.7630917687843689E-002 -0.10296481245954266      -0.10401217955701084     
          39  0.83428921534120870        6.0033284430588932E-002   5.7525228882645128E-002 -0.10290370855454593      -0.10405799553698766     
          40  0.83455774131399973        6.0265250307056158E-002   5.7525228882644927E-002 -0.10279405913981517      -0.10405799553698758     
          41  0.83428921534120903        6.0033284430589223E-002   5.7630917687843494E-002 -0.10290370855454585      -0.10401217955701084     
          42  0.83341191817590188        5.9580347887597467E-002   5.8148709196383513E-002 -0.10296481245954278      -0.10366827541400872     
          43  0.82843642719526456        5.5041861826464838E-002   5.7402754633697796E-002 -0.10565090967891469      -0.10603270330058026     
          44  0.83541259408696200        2.0617996454160393E-002   7.9339525142377854E-002 -0.12256912112521162       -3.9703515805229427E-002
          45   1.0021277890354860       0.10868048317664124       0.10678499997396612        1.0757928943442716E-004   1.8781736714957183E-003
          46  0.99908411364296879        5.5990977454860244E-002   7.9659635561211195E-002  -5.5439756407279616E-004  -5.9612391357730658E-005
          47  0.99996459187966136        6.6471995774219930E-002   7.1386036276667245E-002  -1.8274249295301395E-006   7.8899020918120019E-007
          48  0.99999501951733005        7.0210496737759517E-002   7.0763506953580302E-002  -2.9625532701025413E-006   2.5176239833566660E-007
          49  0.99999949315495762        7.0569544187923577E-002   7.0664792265788770E-002  -1.5821856549038518E-007  -2.4943377955958712E-008
          50  0.99999993468525972        7.0618128769680280E-002   7.0664792265783510E-002  -2.7232016061861540E-008  -2.4943377958380661E-008
          51  0.99999949315495817        7.0569544187914973E-002   7.0763506953572683E-002  -1.5821856547918714E-007   2.5176239834083625E-007
          52  0.99999501951732861        7.0210496737764916E-002   7.1386036276662915E-002  -2.9625532701062793E-006   7.8899020918916982E-007
          53  0.99996459187966047        6.6471995774228174E-002   7.9659635561195583E-002  -1.8274249295331763E-006  -5.9612391357738870E-005
          54  0.99908411364297023        5.5990977454844326E-002  0.10678499997395646       -5.5439756407282793E-004   1.8781736714957686E-003
          55   1.0021277890354858       0.10868048317664278        7.9339525142380032E-002   1.0757928943456335E-004  -3.9703515805228753E-002
          56  0.83541259408696245        2.0617996454160757E-002   5.7402754633697567E-002 -0.12256912112521147      -0.10603270330058048     
          57  0.82843642719526556        5.5041861826464270E-002   5.8148709196383264E-002 -0.10565090967891473      -0.10366827541400866     
          58  0.83341191817590354        5.9580347887597550E-002   5.7630917687843633E-002 -0.10296481245954267      -0.10401217955701081     
          59  0.83428921534120770        6.0033284430589071E-002   5.7525228882644323E-002 -0.10290370855454600      -0.10405799553698757     
          60  0.83455774131399740        6.0265250307054971E-002   5.7525228882643838E-002 -0.10279405913981575      -0.10405799553698755     
          61  0.83428921534120837        6.0033284430588814E-002   5.7630917687843050E-002 -0.10290370855454599      -0.10401217955701067     
          62  0.83341191817590343        5.9580347887597342E-002   5.8148709196382951E-002 -0.10296481245954270      -0.10366827541400873     
          63  0.82843642719526489        5.5041861826464297E-002   5.7402754633697643E-002 -0.10565090967891479      -0.10603270330058051     
          64  0.83541259408696145        2.0617996454161156E-002   7.9339525142378312E-002 -0.12256912112521143       -3.9703515805229038E-002
          65   1.0021277890354860       0.10868048317663961       0.10678499997395605        1.0757928943441325E-004   1.8781736714958575E-003
          66  0.99908411364296990        5.5990977454850308E-002   7.9659635561198650E-002  -5.5439756407283985E-004  -5.9612391357743187E-005
          67  0.99996459187966102        6.6471995774226980E-002   7.1386036276663983E-002  -1.8274249295424744E-006   7.8899020918599101E-007
          68  0.99999501951732905        7.0210496737762002E-002   7.0763506953573946E-002  -2.9625532701254167E-006   2.5176239833403670E-007
          69  0.99999949315495784        7.0569544187924826E-002   7.0664792265788812E-002  -1.5821856547113924E-007  -2.4943377962888156E-008
          70  0.99999993468525838        7.0618128769689634E-002   7.0664792265790921E-002  -2.7232016051407032E-008  -2.4943377961674812E-008
          71  0.99999949315495718        7.0569544187926492E-002   7.0763506953586325E-002  -1.5821856547669834E-007   2.5176239833413829E-007
          72  0.99999501951732883        7.0210496737765735E-002   7.1386036276667633E-002  -2.9625532701067455E-006   7.8899020917770406E-007
          73  0.99996459187966202        6.6471995774216211E-002   7.9659635561207545E-002  -1.8274249295261917E-006  -5.9612391357736451E-005
          74  0.99908411364296956        5.5990977454858377E-002  0.10678499997396934       -5.5439756407281416E-004   1.8781736714957630E-003
          75   1.0021277890354860       0.10868048317664517        7.9339525142382267E-002   1.0757928943446570E-004  -3.9703515805229433E-002
          76  0.83541259408696211        2.0617996454160299E-002   5.7402754633697359E-002 -0.12256912112521150      -0.10603270330058033     
          77  0.82843642719526511        5.5041861826463763E-002   5.8148709196382480E-002 -0.10565090967891481      -0.10366827541400861     
          78  0.83341191817590388        5.9580347887596495E-002   5.7630917687842453E-002 -0.10296481245954273      -0.10401217955701081     
          79  0.83428921534120859        6.0033284430588640E-002   5.7525228882644296E-002 -0.10290370855454595      -0.10405799553698751     
          80  0.83455774131400107        6.0265250307055838E-002   5.7525228882644622E-002 -0.10279405913981517      -0.10405799553698747     
          81  0.83428921534120803        6.0033284430588689E-002   5.7630917687842773E-002 -0.10290370855454593      -0.10401217955701079     
          82  0.83341191817590399        5.9580347887596793E-002   5.8148709196382056E-002 -0.10296481245954274      -0.10366827541400864     
          83  0.82843642719526622        5.5041861826463118E-002   5.7402754633697463E-002 -0.10565090967891472      -0.10603270330058029     
          84  0.83541259408696267        2.0617996454161361E-002   7.9339525142378367E-002 -0.12256912112521136       -3.9703515805229163E-002
          85   1.0021277890354852       0.10868048317664619       0.10678499997396426        1.0757928943452787E-004   1.8781736714956806E-003
          86  0.99908411364297012        5.5990977454848094E-002   7.9659635561207448E-002  -5.5439756407277469E-004  -5.9612391357752667E-005
          87  0.99996459187966114        6.6471995774224787E-002   7.1386036276668063E-002  -1.8274249295358838E-006   7.8899020918608831E-007
          88  0.99999501951732994        7.0210496737756395E-002   7.0763506953577443E-002  -2.9625532701035010E-006   2.5176239834319535E-007
          89  0.99999949315495784        7.0569544187917707E-002   7.0664792265780901E-002  -1.5821856547437554E-007  -2.4943377962366970E-008
          90  0.99999993468525772        7.0618128769691077E-002   7.0664792265783843E-002  -2.7232016063106665E-008  -2.4943377962352398E-008
          91  0.99999949315495629        7.0569544187927880E-002   7.0763506953580191E-002  -1.5821856546938789E-007   2.5176239833034337E-007
          92  0.99999501951732894        7.0210496737762654E-002   7.1386036276662540E-002  -2.9625532701207927E-006   7.8899020918133307E-007
          93  0.99996459187966058        6.6471995774225565E-002   7.9659635561203021E-002  -1.8274249295438315E-006  -5.9612391357746216E-005
          94  0.99908411364296890        5.5990977454857385E-002  0.10678499997395681       -5.5439756407279659E-004   1.8781736714957456E-003
          95   1.0021277890354863       0.10868048317663642        7.9339525142378589E-002   1.0757928943443499E-004  -3.9703515805229288E-002
          96  0.83541259408696267        2.0617996454160289E-002   5.7402754633697151E-002 -0.12256912112521133      -0.10603270330058023     
          97  0.82843642719526522        5.5041861826464693E-002   5.8148709196383208E-002 -0.10565090967891480      -0.10366827541400879     
          98  0.83341191817590221        5.9580347887597439E-002   5.7630917687843765E-002 -0.10296481245954281      -0.10401217955701081     
          99  0.83428921534120726        6.0033284430589487E-002   5.7525228882644823E-002 -0.10290370855454586      -0.10405799553698761     
         100  0.83455774131400240        6.0265250307055651E-002   5.7525228882644414E-002 -0.10279405913981519      -0.10405799553698751     
         101  0.83428921534120826        6.0033284430588502E-002   5.7630917687842419E-002 -0.10290370855454593      -0.10401217955701079     
         102  0.83341191817590432        5.9580347887596245E-002   5.8148709196382140E-002 -0.10296481245954268      -0.10366827541400887     
         103  0.82843642719526478        5.5041861826463770E-002   5.7402754633697747E-002 -0.10565090967891481      -0.10603270330058034     
         104  0.83541259408696200        2.0617996454160886E-002   7.9339525142377257E-002 -0.12256912112521139       -3.9703515805229316E-002
         105   1.0021277890354854       0.10868048317664561       0.10678499997396411        1.0757928943445768E-004   1.8781736714957372E-003
         106  0.99908411364296990        5.5990977454850543E-002   7.9659635561201037E-002  -5.5439756407278976E-004  -5.9612391357739426E-005
         107  0.99996459187966114        6.6471995774223580E-002   7.1386036276658321E-002  -1.8274249295391136E-006   7.8899020917538584E-007
         108  0.99999501951732972        7.0210496737757325E-002   7.0763506953574196E-002  -2.9625532701148792E-006   2.5176239833614269E-007
         109  0.99999949315495684        7.0569544187924951E-002   7.0664792265790505E-002  -1.5821856548299733E-007  -2.4943377957236260E-008
         110  0.99999993468525927        7.0618128769680433E-002   7.0664792265796819E-002  -2.7232016081367461E-008  -2.4943377965771705E-008
         111  0.99999949315495762        7.0569544187923938E-002   7.0763506953580982E-002  -1.5821856548860625E-007   2.5176239834445324E-007
         112  0.99999501951732983        7.0210496737758102E-002   7.1386036276654380E-002  -2.9625532701097152E-006   7.8899020917697286E-007
         113  0.99996459187966158        6.6471995774217418E-002   7.9659635561198622E-002  -1.8274249295357301E-006  -5.9612391357736052E-005
         114  0.99908411364296978        5.5990977454849940E-002  0.10678499997396203       -5.5439756407279790E-004   1.8781736714957446E-003
         115   1.0021277890354860       0.10868048317664104        7.9339525142378062E-002   1.0757928943453841E-004  -3.9703515805229017E-002
         116  0.83541259408696145        2.0617996454160497E-002   5.7402754633697622E-002 -0.12256912112521134      -0.10603270330058043     
         117  0.82843642719526689        5.5041861826464700E-002   5.8148709196383666E-002 -0.10565090967891463      -0.10366827541400871     
         118  0.83341191817590199        5.9580347887598251E-002   5.7630917687844015E-002 -0.10296481245954266      -0.10401217955701096     
         119  0.83428921534120892        6.0033284430589189E-002   5.7525228882644011E-002 -0.10290370855454581      -0.10405799553698779     
         120  0.83455774131399663        6.0265250307055082E-002   5.7525228882644670E-002 -0.10279405913981572      -0.10405799553698769     

 #Chemical potential mu
  0.70188035843087837     


==> anc/initial_n0.925_l3.33 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.92500000000000004     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   3.3333300000000001     
 Tolerence=    1.0000000000000001E-005
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1   1.0017155578192598       0.13228404816220449       0.12511448445780421        1.0495832523895691E-003   2.5449411746049744E-003
           2   1.0030654604212834       0.11805514000999540        5.0428579203126787E-002   9.0796604288225012E-004  -5.1107377558864103E-002
           3  0.75038874710418546       -5.0156693174996797E-002   2.7302587926166619E-002 -0.16245077430412361       -5.8730432497458636E-002
           4   1.0009651563889388       0.14379406094809663       0.11737265860781591        1.2439321871195851E-003   1.2557168877818366E-003
           5  0.99959497458942337        4.3427721361227023E-002  0.11737285584328432       -8.4227533501809017E-004   1.2557015871765469E-003
           6   1.0009650992582193       0.14379444186593365        2.7302441895878160E-002   1.2439060345205779E-003  -5.8730527339433410E-002
           7  0.75038945374041255       -5.0156584153100162E-002   5.0429063293379886E-002 -0.16245070565271458       -5.1107228574956531E-002
           8   1.0030654893240765       0.11805473452772337       0.12511474447368753        9.0795350814458519E-004   2.5449203211158843E-003
           9   1.0017154923110634       0.13228489902498314        3.6216782016788490E-002   1.0495517067775234E-003  -5.6009246083995295E-002
          10  0.73823425616718075       -5.1237414407958620E-002   3.6217490785666669E-002 -0.16319840348144399       -5.6008957029625592E-002
          11   1.0017155964136959       0.13228399178086389       0.12511459106603992        1.0495699484131698E-003   2.5449293847030386E-003
          12   1.0030654304633029       0.11805553706792654        5.0428078075999062E-002   9.0798150363728908E-004  -5.1107536921621462E-002
          13  0.75038802223165324       -5.0156803951052445E-002   2.7302724618515874E-002 -0.16245084474689037       -5.8730340399952841E-002
          14   1.0009652140169198       0.14379368274728263       0.11737246014083640        1.2439589264848631E-003   1.2557323542812214E-003
          15  0.99959497454767743        4.3427721659241213E-002  0.11737305390194291       -8.4227534084839592E-004   1.2556862263890921E-003
          16   1.0009650418330707       0.14379482164897217        2.7302300229626066E-002   1.2438796050692033E-003  -5.8730620891328841E-002
          17  0.75039016914228462       -5.0156474198148608E-002   5.0429555650622085E-002 -0.16245063610149260       -5.1107074471686248E-002
          18   1.0030655187411859       0.11805433343880753       0.12511482123007112        9.0793952200218732E-004   2.5449157921011837E-003
          19   1.0017154402590418       0.13228535262373325        3.6216427644635667E-002   1.0495425846629152E-003  -5.6009390604835049E-002
          20  0.73823425619776217       -5.1237414402635656E-002   3.6217845172937115E-002 -0.16319840347834719       -5.6008812505243442E-002
          21   1.0017156484633472       0.13228353817275193       0.12511451435274726        1.0495790679675657E-003   2.5449339147372999E-003
          22   1.0030654010361648       0.11805593828124508        5.0427585559164823E-002   9.0799549650622435E-004  -5.1107691070361810E-002
          23  0.75038730663766107       -5.0156913859958761E-002   2.7302866097885348E-002 -0.16245091428972239       -5.8730246900292382E-002
          24   1.0009652714109005       0.14379330310712737       0.11737226222630756        1.2439853646570519E-003   1.2557477299052397E-003
          25  0.99959497454706447        4.3427721655205462E-002  0.11737325182815171       -8.4227534085819190E-004   1.2556708500783840E-003
          26   1.0009649844377997       0.14379520127681830        2.7302158782785170E-002   1.2438531623143018E-003  -5.8730714386003136E-002
          27  0.75039088482165417       -5.0156364271851335E-002   5.0430048183514278E-002 -0.16245056654744477       -5.1106920320393184E-002
          28   1.0030655481659405       0.11805393223171018       0.12511489796038669        9.0792552710269165E-004   2.5449112606864242E-003
          29   1.0017153882060030       0.13228580623912917        3.6216073276141764E-002   1.0495334613922235E-003  -5.6009535129269032E-002
          30  0.73823425625454631       -5.1237414393172698E-002   3.6218199568598869E-002 -0.16319840347283909       -5.6008667979881417E-002
          31   1.0017157005124624       0.13228308456266080       0.12511443764440081        1.0495881863492355E-003   2.5449384446409613E-003
          32   1.0030653716084068       0.11805633949536347        5.0427093046327851E-002   9.0800948885891959E-004  -5.1107845218406195E-002
          33  0.75038659106471783       -5.0157023764566579E-002   2.7303007585170264E-002 -0.16245098382978948       -5.8730153399448662E-002
          34   1.0009653288045428       0.14379292346405365       0.11737206431469932        1.2440118016964557E-003   1.2557631053538652E-003
          35  0.99959497454614399        4.3427721649144539E-002  0.11737344975728847       -8.4227534087260268E-004   1.2556554735960374E-003
          36   1.0009649270422027       0.14379558090162917        2.7302017344030944E-002   1.2438267184163216E-003  -5.8730807879445832E-002
          37  0.75039160052230924       -5.0156254341213180E-002   5.0430540720416264E-002 -0.16245049699060005       -5.1106766168450370E-002
          38   1.0030655775900925       0.11805353102601046       0.12511497469509547        9.0791153169418322E-004   2.5449067289693705E-003
          39   1.0017153361521816       0.13228625985558840        3.6215718913080050E-002   1.0495243371435089E-003  -5.6009679653518274E-002
          40  0.73823425633404494       -5.1237414379920222E-002   3.6218553969691328E-002 -0.16319840346512796       -5.6008523454333825E-002
          41   1.0017157525607918       0.13228263095363207       0.12511436094044803        1.0495973037531374E-003   2.5449429742422799E-003
          42   1.0030653421800482       0.11805674071088465        5.0426600537498437E-002   9.0802348070227832E-004  -5.1107999365801626E-002
          43  0.75038587551305969       -5.0157133664836283E-002   2.7303149080543737E-002 -0.16245105336706034       -5.8730059897372018E-002
          44   1.0009653861978589       0.14379254381793971       0.11737186640602537        1.2440382375930104E-003   1.2557784806296009E-003
          45  0.99959497454492019        4.3427721641068832E-002  0.11737364768934955       -8.4227534089164181E-004   1.2556400969410027E-003
          46   1.0009648696462790       0.14379596052338756        2.7301875913364835E-002   1.2438002733755091E-003  -5.8730901371653058E-002
          47  0.75039231624424740       -5.0156144406238376E-002   5.0431033261327952E-002 -0.16245042743095911       -5.1106612015858748E-002
          48   1.0030656070136446       0.11805312982172121       0.12511505143420434        9.0789753577621968E-004   2.5449021969501532E-003
          49   1.0017152840975736       0.13228671347311241        3.6215364555455584E-002   1.0495152119168879E-003  -5.6009824177581699E-002
          50  0.73823425643626006       -5.1237414362882601E-002   3.6218908376211202E-002 -0.16319840345521269       -5.6008378928601513E-002
          51   1.0017158046083381       0.13228217734566400       0.12511428424088886        1.0496064201793547E-003   2.5449475035408593E-003
          52   1.0030653127510889       0.11805714192781207        5.0426108032677913E-002   9.0803747203629926E-004  -5.1108153512548077E-002
          53  0.75038515998268585       -5.0157243560767895E-002   2.7303290584006362E-002 -0.16245112290153516       -5.8729966394061486E-002
          54   1.0009654435908510       0.14379216416877902       0.11737166850026436        1.2440646723464765E-003   1.2557938557334312E-003
          55  0.99959497454338708        4.3427721630974171E-002  0.11737384562432623       -8.4227534091561916E-004   1.2556247201139918E-003
          56   1.0009648122500323       0.14379634014210191        2.7301734490786593E-002   1.2437738271913745E-003  -5.8730994862627166E-002
          57  0.75039303198746898       -5.0156034466925424E-002   5.0431525806247005E-002 -0.16245035786852180       -5.1106457862616986E-002
          58   1.0030656364365944       0.11805272861883036       0.12511512817770223        9.0788353934913790E-004   2.5448976646283623E-003
          59   1.0017152320421805       0.13228716709169724        3.6215010203261053E-002   1.0495060857123159E-003  -5.6009968701460612E-002
          60  0.73823425656118757       -5.1237414342058002E-002   3.6219262788170010E-002 -0.16319840344309497       -5.6008234402682981E-002
          61   1.0017158566550977       0.13228172373875796       0.12511420754572852        1.0496155356279429E-003   2.5449520325375903E-003
          62   1.0030652833215279       0.11805754314614325        5.0425615531872338E-002   9.0805146286099183E-004  -5.1108307658644464E-002
          63  0.75038444447359953       -5.0157353452360727E-002   2.7303432095556301E-002 -0.16245119243321432       -5.8729872889517601E-002
          64   1.0009655009835161       0.14379178451657723       0.11737147059742836        1.2440911059569979E-003   1.2558092306649881E-003
          65  0.99959497454154767        4.3427721618862387E-002  0.11737404356222769       -8.4227534094437481E-004   1.2556093431147100E-003
          66   1.0009647548534570       0.14379671975777428        2.7301593076298772E-002   1.2437473798640032E-003  -5.8731088352367386E-002
          67  0.75039374775197698       -5.0155924523274470E-002   5.0432018355179756E-002 -0.16245028830328778       -5.1106303708726042E-002
          68   1.0030656658589463       0.11805232741734797       0.12511520492559614        9.0786954241270953E-004   2.5448931320043813E-003
          69   1.0017151799860040       0.13228762071133943        3.6214655856499314E-002   1.0494969585298204E-003  -5.6010113225153639E-002
          70  0.73823425670882870       -5.1237414317449284E-002   3.6219617205557324E-002 -0.16319840342877370       -5.6008089876578258E-002
          71   1.0017159087010739       0.13228127013290886       0.12511413085496093        1.0496246500989123E-003   2.5449565612318936E-003
          72   1.0030652538913674       0.11805794436588497        5.0425123035079636E-002   9.0806545317619145E-004  -5.1108461804092210E-002
          73  0.75038372898580019       -5.0157463339617590E-002   2.7303573615196135E-002 -0.16245126196209714       -5.8729779383739224E-002
          74   1.0009655583758552       0.14379140486132549       0.11737127269751402        1.2441175384247988E-003   1.2558246054239107E-003
          75  0.99959497453940294        4.3427721604729116E-002  0.11737424150305306       -8.4227534097785594E-004   1.2555939659427177E-003
          76   1.0009646974565567       0.14379709937039883        2.7301451669900077E-002   1.2437209313935983E-003  -5.8731181840873940E-002
          77  0.75039446353776695       -5.0155814575282426E-002   5.0432510908119663E-002 -0.16245021873525700       -5.1106149554185784E-002
          78   1.0030656952806944       0.11805192621727129       0.12511528167788311        9.0785554496694619E-004   2.5448885990782470E-003
          79   1.0017151279290406       0.13228807433204373        3.6214301515169758E-002   1.0494878303692618E-003  -5.6010257748661016E-002
          80  0.73823425687918276       -5.1237414289052707E-002   3.6219971628379748E-002 -0.16319840341224925       -5.6007945350289641E-002
          81   1.0017159607462642       0.13228081652812979       0.12511405416858548        1.0496337635920842E-003   2.5449610896239247E-003
          82   1.0030652244606055       0.11805834558701787        5.0424630542291592E-002   9.0807944298220951E-004  -5.1108615948889172E-002
          83  0.75038301351928616       -5.0157573222536035E-002   2.7303715142922222E-002 -0.16245133148818436       -5.8729685876728138E-002
          84   1.0009656157678692       0.14379102520303691       0.11737107480052551        1.2441439697494846E-003   1.2558399800108671E-003
          85  0.99959497453694812        4.3427721588589305E-002  0.11737443944680051       -8.4227534101621784E-004   1.2555785885987518E-003
          86   1.0009646400593308       0.14379747897998277        2.7301310271587075E-002   1.2436944817798101E-003  -5.8731275328147377E-002
          87  0.75039517934484401       -5.0155704622951686E-002   5.0433003465069820E-002 -0.16245014916442965       -5.1105995398996594E-002
          88   1.0030657247018435       0.11805152501859986       0.12511535843456739        9.0784154701203370E-004   2.5448840658494954E-003
          89   1.0017150758712949       0.13228852795381188        3.6213947179275320E-002   1.0494787012307332E-003  -5.6010402271983888E-002
          90  0.73823425707225410       -5.1237414256871061E-002   3.6220326056636873E-002 -0.16319840339352129       -5.6007800823814013E-002
          91   1.0017160127906726       0.13228036292440842       0.12511397748660349        1.0496428761077314E-003   2.5449656177139951E-003
          92   1.0030651950292424       0.11805874680955682        5.0424138053516393E-002   9.0809343227865992E-004  -5.1108770093036562E-002
          93  0.75038229807405987       -5.0157683101118358E-002   2.7303856678737616E-002 -0.16245140101147570       -5.8729592368482714E-002
          94   1.0009656731595584       0.14379064554170018       0.11737087690644948        1.2441703999312766E-003   1.2558553544254605E-003
          95  0.99959497453419033        4.3427721570414204E-002  0.11737463739346352       -8.4227534105933450E-004   1.2555632110822590E-003
          96   1.0009645826617801       0.14379785858651914        2.7301168881364885E-002   1.2436680310228009E-003  -5.8731368814187022E-002
          97  0.75039589517320104       -5.0155594666283783E-002   5.0433496026033753E-002 -0.16245007959080562       -5.1105841243157084E-002
          98   1.0030657541223920       0.11805112382133166       0.12511543519564777        9.0782754854789021E-004   2.5448795323184561E-003
          99   1.0017150238127630       0.13228898157663993        3.6213592848814667E-002   1.0494695711141457E-003  -5.6010546795121484E-002
         100  0.73823425728803727       -5.1237414220901945E-002   3.6220680490323592E-002 -0.16319840337258998       -5.6007656297152833E-002
         101   1.0017160648342942       0.13227990932174885       0.12511390080902196        1.0496519876458277E-003   2.5449701455016105E-003
         102   1.0030651655972789       0.11805914803351175        5.0423645568751611E-002   9.0810742106578566E-004  -5.1108924236536221E-002
         103  0.75038158265011345       -5.0157792975361160E-002   2.7303998222637609E-002 -0.16245147053197134       -5.8729498859003623E-002
         104   1.0009657305509185       0.14379026587731819       0.11737067901530637        1.2441968289707062E-003   1.2558707286683792E-003
         105  0.99959497453112522        4.3427721550237802E-002  0.11737483534306165       -8.4227534110703321E-004   1.2555478333901421E-003
         106   1.0009645252638910       0.14379823819013909        2.7301027499062491E-002   1.2436415791328176E-003  -5.8731462299043462E-002
         107  0.75039661102261035       -5.0155484705314987E-002   5.0433988590987050E-002 -0.16245001001441570       -5.1105687086622817E-002
         108   1.0030657835423209       0.11805072262486155       0.12511551196167203        9.0781354956757389E-004   2.5448749986564882E-003
         109   1.0017149717536966       0.13228943519748795        3.6213238526741222E-002   1.0494604398244376E-003  -5.6010691317279683E-002
         110  0.73823425753002714       -5.1237414180789712E-002   3.6221034927666221E-002 -0.16319840334924762       -5.6007511774088511E-002
         111   1.0017161168768993       0.13227945573574412       0.12511382410534483        1.0496610980280272E-003   2.5449746708901279E-003
         112   1.0030651361729701       0.11805954913912309        5.0423153259829420E-002   9.0812140108615335E-004  -5.1109078331958074E-002
         113  0.75038086750394417       -5.0157902878293907E-002   2.7304139986142770E-002 -0.16245154004964260       -5.8729405292246566E-002
         114   1.0009657879721692       0.14378988605761786       0.11737048099163684        1.2442232446975418E-003   1.2558860873921106E-003
         115  0.99959497456920643        4.3427721228204923E-002  0.11737503384485092       -8.4227533533270309E-004   1.2555323647521703E-003
         116   1.0009644676317815       0.14379861635507207        2.7300890904501007E-002   1.2436148261153156E-003  -5.8731554381440315E-002
         117  0.75039733615349746       -5.0155373875540879E-002   5.0434489763310511E-002 -0.16244993953692849       -5.1105527711629246E-002
         118   1.0030658134962576       0.11805032559274400       0.12511540537418711        9.0779808598011574E-004   2.5448867803392612E-003
         119   1.0017149331438322       0.13228949190315739        3.6213451382739799E-002   1.0494737766704658E-003  -5.6010640512841846E-002
         120  0.73823493613381341       -5.1236443365675198E-002   3.6217704237882398E-002 -0.16319806844544821       -5.6008906049731411E-002

 #Chemical potential mu
  0.65356079902612108     


==> anc/initial_n0.925_l3.67 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.92500000000000004     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         110

 Target CDW wavelength=   3.6666599999999998     
 Tolerence=    1.0000000000000001E-005
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1   1.0034797443671506       0.10298964749166757       0.11749448157330340       -7.9890054923943004E-004   3.4663085986833720E-003
           2   1.0020035918125123        6.8554008625447277E-002  0.11810508917252750        4.4881808147438103E-004  -2.7331216938848123E-002
           3  0.86595278246787666        3.3390880433654221E-002   5.4720687507298367E-002 -0.11330690558592736      -0.10849242374018979     
           4  0.81768774722501392        6.9374761301403860E-003   9.2405761335995693E-002 -0.12992200793183842       -3.6192938536121579E-002
           5   1.0025305126363877        8.8786398664909505E-002  0.11007136839567472        5.8373624926247184E-004   3.2312424932574224E-003
           6   1.0025305029721350        8.8787254272909760E-002   9.2404744211843123E-002   5.8372784969824149E-004  -3.6193311043147644E-002
           7  0.81768615933906508        6.9365775978469206E-003   5.4720635131689468E-002 -0.12992260022567523      -0.10849232604656078     
           8  0.86595805054062336        3.3394254877401504E-002  0.11810759566748905      -0.11330480289627945       -2.7330328728812654E-002
           9   1.0020035227713178        6.8552274885121278E-002  0.11749482292131880        4.4878909284451490E-004   3.4662881734452843E-003
          10   1.0034797181538824       0.10299063532859271        7.1417193723836925E-002  -7.9897360041970378E-004  -4.5820155192591437E-002
          11  0.79172224546442171       -5.4407007528669782E-002   7.1418459782819466E-002 -0.16101648542971306       -4.5819712598063576E-002
          12   1.0034797994717615       0.10298904789976566       0.11749461924665189       -7.9891197439867852E-004   3.4663435776987935E-003
          13   1.0020036461859512        6.8555585440006173E-002  0.11810260338591129        4.4885015502411988E-004  -2.7332100047187988E-002
          14  0.86594751308648288        3.3387516877428976E-002   5.4720727887215416E-002 -0.11330900095362899      -0.10849252741996916     
          15  0.81768933305390756        6.9383771274725767E-003   9.2406777352690983E-002 -0.12992141498061566       -3.6192566418252886E-002
          16   1.0025305223216736        8.8785543820522506E-002  0.11007136835208821        5.8374468250421772E-004   3.2312424906423467E-003
          17   1.0025304933068506        8.8788109603780169E-002   9.2403727464759000E-002   5.8371945113773016E-004  -3.6193683402288152E-002
          18  0.81768457218929558        6.9356775524927776E-003   5.4720588940015372E-002 -0.12992319299015032      -0.10849222521593925     
          19  0.86596331917987934        3.3397623898705750E-002  0.11811009171755037      -0.11330270381101365       -2.7329443089489806E-002
          20   1.0020034610652084        6.8550619642591751E-002  0.11749492480226692        4.4875855790005900E-004   3.4662604726456644E-003
          21   1.0034796774929067       0.10299142902112553        7.1416560745137844E-002  -7.9900441939778351E-004  -4.5820376480161996E-002
          22  0.79172224560112581       -5.4407007504863970E-002   7.1419092852997731E-002 -0.16101648541084682       -4.5819491288495641E-002
          23   1.0034798401361602       0.10298825415760549       0.11749451739122788       -7.9888116456228089E-004   3.4663712697878091E-003
          24   1.0020037078679604        6.8557240365964833E-002  0.11810010780950096        4.4888067979374801E-004  -2.7332985490204055E-002
          25  0.86594224563408084        3.3384148949981339E-002   5.4720774146099174E-002 -0.11331109932012906      -0.10849262809725158     
          26  0.81769092020239453        6.9392769834764698E-003   9.2407794041375668E-002 -0.12992082232464824       -3.6192194080735915E-002
          27   1.0025305319905820        8.8784688538963569E-002  0.11007136840087577        5.8375308889705715E-004   3.2312424889151575E-003
          28   1.0025304836326665        8.8788964845997534E-002   9.2402710891948153E-002   5.8371103660230126E-004  -3.6194055721697614E-002
          29  0.81768298542278128        6.9347776887223322E-003   5.4720542570224386E-002 -0.12992378567538146      -0.10849212442257836     
          30  0.86596858911056884        3.3400993975937099E-002  0.11811258835661531      -0.11330060408779200       -2.7328557229538489E-002
          31   1.0020033993336253        6.8548964039655880E-002  0.11749502665155344        4.4872801802182559E-004   3.4662327612815153E-003
          32   1.0034796368379411       0.10299222268835891        7.1415927797427850E-002  -7.9903523956279009E-004  -4.5820597756347427E-002
          33  0.79172224584181761       -5.4407007459711880E-002   7.1419725959162919E-002 -0.16101648537600338       -4.5819269968836812E-002
          34   1.0034798808028289       0.10298746039325211       0.11749441553454210       -7.9885035732003612E-004   3.4663989570199632E-003
          35   1.0020037695377042        6.8558895124301591E-002  0.11809761249561779        4.4891120084821753E-004  -2.7333870830212107E-002
          36  0.86593697879414089        3.3380781554466860E-002   5.4720820378577603E-002 -0.11331319735062868      -0.10849272874499094     
          37  0.81769250744395394        6.9401768363125541E-003   9.2408810757581852E-002 -0.12992022967657155       -3.6191821739141358E-002
          38   1.0025305416582142        8.8783833248236660E-002  0.11007136847467888        5.8376149323325624E-004   3.2312424863480530E-003
          39   1.0025304739571368        8.8789820078061577E-002   9.2401694348405256E-002   5.8370262001466533E-004  -3.6194428036496452E-002
          40  0.81768139875253643        6.9338778234595572E-003   5.4720496172341301E-002 -0.12992437836772472      -0.10849202360032040     
          41  0.86597385966281393        3.3404364592141855E-002  0.11811508526228132      -0.11329850402447766       -2.7327671264990493E-002
          42   1.0020033375896082        6.8547308267046761E-002  0.11749512849883001        4.4869747434974591E-004   3.4662050451163716E-003
          43   1.0034795961853293       0.10299301633627664        7.1415294881436650E-002  -7.9906606232827391E-004  -4.5820819023792481E-002
          44  0.79172224617896436       -5.4407007396468615E-002   7.1420359097085079E-002 -0.16101648532717225       -4.5819048640449507E-002
          45   1.0034799214718346       0.10298666660949095       0.11749431367618948       -7.9881955267486495E-004   3.4664266394513156E-003
          46   1.0020038311950761        6.8560549713881563E-002  0.11809511744669700        4.4894171813143259E-004  -2.7334756066248699E-002
          47  0.86593171257223100        3.3377414695118762E-002   5.4720866583492747E-002 -0.11331529504271035      -0.10849282936369777     
          48  0.81769409478069222        6.9410766871556839E-003   9.2409827502545117E-002 -0.12991963703582432       -3.6191449393082657E-002
          49   1.0025305513245268        8.8782977947693770E-002  0.11007136857317415        5.8376989553519595E-004   3.2312424829149017E-003
          50   1.0025304642802946        8.8790675300306973E-002   9.2400677833663555E-002   5.8369420138747533E-004  -3.6194800346838363E-002
          51  0.81767981217750940        6.9329779560286546E-003   5.4720449746883379E-002 -0.12992497106751066      -0.10849192274891779     
          52  0.86597913083454270        3.3407735745784740E-002  0.11811758243358883      -0.11329640362193702       -2.7326785196213677E-002
          53   1.0020032758331987        6.8545652325169265E-002  0.11749523034448664        4.4866692690136921E-004   3.4661773241272818E-003
          54   1.0034795555350624       0.10299380996478828        7.1414661997149617E-002  -7.9909688768168695E-004  -4.5821040282527953E-002
          55  0.79172224661244361       -5.4407007315156707E-002   7.1420992266720523E-002 -0.16101648526438897       -4.5818827303357311E-002
          56   1.0034799621431769       0.10298587280633274       0.11749421181628969       -7.9878875061948544E-004   3.4664543170697328E-003
          57   1.0020038928400861        6.8562204134729715E-002  0.11809262266263718        4.4897223165080938E-004  -2.7335641198367126E-002
          58  0.86592644696807652        3.3374048371721046E-002   5.4720912760847534E-002 -0.11331739239652308      -0.10849292995339378     
          59  0.81769568221262134        6.9419765360453443E-003   9.2410844276270498E-002 -0.12991904440237964       -3.6191077042553636E-002
          60   1.0025305609895212        8.8782122637378613E-002  0.11007136869628355        5.8377829579977646E-004   3.2312424786240562E-003
          61   1.0025304546021401        8.8791530512747185E-002   9.2399661347712839E-002   5.8368578071572408E-004  -3.6195172652720424E-002
          62  0.81767822569772530        6.9320780864060069E-003   5.4720403293850736E-002 -0.12992556377475242      -0.10849182186835174     
          63  0.86598440262596976        3.3411107437050058E-002  0.11812007987063128      -0.11329430288005060       -2.7325899023170779E-002
          64   1.0020032140643942        6.8543996213947259E-002  0.11749533218852166        4.4863637567553721E-004   3.4661495983116315E-003
          65   1.0034795148871432       0.10299460357388490        7.1414029144567862E-002  -7.9912771562244645E-004  -4.5821261532553739E-002
          66  0.79172224714225636       -5.4407007215774211E-002   7.1421625468064409E-002 -0.16101648518765233       -4.5818605957561140E-002
          67   1.0034800028168571       0.10298507898378333       0.11749410995482097       -7.9875795115525057E-004   3.4664819898791951E-003
          68   1.0020039544727348        6.8563858386911800E-002  0.11809012814333354        4.4900274140688575E-004  -2.7336526226603285E-002
          69  0.86592118198147583        3.3370682584096742E-002   5.4720958910644636E-002 -0.11331948941218188      -0.10849303051409559     
          70  0.81769726973973278        6.9428763830060216E-003   9.2411861078749047E-002 -0.12991845177622199       -3.6190704687554517E-002
          71   1.0025305706531955        8.8781267317292217E-002  0.11007136884401593        5.8378669402772373E-004   3.2312424734753519E-003
          72   1.0025304449226708        8.8792385715394620E-002   9.2398644890568052E-002   5.8367735799883251E-004  -3.6195544954142816E-002
          73  0.81767663931318979        6.9311782145657736E-003   5.4720356813240986E-002 -0.12992615648946682      -0.10849172095860574     
          74  0.86598967503730817        3.3414479666121606E-002  0.11812257757351455      -0.11329220179869945       -2.7325012745822927E-002
          75   1.0020031522831911        6.8542339933311505E-002  0.11749543403094187        4.4860582067157289E-004   3.4661218676657695E-003
          76   1.0034794742415725       0.10299539716355191        7.1413396323685402E-002  -7.9915854614947364E-004  -4.5821482773869958E-002
          77  0.79172224776839750       -5.4407007098320311E-002   7.1422258701118013E-002 -0.16101648509696326       -4.5818384603061098E-002
          78   1.0034800434928719       0.10298428514185368       0.11749400809179003       -7.9872715428266666E-004   3.4665096578822573E-003
          79   1.0020040160930241        6.8565512470512111E-002  0.11808763388869284        4.4903324740078090E-004  -2.7337411150995299E-002
          80  0.86591591761221121        3.3367317332061108E-002   5.4721005032883366E-002 -0.11332158608980653      -0.10849313104582135     
          81  0.81769885736200854        6.9437762280608025E-003   9.2412877909981608E-002 -0.12991785915733756       -3.6190332328086820E-002
          82   1.0025305803155509        8.8780411987402358E-002  0.11007136901644574        5.8379509022400309E-004   3.2312424674607212E-003
          83   1.0025304352418922        8.8793240908214124E-002   9.2397628462232970E-002   5.8366893323969469E-004  -3.6195917251111806E-002
          84  0.81767505302388954        6.9302783404688890E-003   5.4720310305050597E-002 -0.12992674921168018      -0.10849162001965842     
          85  0.86599494806883071        3.3417852433213255E-002  0.11812507554234616      -0.11329010037773496       -2.7324126364118243E-002
          86   1.0020030904895829        6.8540683483236345E-002  0.11749553587165476        4.4857526188222163E-004   3.4660941322012923E-003
          87   1.0034794335983499       0.10299619073380065        7.1412763534564563E-002  -7.9918937926992813E-004  -4.5821704006453412E-002
          88  0.79172224849099682       -5.4407006962777386E-002   7.1422891965894492E-002 -0.16101648499228705       -4.5818163239824738E-002
          89   1.0034800841712261       0.10298349128062535       0.11749390622680635       -7.9869636001381975E-004   3.4665373211013621E-003
          90   1.0020040777009149        6.8567166385122363E-002  0.11808513989967383        4.4906374961513085E-004  -2.7338295971178147E-002
          91  0.86591065386234745        3.3363952617144046E-002   5.4721051127047386E-002 -0.11332368242853369      -0.10849323154881950     
          92  0.81770044508049666        6.9446760718893715E-003   9.2413894770442595E-002 -0.12991726654539515       -3.6189959963997341E-002
          93   1.0025305899765502        8.8779556647388777E-002  0.11007136921388738        5.8380348437607487E-004   3.2312424606059436E-003
          94   1.0025304255598411        8.8794096091838012E-002   9.2396612061460964E-002   5.8366050641600283E-004  -3.6196289544013931E-002
          95  0.81767346682773101        6.9293784629431308E-003   5.4720263770436928E-002 -0.12992734194195191      -0.10849151905099869     
          96  0.86600022171497726        3.3421225734097872E-002  0.11812757377468988      -0.11328799861957116       -2.7323239879017518E-002
          97   1.0020030286836741        6.8539026864858604E-002  0.11749563771105336        4.4854469936354396E-004   3.4660663918623024E-003
          98   1.0034793929574117       0.10299698428181785        7.1412130781433658E-002  -7.9922021498126023E-004  -4.5821925228937369E-002
          99  0.79172224931760726       -5.4407006805876804E-002   7.1423525261665746E-002 -0.16101648487162526       -4.5817941865200475E-002
         100   1.0034801248555840       0.10298269739412549       0.11749380433013397       -7.9866556693399568E-004   3.4665649737711962E-003
         101   1.0020041392833461        6.8568819939715267E-002  0.11808264649922932        4.4909424690101421E-004  -2.7339180570922515E-002
         102  0.86590539140297706        3.3360588957291444E-002   5.4721097042833629E-002 -0.11332577812997482      -0.10849333208944820     
         103  0.81770203318313450        6.9455760982931021E-003   9.2414911805555763E-002 -0.12991667385366470       -3.6189587560064837E-002
         104   1.0025305996286373        8.8778701218749187E-002  0.11007136950317652        5.8381186251235976E-004   3.2312424546232514E-003
         105   1.0025304158613251        8.8794950837772377E-002   9.2395596333547464E-002   5.8365205286241663E-004  -3.6196661616804758E-002
         106  0.81767188195231577        6.9284774437993572E-003   5.4720223119048325E-002 -0.12992793496729418      -0.10849141507832052     
         107  0.86600549727467935        3.3424594643032449E-002  0.11813006220966485      -0.11328589987148976       -2.7322355723332165E-002
         108   1.0020029742000558        6.8537448431036554E-002  0.11749549989317210        4.4851259334593969E-004   3.4660313411502197E-003
         109   1.0034793378457656       0.10299758507057295        7.1411856688079742E-002  -7.9920870697909423E-004  -4.5822024014295033E-002
         110  0.79172262610722277       -5.4405517516849258E-002   7.1418187543053235E-002 -0.16101606995658083       -4.5819810862855151E-002

 #Chemical potential mu
  0.83943359792000494     


==> anc/initial_n0.925_l30.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.92500000000000004     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   30.000000000000000     
 Tolerence=    1.0000000000000000E-010
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.82678780995732404        5.6666380058051039E-002   5.6405365239740678E-002 -0.10438056222672701      -0.10449950098892388     
           2  0.82713963848312422        5.7017914940826329E-002   5.6249260969664525E-002 -0.10421474441666703      -0.10458550295307412     
           3  0.82761944425516043        5.7323260698553910E-002   5.6283784018510072E-002 -0.10407179301041239      -0.10457666680491909     
           4  0.82709437028562327        5.7088136910021847E-002   5.6730832263323934E-002 -0.10406129538184608      -0.10425184881906563     
           5  0.82275928321146263        5.2988984392746505E-002   5.6577146170444542E-002 -0.10647331495061194      -0.10625257511775069     
           6  0.82926652111201615        1.8087471128778541E-002   7.5128098891035375E-002 -0.12418832362750319       -4.1108814395192338E-002
           7   1.0020764033464769       0.11181655067243926       0.10792272910059267        8.1563321249197347E-005   1.8825051462316804E-003
           8  0.99907753427559531        5.5666657994701156E-002   7.9701237339056721E-002  -5.4910535009696523E-004  -6.1441394002391853E-005
           9  0.99996385358798356        6.6459299319642451E-002   7.1389985119659036E-002  -2.3220570871688048E-006   9.9260710213325836E-007
          10  0.99999478876431325        7.0209177743954992E-002   7.0764683358843491E-002  -3.0147353362948945E-006   2.2494533119326975E-007
          11  0.99999948690044449        7.0570462447069618E-002   7.0662279762615104E-002  -1.5422879209319076E-007  -2.7324251618918780E-008
          12  0.99999996548611114        7.0629651396490217E-002   7.0644045844933764E-002  -1.4643855371686267E-008   2.4801752450068166E-009
          13  0.99999999497096836        7.0639752007055676E-002   7.0641719696124039E-002  -2.2691311474929830E-009  -7.4461863138518131E-011
          14  0.99999999960721220        7.0641111965796310E-002   7.0641403481848455E-002  -1.1568398858698923E-010  -2.8932880750969382E-012
          15  0.99999999992045829        7.0641276014031903E-002   7.0641403481839504E-002  -3.8666300256315959E-011  -2.8933045410092689E-012
          16  0.99999999960721175        7.0641111965801667E-002   7.0641719696108385E-002  -1.1568399336777234E-010  -7.4461884005198089E-011
          17  0.99999999497096903        7.0639752007048875E-002   7.0644045844932168E-002  -2.2691311376581852E-009   2.4801752274349812E-009
          18  0.99999996548611025        7.0629651396498752E-002   7.0662279762616742E-002  -1.4643855366750104E-008  -2.7324251631309128E-008
          19  0.99999948690044405        7.0570462447066273E-002   7.0764683358837427E-002  -1.5422879210556702E-007   2.2494533117629867E-007
          20  0.99999478876431225        7.0209177743960946E-002   7.1389985119657509E-002  -3.0147353362929595E-006   9.9260710212452503E-007
          21  0.99996385358798323        6.6459299319641507E-002   7.9701237339059428E-002  -2.3220570871741856E-006  -6.1441394002370589E-005
          22  0.99907753427559576        5.5666657994701496E-002  0.10792272910059360       -5.4910535009693921E-004   1.8825051462315829E-003
          23   1.0020764033464766       0.11181655067243719        7.5128098891033196E-002   8.1563321249370982E-005  -4.1108814395191762E-002
          24  0.82926652111201316        1.8087471128779297E-002   5.6577146170445347E-002 -0.12418832362750354      -0.10625257511775058     
          25  0.82275928321146152        5.2988984392748087E-002   5.6730832263325828E-002 -0.10647331495061184      -0.10425184881906546     
          26  0.82709437028562094        5.7088136910024005E-002   5.6283784018511827E-002 -0.10406129538184615      -0.10457666680491889     
          27  0.82761944425515765        5.7323260698555006E-002   5.6249260969664885E-002 -0.10407179301041247      -0.10458550295307431     
          28  0.82713963848312455        5.7017914940826482E-002   5.6405365239741462E-002 -0.10421474441666706      -0.10449950098892388     
          29  0.82678780995732493        5.6666380058052176E-002   5.6497336774970444E-002 -0.10438056222672684      -0.10444718731392341     
          30  0.82644181157267538        5.6439750172368436E-002   5.6497336774970174E-002 -0.10448739731506693      -0.10444718731392341     
          31  0.82678780995732404        5.6666380058051857E-002   5.6405365239741080E-002 -0.10438056222672687      -0.10449950098892383     
          32  0.82713963848312355        5.7017914940826364E-002   5.6249260969664802E-002 -0.10421474441666706      -0.10458550295307431     
          33  0.82761944425515710        5.7323260698555346E-002   5.6283784018511689E-002 -0.10407179301041244      -0.10457666680491914     
          34  0.82709437028561972        5.7088136910023554E-002   5.6730832263325655E-002 -0.10406129538184622      -0.10425184881906546     
          35  0.82275928321146252        5.2988984392747990E-002   5.6577146170445798E-002 -0.10647331495061192      -0.10625257511775069     
          36  0.82926652111201382        1.8087471128778690E-002   7.5128098891036027E-002 -0.12418832362750334       -4.1108814395192331E-002
          37   1.0020764033464769       0.11181655067244098       0.10792272910059085        8.1563321249275409E-005   1.8825051462316583E-003
          38  0.99907753427559709        5.5666657994686911E-002   7.9701237339055583E-002  -5.4910535009696317E-004  -6.1441394002377311E-005
          39  0.99996385358798323        6.6459299319643533E-002   7.1389985119662408E-002  -2.3220570871590517E-006   9.9260710213986585E-007
          40  0.99999478876431236        7.0209177743961709E-002   7.0764683358835317E-002  -3.0147353362995917E-006   2.2494533119108321E-007
          41  0.99999948690044493        7.0570462447063539E-002   7.0662279762612731E-002  -1.5422879210873715E-007  -2.7324251625316254E-008
          42  0.99999996548611059        7.0629651396501680E-002   7.0644045844938927E-002  -1.4643855375740936E-008   2.4801752295606596E-009
          43  0.99999999497096803        7.0639752007061754E-002   7.0641719696120417E-002  -2.2691311411066346E-009  -7.4461886824530724E-011
          44  0.99999999960721164        7.0641111965804401E-002   7.0641403481844750E-002  -1.1568400755682989E-010  -2.8932858286759193E-012
          45  0.99999999992045807        7.0641276014033111E-002   7.0641403481843293E-002  -3.8666290410644643E-011  -2.8932882389851344E-012
          46  0.99999999960721220        7.0641111965792328E-002   7.0641719696116309E-002  -1.1568397133776082E-010  -7.4461857465832100E-011
          47  0.99999999497096836        7.0639752007050680E-002   7.0644045844940481E-002  -2.2691311296383371E-009   2.4801752383402285E-009
          48  0.99999996548611014        7.0629651396497822E-002   7.0662279762621544E-002  -1.4643855383149926E-008  -2.7324251617534549E-008
          49  0.99999948690044382        7.0570462447070909E-002   7.0764683358836136E-002  -1.5422879210116182E-007   2.2494533117871486E-007
          50  0.99999478876431214        7.0209177743966178E-002   7.1389985119659008E-002  -3.0147353363041814E-006   9.9260710211977931E-007
          51  0.99996385358798301        6.6459299319648085E-002   7.9701237339053946E-002  -2.3220570871641860E-006  -6.1441394002381065E-005
          52  0.99907753427559620        5.5666657994692996E-002  0.10792272910058519       -5.4910535009694420E-004   1.8825051462316119E-003
          53   1.0020764033464769       0.11181655067243894        7.5128098891034861E-002   8.1563321249269514E-005  -4.1108814395192407E-002
          54  0.82926652111201371        1.8087471128778995E-002   5.6577146170445070E-002 -0.12418832362750346      -0.10625257511775060     
          55  0.82275928321146208        5.2988984392747095E-002   5.6730832263324836E-002 -0.10647331495061192      -0.10425184881906537     
          56  0.82709437028562038        5.7088136910022937E-002   5.6283784018511147E-002 -0.10406129538184636      -0.10457666680491907     
          57  0.82761944425515799        5.7323260698554770E-002   5.6249260969665024E-002 -0.10407179301041239      -0.10458550295307434     
          58  0.82713963848312388        5.7017914940826468E-002   5.6405365239741379E-002 -0.10421474441666709      -0.10449950098892388     
          59  0.82678780995732370        5.6666380058052156E-002   5.6497336774970951E-002 -0.10438056222672698      -0.10444718731392350     
          60  0.82644181157267638        5.6439750172369373E-002   5.6497336774970694E-002 -0.10448739731506675      -0.10444718731392350     
          61  0.82678780995732370        5.6666380058051614E-002   5.6405365239740407E-002 -0.10438056222672704      -0.10449950098892381     
          62  0.82713963848312644        5.7017914940825781E-002   5.6249260969664663E-002 -0.10421474441666696      -0.10458550295307420     
          63  0.82761944425515765        5.7323260698555339E-002   5.6283784018511529E-002 -0.10407179301041246      -0.10457666680491906     
          64  0.82709437028562072        5.7088136910022902E-002   5.6730832263324413E-002 -0.10406129538184622      -0.10425184881906539     
          65  0.82275928321146286        5.2988984392747032E-002   5.6577146170444736E-002 -0.10647331495061191      -0.10625257511775059     
          66  0.82926652111201371        1.8087471128778683E-002   7.5128098891038053E-002 -0.12418832362750350       -4.1108814395192546E-002
          67   1.0020764033464775       0.11181655067243648       0.10792272910058533        8.1563321249291171E-005   1.8825051462315976E-003
          68  0.99907753427559554        5.5666657994694835E-002   7.9701237339053377E-002  -5.4910535009692935E-004  -6.1441394002384778E-005
          69  0.99996385358798190        6.6459299319655302E-002   7.1389985119661908E-002  -2.3220570871692995E-006   9.9260710212188377E-007
          70  0.99999478876431125        7.0209177743970133E-002   7.0764683358842548E-002  -3.0147353363069677E-006   2.2494533118336597E-007
          71  0.99999948690044349        7.0570462447076154E-002   7.0662279762625652E-002  -1.5422879211264766E-007  -2.7324251635221524E-008
          72  0.99999996548610992        7.0629651396503387E-002   7.0644045844944686E-002  -1.4643855377238275E-008   2.4801752387339032E-009
          73  0.99999999497096803        7.0639752007053053E-002   7.0641719696128230E-002  -2.2691311474358269E-009  -7.4461871864248199E-011
          74  0.99999999960721242        7.0641111965799266E-002   7.0641403481845597E-002  -1.1568398793242335E-010  -2.8932773188483992E-012
          75  0.99999999992045863        7.0641276014029697E-002   7.0641403481847970E-002  -3.8666293296124442E-011  -2.8932924248839421E-012
          76  0.99999999960721198        7.0641111965795853E-002   7.0641719696112285E-002  -1.1568399714327435E-010  -7.4461873494435459E-011
          77  0.99999999497096925        7.0639752007049084E-002   7.0644045844934833E-002  -2.2691311339507733E-009   2.4801752343529210E-009
          78  0.99999996548611125        7.0629651396491425E-002   7.0662279762621197E-002  -1.4643855377291228E-008  -2.7324251630041239E-008
          79  0.99999948690044382        7.0570462447070395E-002   7.0764683358837552E-002  -1.5422879210204247E-007   2.2494533118923986E-007
          80  0.99999478876431325        7.0209177743948026E-002   7.1389985119656177E-002  -3.0147353363086647E-006   9.9260710213056014E-007
          81  0.99996385358798290        6.6459299319643950E-002   7.9701237339060108E-002  -2.3220570871660151E-006  -6.1441394002378951E-005
          82  0.99907753427559576        5.5666657994696410E-002  0.10792272910059290       -5.4910535009692815E-004   1.8825051462315662E-003
          83   1.0020764033464784       0.11181655067243644        7.5128098891036776E-002   8.1563321249378300E-005  -4.1108814395192129E-002
          84  0.82926652111201371        1.8087471128778895E-002   5.6577146170445208E-002 -0.12418832362750333      -0.10625257511775070     
          85  0.82275928321146197        5.2988984392747414E-002   5.6730832263325183E-002 -0.10647331495061188      -0.10425184881906538     
          86  0.82709437028562049        5.7088136910023637E-002   5.6283784018512209E-002 -0.10406129538184618      -0.10457666680491901     
          87  0.82761944425515632        5.7323260698556013E-002   5.6249260969665239E-002 -0.10407179301041251      -0.10458550295307423     
          88  0.82713963848312322        5.7017914940826517E-002   5.6405365239741545E-002 -0.10421474441666712      -0.10449950098892383     
          89  0.82678780995732337        5.6666380058052780E-002   5.6497336774971429E-002 -0.10438056222672704      -0.10444718731392343     
          90  0.82644181157267549        5.6439750172369581E-002   5.6497336774971006E-002 -0.10448739731506680      -0.10444718731392347     
          91  0.82678780995732493        5.6666380058051816E-002   5.6405365239740504E-002 -0.10438056222672681      -0.10449950098892377     
          92  0.82713963848312477        5.7017914940825573E-002   5.6249260969664386E-002 -0.10421474441666689      -0.10458550295307412     
          93  0.82761944425515899        5.7323260698555138E-002   5.6283784018511508E-002 -0.10407179301041239      -0.10457666680491906     
          94  0.82709437028562038        5.7088136910022944E-002   5.6730832263324413E-002 -0.10406129538184621      -0.10425184881906549     
          95  0.82275928321146163        5.2988984392746533E-002   5.6577146170444924E-002 -0.10647331495061195      -0.10625257511775062     
          96  0.82926652111201449        1.8087471128778725E-002   7.5128098891037054E-002 -0.12418832362750337       -4.1108814395192241E-002
          97   1.0020764033464771       0.11181655067244362       0.10792272910059418        8.1563321249309968E-005   1.8825051462316258E-003
          98  0.99907753427559631        5.5666657994690227E-002   7.9701237339055805E-002  -5.4910535009694323E-004  -6.1441394002373814E-005
          99  0.99996385358798334        6.6459299319645490E-002   7.1389985119663171E-002  -2.3220570871707767E-006   9.9260710212669174E-007
         100  0.99999478876431303        7.0209177743959725E-002   7.0764683358842215E-002  -3.0147353363171655E-006   2.2494533118566472E-007
         101  0.99999948690044427        7.0570462447073545E-002   7.0662279762611704E-002  -1.5422879211401147E-007  -2.7324251624102344E-008
         102  0.99999996548611136        7.0629651396493298E-002   7.0644045844931058E-002  -1.4643855384739097E-008   2.4801752268183259E-009
         103  0.99999999497096770        7.0639752007062087E-002   7.0641719696114311E-002  -2.2691311618915435E-009  -7.4461877814556982E-011
         104  0.99999999960721242        7.0641111965799114E-002   7.0641403481841558E-002  -1.1568399827098555E-010  -2.8932875274744210E-012
         105  0.99999999992045852        7.0641276014030668E-002   7.0641403481842779E-002  -3.8666300685701816E-011  -2.8932763278609963E-012
         106  0.99999999960721220        7.0641111965796838E-002   7.0641719696117100E-002  -1.1568397841279256E-010  -7.4461876218640048E-011
         107  0.99999999497096881        7.0639752007052012E-002   7.0644045844934653E-002  -2.2691311398399121E-009   2.4801752417377670E-009
         108  0.99999996548611048        7.0629651396494644E-002   7.0662279762617963E-002  -1.4643855374468037E-008  -2.7324251623455389E-008
         109  0.99999948690044571        7.0570462447063970E-002   7.0764683358839925E-002  -1.5422879211054705E-007   2.2494533119779280E-007
         110  0.99999478876431225        7.0209177743962140E-002   7.1389985119655983E-002  -3.0147353362967732E-006   9.9260710213051186E-007
         111  0.99996385358798368        6.6459299319638537E-002   7.9701237339055597E-002  -2.3220570871505750E-006  -6.1441394002382217E-005
         112  0.99907753427559698        5.5666657994688305E-002  0.10792272910059295       -5.4910535009693423E-004   1.8825051462316108E-003
         113   1.0020764033464757       0.11181655067244416        7.5128098891035056E-002   8.1563321249282796E-005  -4.1108814395192490E-002
         114  0.82926652111201427        1.8087471128778936E-002   5.6577146170444494E-002 -0.12418832362750343      -0.10625257511775060     
         115  0.82275928321146274        5.2988984392746012E-002   5.6730832263324101E-002 -0.10647331495061184      -0.10425184881906550     
         116  0.82709437028562161        5.7088136910022742E-002   5.6283784018511050E-002 -0.10406129538184625      -0.10457666680491901     
         117  0.82761944425515899        5.7323260698554687E-002   5.6249260969664060E-002 -0.10407179301041236      -0.10458550295307426     
         118  0.82713963848312488        5.7017914940825809E-002   5.6405365239740685E-002 -0.10421474441666703      -0.10449950098892397     
         119  0.82678780995732293        5.6666380058051635E-002   5.6497336774970090E-002 -0.10438056222672708      -0.10444718731392355     
         120  0.82644181157267727        5.6439750172368838E-002   5.6497336774970215E-002 -0.10448739731506684      -0.10444718731392331     

 #Chemical potential mu
  0.69096971890727121     


==> anc/initial_n0.925_l40.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.92500000000000004     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   40.000000000000000     
 Tolerence=    1.0000000000000000E-010
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.82275269673373541        5.5172775323698700E-002   5.5447603610807479E-002 -0.10502190112038706      -0.10488875655486252     
           2  0.82309725169756764        5.5502203056265992E-002   5.5345866107599562E-002 -0.10487196321250883      -0.10495102759603823     
           3  0.82399481078449255        5.6113790071551727E-002   5.5233539940190708E-002 -0.10458920319542980      -0.10502032222062732     
           4  0.82455557926084033        5.6567110837048962E-002   5.5090621124645647E-002 -0.10437874707811544      -0.10509795586165999     
           5  0.82458706758365974        5.6597254330856342E-002   5.5186730192736219E-002 -0.10436507325748974      -0.10505272735346888     
           6  0.82384485079706637        5.6090184177802253E-002   5.5799314035838911E-002 -0.10449083637452661      -0.10463407760632164     
           7  0.81949070927711154        5.1885921695294303E-002   5.6032095423645664E-002 -0.10691324058440664      -0.10639487793212675     
           8  0.82546516088968502        1.6610174039500561E-002   7.2475194779879640E-002 -0.12513655353237926       -4.2006889200113924E-002
           9   1.0020347116346096       0.11380998941647523       0.10869348884174174        5.8126267264122582E-005   1.8800642886821286E-003
          10  0.99907574260853338        5.5443947159962960E-002   7.9713285484163898E-002  -5.4405637804454305E-004  -6.2369367793827958E-005
          11  0.99996321715221526        6.6458440293617374E-002   7.1391838252740286E-002  -2.7161892025348072E-006   1.1071927071422527E-006
          12  0.99999463565412072        7.0208750139034021E-002   7.0765521274934920E-002  -3.0339239731293575E-006   2.0271958700300756E-007
          13  0.99999948147845918        7.0570139373805366E-002   7.0662356342646823E-002  -1.5300054498681302E-007  -2.6680874267824934E-008
          14  0.99999996384432077        7.0629615749499164E-002   7.0644060693296887E-002  -1.5310874640584079E-008   2.4392659016093948E-009
          15  0.99999999480965207        7.0639745309566918E-002   7.0641721142300468E-002  -2.2999179966776244E-009  -8.1805615142599096E-011
          16  0.99999999959625818        7.0641115281466577E-002   7.0641396061595807E-002  -1.1876731161223147E-010  -4.3469835728053091E-012
          17  0.99999999995767452        7.0641308242456194E-002   7.0641348682141059E-002  -2.0262735921395888E-011   1.6046178716301979E-012
          18  0.99999999999501399        7.0641336203471045E-002   7.0641341961591303E-002  -1.8755721053935135E-012  -1.3114274324102293E-013
          19  0.99999999999958666        7.0641340174561584E-002   7.0641341045275280E-002  -1.5672252385081879E-013   9.6149323994910046E-015
          20  0.99999999999990385        7.0641340654026469E-002   7.0641341045303410E-002  -4.5740051868854701E-014   9.6209752815049719E-015
          21  0.99999999999958844        7.0641340174525391E-002   7.0641341961651033E-002  -1.5672476306038473E-013  -1.3110771769261415E-013
          22  0.99999999999501654        7.0641336203414187E-002   7.0641348682208630E-002  -1.8755171229020188E-012   1.6046558546142168E-012
          23  0.99999999995767730        7.0641308242411591E-002   7.0641396061635775E-002  -2.0262684742524840E-011  -4.3469681863783130E-012
          24  0.99999999959625796        7.0641115281444428E-002   7.0641721142320257E-002  -1.1876728775148344E-010  -8.1805598417523800E-011
          25  0.99999999480965174        7.0639745309561811E-002   7.0644060693304936E-002  -2.2999179832542941E-009   2.4392658976332137E-009
          26  0.99999996384431888        7.0629615749511362E-002   7.0662356342644728E-002  -1.5310874646429016E-008  -2.6680874285916877E-008
          27  0.99999948147845885        7.0570139373814886E-002   7.0765521274930882E-002  -1.5300054498223888E-007   2.0271958699242405E-007
          28  0.99999463565412061        7.0208750139041015E-002   7.1391838252731085E-002  -3.0339239731324318E-006   1.1071927071248320E-006
          29  0.99996321715221448        6.6458440293622828E-002   7.9713285484157237E-002  -2.7161892025360261E-006  -6.2369367793843340E-005
          30  0.99907574260853282        5.5443947159969198E-002  0.10869348884174650       -5.4405637804459022E-004   1.8800642886822171E-003
          31   1.0020347116346096       0.11380998941647957        7.2475194779879432E-002   5.8126267264192743E-005  -4.2006889200113813E-002
          32  0.82546516088968425        1.6610174039500686E-002   5.6032095423644901E-002 -0.12513655353237918      -0.10639487793212689     
          33  0.81949070927711243        5.1885921695292506E-002   5.5799314035837030E-002 -0.10691324058440643      -0.10463407760632155     
          34  0.82384485079706582        5.6090184177801365E-002   5.5186730192736226E-002 -0.10449083637452666      -0.10505272735346884     
          35  0.82458706758366018        5.6597254330856626E-002   5.5090621124646626E-002 -0.10436507325748963      -0.10509795586165986     
          36  0.82455557926083978        5.6567110837049822E-002   5.5233539940190868E-002 -0.10437874707811542      -0.10502032222062725     
          37  0.82399481078449421        5.6113790071551178E-002   5.5345866107598486E-002 -0.10458920319542973      -0.10495102759603830     
          38  0.82309725169756831        5.5502203056265229E-002   5.5447603610807417E-002 -0.10487196321250895      -0.10488875655486229     
          39  0.82275269673373752        5.5172775323699290E-002   5.5546109223332592E-002 -0.10502190112038691      -0.10483141912113317     
          40  0.82228825236659986        5.4893953000446707E-002   5.5546109223332064E-002 -0.10515131659814685      -0.10483141912113327     
          41  0.82275269673373574        5.5172775323698277E-002   5.5447603610806376E-002 -0.10502190112038721      -0.10488875655486256     
          42  0.82309725169756820        5.5502203056264569E-002   5.5345866107598056E-002 -0.10487196321250891      -0.10495102759603823     
          43  0.82399481078449455        5.6113790071550929E-002   5.5233539940190840E-002 -0.10458920319542971      -0.10502032222062721     
          44  0.82455557926083822        5.6567110837049885E-002   5.5090621124646813E-002 -0.10437874707811547      -0.10509795586166025     
          45  0.82458706758366096        5.6597254330856772E-002   5.5186730192735942E-002 -0.10436507325748971      -0.10505272735346885     
          46  0.82384485079706682        5.6090184177801282E-002   5.5799314035837710E-002 -0.10449083637452634      -0.10463407760632153     
          47  0.81949070927711209        5.1885921695293366E-002   5.6032095423645636E-002 -0.10691324058440663      -0.10639487793212682     
          48  0.82546516088968636        1.6610174039500752E-002   7.2475194779879085E-002 -0.12513655353237926       -4.2006889200114313E-002
          49   1.0020347116346084       0.11380998941648314       0.10869348884174476        5.8126267264089548E-005   1.8800642886821818E-003
          50  0.99907574260853294        5.5443947159967248E-002   7.9713285484160054E-002  -5.4405637804456474E-004  -6.2369367793839247E-005
          51  0.99996321715221492        6.6458440293625076E-002   7.1391838252728559E-002  -2.7161892025520604E-006   1.1071927071291559E-006
          52  0.99999463565412061        7.0208750139042569E-002   7.0765521274923707E-002  -3.0339239731373510E-006   2.0271958699107708E-007
          53  0.99999948147845796        7.0570139373824184E-002   7.0662356342640259E-002  -1.5300054499702143E-007  -2.6680874285028286E-008
          54  0.99999996384431922        7.0629615749509711E-002   7.0644060693299288E-002  -1.5310874660435748E-008   2.4392659109680741E-009
          55  0.99999999480965207        7.0639745309558896E-002   7.0641721142313985E-002  -2.2999179756110679E-009  -8.1805588680764060E-011
          56  0.99999999959625818        7.0641115281443970E-002   7.0641396061627337E-002  -1.1876728452737893E-010  -4.3469637147633516E-012
          57  0.99999999995767741        7.0641308242407469E-002   7.0641348682199831E-002  -2.0262688240438218E-011   1.6046590162110273E-012
          58  0.99999999999501643        7.0641336203414146E-002   7.0641341961654058E-002  -1.8755194692738593E-012  -1.3110496532797383E-013
          59  0.99999999999958944        7.0641340174540310E-002   7.0641341045258293E-002  -1.5671503484631687E-013   9.5990082681547661E-015
          60  0.99999999999990008        7.0641340654057028E-002   7.0641341045250078E-002  -4.5766387829102193E-014   9.5948052393739942E-015
          61  0.99999999999958877        7.0641340174544431E-002   7.0641341961654405E-002  -1.5671726489231907E-013  -1.3110592088161793E-013
          62  0.99999999999501599        7.0641336203419197E-002   7.0641348682201038E-002  -1.8755246670844841E-012   1.6046543903729691E-012
          63  0.99999999995767730        7.0641308242407136E-002   7.0641396061627865E-002  -2.0262688538137263E-011  -4.3469727394923453E-012
          64  0.99999999959625718        7.0641115281447661E-002   7.0641721142316885E-002  -1.1876729621245587E-010  -8.1805599504235406E-011
          65  0.99999999480965229        7.0639745309553262E-002   7.0644060693304297E-002  -2.2999179690644719E-009   2.4392658989569293E-009
          66  0.99999996384431866        7.0629615749512625E-002   7.0662356342646282E-002  -1.5310874642071713E-008  -2.6680874269386536E-008
          67  0.99999948147845874        7.0570139373816634E-002   7.0765521274924637E-002  -1.5300054499450940E-007   2.0271958699929589E-007
          68  0.99999463565412094        7.0208750139037129E-002   7.1391838252727269E-002  -3.0339239731342207E-006   1.1071927071276537E-006
          69  0.99996321715221537        6.6458440293619941E-002   7.9713285484162011E-002  -2.7161892025337459E-006  -6.2369367793834029E-005
          70  0.99907574260853338        5.5443947159968122E-002  0.10869348884173810       -5.4405637804457883E-004   1.8800642886821750E-003
          71   1.0020347116346104       0.11380998941646865        7.2475194779879223E-002   5.8126267264231829E-005  -4.2006889200113681E-002
          72  0.82546516088968469        1.6610174039500172E-002   5.6032095423644672E-002 -0.12513655353237926      -0.10639487793212687     
          73  0.81949070927711365        5.1885921695293720E-002   5.5799314035838064E-002 -0.10691324058440653      -0.10463407760632149     
          74  0.82384485079706593        5.6090184177802191E-002   5.5186730192737017E-002 -0.10449083637452652      -0.10505272735346900     
          75  0.82458706758365952        5.6597254330857640E-002   5.5090621124647167E-002 -0.10436507325748980      -0.10509795586165996     
          76  0.82455557926083789        5.6567110837050065E-002   5.5233539940191159E-002 -0.10437874707811547      -0.10502032222062721     
          77  0.82399481078449399        5.6113790071551393E-002   5.5345866107598493E-002 -0.10458920319542983      -0.10495102759603819     
          78  0.82309725169756764        5.5502203056265090E-002   5.5447603610806473E-002 -0.10487196321250893      -0.10488875655486229     
          79  0.82275269673373552        5.5172775323698131E-002   5.5546109223331398E-002 -0.10502190112038720      -0.10483141912113345     
          80  0.82228825236659597        5.4893953000445493E-002   5.5546109223331523E-002 -0.10515131659814753      -0.10483141912113358     
          81  0.82275269673373397        5.5172775323698721E-002   5.5447603610807118E-002 -0.10502190112038740      -0.10488875655486259     
          82  0.82309725169756798        5.5502203056265485E-002   5.5345866107599367E-002 -0.10487196321250906      -0.10495102759603825     
          83  0.82399481078449244        5.6113790071552115E-002   5.5233539940191062E-002 -0.10458920319542979      -0.10502032222062702     
          84  0.82455557926084067        5.6567110837049080E-002   5.5090621124646355E-002 -0.10437874707811537      -0.10509795586165985     
          85  0.82458706758365985        5.6597254330857188E-002   5.5186730192736469E-002 -0.10436507325748984      -0.10505272735346899     
          86  0.82384485079706460        5.6090184177802115E-002   5.5799314035838127E-002 -0.10449083637452661      -0.10463407760632162     
          87  0.81949070927711198        5.1885921695294032E-002   5.6032095423644852E-002 -0.10691324058440650      -0.10639487793212676     
          88  0.82546516088968502        1.6610174039500013E-002   7.2475194779877933E-002 -0.12513655353237904       -4.2006889200113785E-002
          89   1.0020347116346093       0.11380998941647739       0.10869348884173823        5.8126267264147295E-005   1.8800642886822117E-003
          90  0.99907574260853260        5.5443947159966173E-002   7.9713285484157403E-002  -5.4405637804458133E-004  -6.2369367793838352E-005
          91  0.99996321715221492        6.6458440293625132E-002   7.1391838252731959E-002  -2.7161892025531535E-006   1.1071927071222900E-006
          92  0.99999463565412050        7.0208750139042264E-002   7.0765521274920626E-002  -3.0339239731406286E-006   2.0271958700003260E-007
          93  0.99999948147845918        7.0570139373809765E-002   7.0662356342638233E-002  -1.5300054499095954E-007  -2.6680874286110735E-008
          94  0.99999996384431855        7.0629615749514138E-002   7.0644060693305755E-002  -1.5310874651044112E-008   2.4392659092188183E-009
          95  0.99999999480965207        7.0639745309561547E-002   7.0641721142320493E-002  -2.2999179644901742E-009  -8.1805587419793597E-011
          96  0.99999999959625729        7.0641115281449104E-002   7.0641396061632528E-002  -1.1876729081751547E-010  -4.3469548987542876E-012
          97  0.99999999995767719        7.0641308242406095E-002   7.0641348682203731E-002  -2.0262684924251538E-011   1.6046480080561484E-012
          98  0.99999999999501610        7.0641336203419086E-002   7.0641341961650825E-002  -1.8755200921358543E-012  -1.3111548851916779E-013
          99  0.99999999999958811        7.0641340174530984E-002   7.0641341045300857E-002  -1.5672329965471869E-013   9.6247356378556633E-015
         100  0.99999999999990430        7.0641340654020751E-002   7.0641341045276487E-002  -4.5735903481755034E-014   9.6071693330344209E-015
         101  0.99999999999958722        7.0641340174564471E-002   7.0641341961588097E-002  -1.5673785770620580E-013  -1.3113686862477361E-013
         102  0.99999999999501399        7.0641336203471530E-002   7.0641348682128818E-002  -1.8755657197224756E-012   1.6046138508067386E-012
         103  0.99999999995767697        7.0641308242442996E-002   7.0641396061581860E-002  -2.0262721264267989E-011  -4.3469839188984658E-012
         104  0.99999999959625785        7.0641115281464315E-002   7.0641721142295000E-002  -1.1876731638401454E-010  -8.1805615403383332E-011
         105  0.99999999480965118        7.0639745309572594E-002   7.0644060693302979E-002  -2.2999179979560920E-009   2.4392659026218986E-009
         106  0.99999996384432033        7.0629615749499927E-002   7.0662356342652416E-002  -1.5310874644442039E-008  -2.6680874274118512E-008
         107  0.99999948147845941        7.0570139373804297E-002   7.0765521274931048E-002  -1.5300054497242564E-007   2.0271958700196781E-007
         108  0.99999463565412072        7.0208750139035270E-002   7.1391838252734402E-002  -3.0339239731232161E-006   1.1071927071277314E-006
         109  0.99996321715221548        6.6458440293616958E-002   7.9713285484163995E-002  -2.7161892025390902E-006  -6.2369367793834653E-005
         110  0.99907574260853405        5.5443947159959241E-002  0.10869348884174364       -5.4405637804453113E-004   1.8800642886821269E-003
         111   1.0020347116346096       0.11380998941647789        7.2475194779877544E-002   5.8126267264094460E-005  -4.2006889200114181E-002
         112  0.82546516088968391        1.6610174039500585E-002   5.6032095423645616E-002 -0.12513655353237918      -0.10639487793212671     
         113  0.81949070927711209        5.1885921695293755E-002   5.5799314035838515E-002 -0.10691324058440675      -0.10463407760632151     
         114  0.82384485079706493        5.6090184177802441E-002   5.5186730192736781E-002 -0.10449083637452657      -0.10505272735346893     
         115  0.82458706758365941        5.6597254330856731E-002   5.5090621124645349E-002 -0.10436507325748987      -0.10509795586165990     
         116  0.82455557926084122        5.6567110837048039E-002   5.5233539940189674E-002 -0.10437874707811540      -0.10502032222062732     
         117  0.82399481078449455        5.6113790071551033E-002   5.5345866107599187E-002 -0.10458920319542983      -0.10495102759603833     
         118  0.82309725169756631        5.5502203056265909E-002   5.5447603610808228E-002 -0.10487196321250908      -0.10488875655486246     
         119  0.82275269673373286        5.5172775323699623E-002   5.5546109223332786E-002 -0.10502190112038731      -0.10483141912113320     
         120  0.82228825236659986        5.4893953000446409E-002   5.5546109223332356E-002 -0.10515131659814697      -0.10483141912113338     

 #Chemical potential mu
  0.68379113729976948     


==> anc/initial_n0.925_l5.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.92500000000000004     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   5.0000000000000000     
 Tolerence=    1.0000000000000000E-010
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.88490415283051516        5.1080649799201940E-002  0.10982916476111750      -0.10331638432483460       -2.9812571365314761E-002
           2   1.0011683971072332        8.5488445802603993E-002  0.11672741619633978       -5.3647297055357704E-004   3.2008231760930757E-003
           3   1.0011683971072332        8.5488445802605326E-002  0.10982916476111711       -5.3647297055358322E-004  -2.9812571365315038E-002
           4  0.88490415283051260        5.1080649799200087E-002   5.9780111941098765E-002 -0.10331638432483517      -0.10437337581885245     
           5  0.85285489964182237        6.0160294441236516E-002   5.9780111941098835E-002 -0.10586930910877439      -0.10437337581885278     
           6  0.88490415283051571        5.1080649799201426E-002  0.10982916476111750      -0.10331638432483496       -2.9812571365314334E-002
           7   1.0011683971072336        8.5488445802603050E-002  0.11672741619634008       -5.3647297055345203E-004   3.2008231760929733E-003
           8   1.0011683971072334        8.5488445802606783E-002  0.10982916476111813       -5.3647297055355698E-004  -2.9812571365315253E-002
           9  0.88490415283051738        5.1080649799200982E-002   5.9780111941099230E-002 -0.10331638432483528      -0.10437337581885270     
          10  0.85285489964182282        6.0160294441236634E-002   5.9780111941099459E-002 -0.10586930910877433      -0.10437337581885268     
          11  0.88490415283051604        5.1080649799201183E-002  0.10982916476111684      -0.10331638432483536       -2.9812571365314788E-002
          12   1.0011683971072338        8.5488445802602120E-002  0.11672741619633828       -5.3647297055343284E-004   3.2008231760928887E-003
          13   1.0011683971072336        8.5488445802602647E-002  0.10982916476111559       -5.3647297055357487E-004  -2.9812571365316058E-002
          14  0.88490415283051371        5.1080649799200344E-002   5.9780111941099077E-002 -0.10331638432483549      -0.10437337581885286     
          15  0.85285489964182271        6.0160294441236953E-002   5.9780111941099209E-002 -0.10586930910877439      -0.10437337581885245     
          16  0.88490415283051482        5.1080649799200475E-002  0.10982916476111484      -0.10331638432483581       -2.9812571365315160E-002
          17   1.0011683971072327        8.5488445802602744E-002  0.11672741619633679       -5.3647297055356815E-004   3.2008231760930908E-003
          18   1.0011683971072334        8.5488445802604895E-002  0.10982916476111883       -5.3647297055347881E-004  -2.9812571365314015E-002
          19  0.88490415283051660        5.1080649799201516E-002   5.9780111941098724E-002 -0.10331638432483457      -0.10437337581885291     
          20  0.85285489964182259        6.0160294441236925E-002   5.9780111941099189E-002 -0.10586930910877433      -0.10437337581885268     
          21  0.88490415283051704        5.1080649799202377E-002  0.10982916476111909      -0.10331638432483443       -2.9812571365314584E-002
          22   1.0011683971072345        8.5488445802603535E-002  0.11672741619633631       -5.3647297055352901E-004   3.2008231760930670E-003
          23   1.0011683971072332        8.5488445802602453E-002  0.10982916476111723       -5.3647297055353822E-004  -2.9812571365314268E-002
          24  0.88490415283051826        5.1080649799202800E-002   5.9780111941099418E-002 -0.10331638432483423      -0.10437337581885268     
          25  0.85285489964182304        6.0160294441237175E-002   5.9780111941099640E-002 -0.10586930910877432      -0.10437337581885273     
          26  0.88490415283051771        5.1080649799201801E-002  0.10982916476111819      -0.10331638432483538       -2.9812571365315215E-002
          27   1.0011683971072343        8.5488445802602994E-002  0.11672741619633842       -5.3647297055347935E-004   3.2008231760929143E-003
          28   1.0011683971072336        8.5488445802602148E-002  0.10982916476111604       -5.3647297055351101E-004  -2.9812571365315354E-002
          29  0.88490415283051249        5.1080649799200670E-002   5.9780111941099098E-002 -0.10331638432483525      -0.10437337581885259     
          30  0.85285489964182104        6.0160294441236765E-002   5.9780111941098932E-002 -0.10586930910877448      -0.10437337581885250     
          31  0.88490415283051549        5.1080649799201870E-002  0.10982916476111784      -0.10331638432483470       -2.9812571365314611E-002
          32   1.0011683971072334        8.5488445802603910E-002  0.11672741619633505       -5.3647297055355882E-004   3.2008231760931117E-003
          33   1.0011683971072320        8.5488445802603563E-002  0.10982916476111668       -5.3647297055351589E-004  -2.9812571365313997E-002
          34  0.88490415283051660        5.1080649799201738E-002   5.9780111941099327E-002 -0.10331638432483452      -0.10437337581885277     
          35  0.85285489964182326        6.0160294441236779E-002   5.9780111941099029E-002 -0.10586930910877450      -0.10437337581885257     
          36  0.88490415283051693        5.1080649799201565E-002  0.10982916476111727      -0.10331638432483467       -2.9812571365314740E-002
          37   1.0011683971072334        8.5488445802604077E-002  0.11672741619633627       -5.3647297055357617E-004   3.2008231760930440E-003
          38   1.0011683971072327        8.5488445802602425E-002  0.10982916476111593       -5.3647297055352749E-004  -2.9812571365314761E-002
          39  0.88490415283051604        5.1080649799201426E-002   5.9780111941099515E-002 -0.10331638432483503      -0.10437337581885268     
          40  0.85285489964182248        6.0160294441236259E-002   5.9780111941099542E-002 -0.10586930910877448      -0.10437337581885263     
          41  0.88490415283051460        5.1080649799201357E-002  0.10982916476111720      -0.10331638432483475       -2.9812571365314906E-002
          42   1.0011683971072336        8.5488445802603286E-002  0.11672741619633920       -5.3647297055354820E-004   3.2008231760930254E-003
          43   1.0011683971072327        8.5488445802603188E-002  0.10982916476111715       -5.3647297055359167E-004  -2.9812571365315173E-002
          44  0.88490415283051549        5.1080649799201176E-002   5.9780111941099529E-002 -0.10331638432483463      -0.10437337581885250     
          45  0.85285489964182248        6.0160294441236793E-002   5.9780111941099438E-002 -0.10586930910877458      -0.10437337581885259     
          46  0.88490415283051616        5.1080649799201121E-002  0.10982916476111870      -0.10331638432483502       -2.9812571365314487E-002
          47   1.0011683971072332        8.5488445802605312E-002  0.11672741619634222       -5.3647297055348683E-004   3.2008231760929907E-003
          48   1.0011683971072340        8.5488445802606713E-002  0.10982916476111876       -5.3647297055353649E-004  -2.9812571365315423E-002
          49  0.88490415283051271        5.1080649799199622E-002   5.9780111941099487E-002 -0.10331638432483570      -0.10437337581885275     
          50  0.85285489964182271        6.0160294441236870E-002   5.9780111941099265E-002 -0.10586930910877437      -0.10437337581885259     
          51  0.88490415283051493        5.1080649799200975E-002  0.10982916476111776      -0.10331638432483477       -2.9812571365314792E-002
          52   1.0011683971072332        8.5488445802603841E-002  0.11672741619633716       -5.3647297055352348E-004   3.2008231760930188E-003
          53   1.0011683971072318        8.5488445802601412E-002  0.10982916476111713       -5.3647297055350374E-004  -2.9812571365314514E-002
          54  0.88490415283051682        5.1080649799201919E-002   5.9780111941098980E-002 -0.10331638432483448      -0.10437337581885285     
          55  0.85285489964182282        6.0160294441236835E-002   5.9780111941099306E-002 -0.10586930910877460      -0.10437337581885270     
          56  0.88490415283051771        5.1080649799202273E-002  0.10982916476112108      -0.10331638432483403       -2.9812571365314310E-002
          57   1.0011683971072338        8.5488445802607088E-002  0.11672741619633832       -5.3647297055357649E-004   3.2008231760931177E-003
          58   1.0011683971072336        8.5488445802601648E-002  0.10982916476111515       -5.3647297055361054E-004  -2.9812571365314972E-002
          59  0.88490415283051560        5.1080649799201371E-002   5.9780111941099209E-002 -0.10331638432483471      -0.10437337581885259     
          60  0.85285489964182282        6.0160294441237050E-002   5.9780111941100236E-002 -0.10586930910877423      -0.10437337581885249     
          61  0.88490415283051582        5.1080649799201558E-002  0.10982916476112045      -0.10331638432483499       -2.9812571365314712E-002
          62   1.0011683971072336        8.5488445802608046E-002  0.11672741619634153       -5.3647297055358755E-004   3.2008231760931156E-003
          63   1.0011683971072329        8.5488445802606117E-002  0.10982916476111801       -5.3647297055357248E-004  -2.9812571365314754E-002
          64  0.88490415283051393        5.1080649799200899E-002   5.9780111941099015E-002 -0.10331638432483507      -0.10437337581885268     
          65  0.85285489964182237        6.0160294441236481E-002   5.9780111941098460E-002 -0.10586930910877441      -0.10437337581885274     
          66  0.88490415283051616        5.1080649799201114E-002  0.10982916476111787      -0.10331638432483475       -2.9812571365314521E-002
          67   1.0011683971072327        8.5488445802603605E-002  0.11672741619633804       -5.3647297055349388E-004   3.2008231760930592E-003
          68   1.0011683971072332        8.5488445802606144E-002  0.10982916476111815       -5.3647297055360913E-004  -2.9812571365314997E-002
          69  0.88490415283051593        5.1080649799201794E-002   5.9780111941099681E-002 -0.10331638432483463      -0.10437337581885260     
          70  0.85285489964182348        6.0160294441236203E-002   5.9780111941099043E-002 -0.10586930910877437      -0.10437337581885284     
          71  0.88490415283051593        5.1080649799201017E-002  0.10982916476111951      -0.10331638432483473       -2.9812571365314601E-002
          72   1.0011683971072336        8.5488445802606630E-002  0.11672741619633949       -5.3647297055352500E-004   3.2008231760930718E-003
          73   1.0011683971072327        8.5488445802603646E-002  0.10982916476111702       -5.3647297055354061E-004  -2.9812571365314653E-002
          74  0.88490415283051549        5.1080649799201835E-002   5.9780111941099418E-002 -0.10331638432483464      -0.10437337581885270     
          75  0.85285489964182137        6.0160294441236814E-002   5.9780111941098932E-002 -0.10586930910877460      -0.10437337581885273     
          76  0.88490415283051838        5.1080649799202550E-002  0.10982916476111795      -0.10331638432483405       -2.9812571365314337E-002
          77   1.0011683971072332        8.5488445802603508E-002  0.11672741619633641       -5.3647297055353649E-004   3.2008231760930874E-003
          78   1.0011683971072334        8.5488445802602120E-002  0.10982916476111512       -5.3647297055355286E-004  -2.9812571365314913E-002
          79  0.88490415283051382        5.1080649799200482E-002   5.9780111941098987E-002 -0.10331638432483521      -0.10437337581885249     
          80  0.85285489964182160        6.0160294441236321E-002   5.9780111941098918E-002 -0.10586930910877440      -0.10437337581885266     
          81  0.88490415283051538        5.1080649799201405E-002  0.10982916476111701      -0.10331638432483502       -2.9812571365314736E-002
          82   1.0011683971072343        8.5488445802602300E-002  0.11672741619633940       -5.3647297055353443E-004   3.2008231760930475E-003
          83   1.0011683971072334        8.5488445802606547E-002  0.10982916476111991       -5.3647297055357183E-004  -2.9812571365314899E-002
          84  0.88490415283051549        5.1080649799201946E-002   5.9780111941099848E-002 -0.10331638432483439      -0.10437337581885253     
          85  0.85285489964182259        6.0160294441236960E-002   5.9780111941100188E-002 -0.10586930910877461      -0.10437337581885243     
          86  0.88490415283051660        5.1080649799201933E-002  0.10982916476111847      -0.10331638432483455       -2.9812571365314611E-002
          87   1.0011683971072338        8.5488445802605589E-002  0.11672741619633864       -5.3647297055362496E-004   3.2008231760931494E-003
          88   1.0011683971072338        8.5488445802605131E-002  0.10982916476111845       -5.3647297055359438E-004  -2.9812571365314247E-002
          89  0.88490415283051638        5.1080649799202148E-002   5.9780111941099452E-002 -0.10331638432483435      -0.10437337581885242     
          90  0.85285489964182271        6.0160294441236925E-002   5.9780111941099036E-002 -0.10586930910877466      -0.10437337581885253     
          91  0.88490415283051638        5.1080649799201794E-002  0.10982916476111791      -0.10331638432483448       -2.9812571365314677E-002
          92   1.0011683971072332        8.5488445802605034E-002  0.11672741619634011       -5.3647297055358116E-004   3.2008231760930327E-003
          93   1.0011683971072327        8.5488445802605881E-002  0.10982916476111794       -5.3647297055355449E-004  -2.9812571365315021E-002
          94  0.88490415283051560        5.1080649799201065E-002   5.9780111941099383E-002 -0.10331638432483503      -0.10437337581885262     
          95  0.85285489964182304        6.0160294441236647E-002   5.9780111941098973E-002 -0.10586930910877450      -0.10437337581885266     
          96  0.88490415283051738        5.1080649799201454E-002  0.10982916476111776      -0.10331638432483495       -2.9812571365314674E-002
          97   1.0011683971072336        8.5488445802603827E-002  0.11672741619633809       -5.3647297055352814E-004   3.2008231760929811E-003
          98   1.0011683971072336        8.5488445802602786E-002  0.10982916476111704       -5.3647297055353410E-004  -2.9812571365314806E-002
          99  0.88490415283051715        5.1080649799201711E-002   5.9780111941099209E-002 -0.10331638432483436      -0.10437337581885273     
         100  0.85285489964182415        6.0160294441236627E-002   5.9780111941098987E-002 -0.10586930910877443      -0.10437337581885250     
         101  0.88490415283051682        5.1080649799201933E-002  0.10982916476112015      -0.10331638432483392       -2.9812571365314487E-002
         102   1.0011683971072343        8.5488445802606741E-002  0.11672741619634056       -5.3647297055363992E-004   3.2008231760931897E-003
         103   1.0011683971072338        8.5488445802604451E-002  0.10982916476111808       -5.3647297055365402E-004  -2.9812571365315111E-002
         104  0.88490415283051571        5.1080649799201454E-002   5.9780111941098640E-002 -0.10331638432483456      -0.10437337581885246     
         105  0.85285489964182226        6.0160294441237119E-002   5.9780111941098675E-002 -0.10586930910877468      -0.10437337581885264     
         106  0.88490415283051860        5.1080649799201724E-002  0.10982916476111682      -0.10331638432483470       -2.9812571365314400E-002
         107   1.0011683971072332        8.5488445802602564E-002  0.11672741619633896       -5.3647297055352120E-004   3.2008231760930436E-003
         108   1.0011683971072349        8.5488445802605548E-002  0.10982916476111801       -5.3647297055359081E-004  -2.9812571365315642E-002
         109  0.88490415283051316        5.1080649799199719E-002   5.9780111941098904E-002 -0.10331638432483560      -0.10437337581885237     
         110  0.85285489964182326        6.0160294441236356E-002   5.9780111941099182E-002 -0.10586930910877429      -0.10437337581885286     
         111  0.88490415283051538        5.1080649799201086E-002  0.10982916476111997      -0.10331638432483516       -2.9812571365314858E-002
         112   1.0011683971072345        8.5488445802606713E-002  0.11672741619634117       -5.3647297055353464E-004   3.2008231760930596E-003
         113   1.0011683971072332        8.5488445802605395E-002  0.10982916476111931       -5.3647297055359319E-004  -2.9812571365314549E-002
         114  0.88490415283051793        5.1080649799202731E-002   5.9780111941099251E-002 -0.10331638432483366      -0.10437337581885277     
         115  0.85285489964182282        6.0160294441236641E-002   5.9780111941098994E-002 -0.10586930910877469      -0.10437337581885250     
         116  0.88490415283051616        5.1080649799201731E-002  0.10982916476111755      -0.10331638432483441       -2.9812571365315170E-002
         117   1.0011683971072338        8.5488445802603591E-002  0.11672741619633800       -5.3647297055360945E-004   3.2008231760930397E-003
         118   1.0011683971072336        8.5488445802603188E-002  0.10982916476111795       -5.3647297055347848E-004  -2.9812571365314403E-002
         119  0.88490415283051616        5.1080649799201933E-002   5.9780111941098807E-002 -0.10331638432483431      -0.10437337581885274     
         120  0.85285489964182126        6.0160294441236717E-002   5.9780111941099147E-002 -0.10586930910877453      -0.10437337581885262     

 #Chemical potential mu
  0.75450723188860558     


==> anc/initial_n0.925_l6.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.92500000000000004     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   6.0000000000000000     
 Tolerence=    1.0000000000000000E-010
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.85472778045097608        3.0546259323733366E-002   9.1786714398205543E-002 -0.11621504346850239       -3.5608141851822081E-002
           2   1.0021455372716241        9.9216524862905775E-002  0.10646660046573062        9.7226678539187125E-005   1.6437670716257500E-003
           3  0.99834642042547406        4.8599580368771225E-002  0.10646660046573465       -9.9972394507218728E-004   1.6437670716256967E-003
           4   1.0021455372716244        9.9216524862912575E-002   9.1786714398207528E-002   9.7226678539212699E-005  -3.5608141851822289E-002
           5  0.85472778045097586        3.0546259323733758E-002   5.9460174434968330E-002 -0.11621504346850205      -0.10520287276822124     
           6  0.83790694434399082        5.6044070116028827E-002   5.9460174434968628E-002 -0.10623236829152731      -0.10520287276822132     
           7  0.85472778045097564        3.0546259323733650E-002   9.1786714398205849E-002 -0.11621504346850250       -3.5608141851822830E-002
           8   1.0021455372716233        9.9216524862909161E-002  0.10646660046573166        9.7226678539170862E-005   1.6437670716256706E-003
           9  0.99834642042547472        4.8599580368769053E-002  0.10646660046573533       -9.9972394507217752E-004   1.6437670716257268E-003
          10   1.0021455372716239        9.9216524862909966E-002   9.1786714398207653E-002   9.7226678539157865E-005  -3.5608141851822810E-002
          11  0.85472778045097608        3.0546259323733636E-002   5.9460174434968704E-002 -0.11621504346850242      -0.10520287276822107     
          12  0.83790694434399005        5.6044070116029861E-002   5.9460174434968142E-002 -0.10623236829152759      -0.10520287276822131     
          13  0.85472778045097708        3.0546259323733581E-002   9.1786714398204697E-002 -0.11621504346850203       -3.5608141851822359E-002
          14   1.0021455372716237        9.9216524862905983E-002  0.10646660046573297        9.7226678539201017E-005   1.6437670716256863E-003
          15  0.99834642042547395        4.8599580368771038E-002  0.10646660046573544       -9.9972394507213719E-004   1.6437670716256507E-003
          16   1.0021455372716235        9.9216524862908703E-002   9.1786714398204253E-002   9.7226678539205177E-005  -3.5608141851822893E-002
          17  0.85472778045097408        3.0546259323733269E-002   5.9460174434968288E-002 -0.11621504346850246      -0.10520287276822113     
          18  0.83790694434398971        5.6044070116029146E-002   5.9460174434968711E-002 -0.10623236829152749      -0.10520287276822111     
          19  0.85472778045097586        3.0546259323733855E-002   9.1786714398206445E-002 -0.11621504346850232       -3.5608141851822366E-002
          20   1.0021455372716235        9.9216524862909689E-002  0.10646660046573449        9.7226678539166647E-005   1.6437670716257244E-003
          21  0.99834642042547350        4.8599580368778456E-002  0.10646660046573544       -9.9972394507217514E-004   1.6437670716256945E-003
          22   1.0021455372716246        9.9216524862907871E-002   9.1786714398205987E-002   9.7226678539127318E-005  -3.5608141851823004E-002
          23  0.85472778045097497        3.0546259323733067E-002   5.9460174434968351E-002 -0.11621504346850257      -0.10520287276822127     
          24  0.83790694434399016        5.6044070116030055E-002   5.9460174434968462E-002 -0.10623236829152735      -0.10520287276822116     
          25  0.85472778045097542        3.0546259323733223E-002   9.1786714398205946E-002 -0.11621504346850249       -3.5608141851823365E-002
          26   1.0021455372716248        9.9216524862904401E-002  0.10646660046572812        9.7226678539123334E-005   1.6437670716256945E-003
          27  0.99834642042547417        4.8599580368771614E-002  0.10646660046572975       -9.9972394507215671E-004   1.6437670716256837E-003
          28   1.0021455372716239        9.9216524862904790E-002   9.1786714398208555E-002   9.7226678539148880E-005  -3.5608141851822817E-002
          29  0.85472778045097442        3.0546259323733518E-002   5.9460174434968462E-002 -0.11621504346850252      -0.10520287276822117     
          30  0.83790694434398960        5.6044070116029132E-002   5.9460174434968233E-002 -0.10623236829152755      -0.10520287276822117     
          31  0.85472778045097497        3.0546259323733300E-002   9.1786714398208138E-002 -0.11621504346850244       -3.5608141851822317E-002
          32   1.0021455372716235        9.9216524862912089E-002  0.10646660046573346        9.7226678539181582E-005   1.6437670716257368E-003
          33  0.99834642042547328        4.8599580368769421E-002  0.10646660046573231       -9.9972394507218858E-004   1.6437670716256713E-003
          34   1.0021455372716246        9.9216524862907593E-002   9.1786714398207347E-002   9.7226678539161362E-005  -3.5608141851822803E-002
          35  0.85472778045097519        3.0546259323733824E-002   5.9460174434968885E-002 -0.11621504346850250      -0.10520287276822102     
          36  0.83790694434398982        5.6044070116029604E-002   5.9460174434969655E-002 -0.10623236829152749      -0.10520287276822116     
          37  0.85472778045097397        3.0546259323733744E-002   9.1786714398205405E-002 -0.11621504346850231       -3.5608141851822775E-002
          38   1.0021455372716224        9.9216524862917946E-002  0.10646660046573596        9.7226678539146129E-005   1.6437670716257231E-003
          39  0.99834642042547472        4.8599580368770184E-002  0.10646660046573765       -9.9972394507222111E-004   1.6437670716257613E-003
          40   1.0021455372716235        9.9216524862915045E-002   9.1786714398208680E-002   9.7226678539215206E-005  -3.5608141851821810E-002
          41  0.85472778045097630        3.0546259323733796E-002   5.9460174434968725E-002 -0.11621504346850199      -0.10520287276822121     
          42  0.83790694434399038        5.6044070116029597E-002   5.9460174434968580E-002 -0.10623236829152737      -0.10520287276822118     
          43  0.85472778045097653        3.0546259323733779E-002   9.1786714398205793E-002 -0.11621504346850245       -3.5608141851822768E-002
          44   1.0021455372716239        9.9216524862904137E-002  0.10646660046573157        9.7226678539190324E-005   1.6437670716256626E-003
          45  0.99834642042547417        4.8599580368769851E-002  0.10646660046573189       -9.9972394507214500E-004   1.6437670716256767E-003
          46   1.0021455372716233        9.9216524862906622E-002   9.1786714398206071E-002   9.7226678539248844E-005  -3.5608141851822282E-002
          47  0.85472778045097675        3.0546259323734056E-002   5.9460174434968781E-002 -0.11621504346850220      -0.10520287276822121     
          48  0.83790694434399049        5.6044070116030187E-002   5.9460174434969537E-002 -0.10623236829152739      -0.10520287276822123     
          49  0.85472778045097375        3.0546259323733751E-002   9.1786714398206987E-002 -0.11621504346850257       -3.5608141851822858E-002
          50   1.0021455372716235        9.9216524862909744E-002  0.10646660046573328        9.7226678539169358E-005   1.6437670716256917E-003
          51  0.99834642042547450        4.8599580368771385E-002  0.10646660046573499       -9.9972394507214847E-004   1.6437670716256771E-003
          52   1.0021455372716250        9.9216524862907801E-002   9.1786714398206362E-002   9.7226678539169954E-005  -3.5608141851822761E-002
          53  0.85472778045097519        3.0546259323733380E-002   5.9460174434968233E-002 -0.11621504346850255      -0.10520287276822114     
          54  0.83790694434398960        5.6044070116029299E-002   5.9460174434967913E-002 -0.10623236829152752      -0.10520287276822099     
          55  0.85472778045097564        3.0546259323733432E-002   9.1786714398206848E-002 -0.11621504346850212       -3.5608141851822560E-002
          56   1.0021455372716253        9.9216524862906372E-002  0.10646660046573456        9.7226678539119051E-005   1.6437670716257422E-003
          57  0.99834642042547439        4.8599580368772675E-002  0.10646660046573096       -9.9972394507220961E-004   1.6437670716256988E-003
          58   1.0021455372716248        9.9216524862902528E-002   9.1786714398206695E-002   9.7226678539190026E-005  -3.5608141851822553E-002
          59  0.85472778045097342        3.0546259323733903E-002   5.9460174434969051E-002 -0.11621504346850237      -0.10520287276822128     
          60  0.83790694434398894        5.6044070116030145E-002   5.9460174434968996E-002 -0.10623236829152741      -0.10520287276822113     
          61  0.85472778045097542        3.0546259323733733E-002   9.1786714398207250E-002 -0.11621504346850259       -3.5608141851822379E-002
          62   1.0021455372716239        9.9216524862909244E-002  0.10646660046573646        9.7226678539164642E-005   1.6437670716257745E-003
          63  0.99834642042547328        4.8599580368777824E-002  0.10646660046573556       -9.9972394507223737E-004   1.6437670716257207E-003
          64   1.0021455372716246        9.9216524862908009E-002   9.1786714398207514E-002   9.7226678539178370E-005  -3.5608141851822470E-002
          65  0.85472778045097519        3.0546259323733938E-002   5.9460174434969329E-002 -0.11621504346850202      -0.10520287276822107     
          66  0.83790694434398882        5.6044070116030513E-002   5.9460174434969724E-002 -0.10623236829152749      -0.10520287276822110     
          67  0.85472778045097697        3.0546259323734379E-002   9.1786714398206903E-002 -0.11621504346850216       -3.5608141851822692E-002
          68   1.0021455372716235        9.9216524862912769E-002  0.10646660046573331        9.7226678539143500E-005   1.6437670716257537E-003
          69  0.99834642042547361        4.8599580368773015E-002  0.10646660046573303       -9.9972394507221894E-004   1.6437670716257726E-003
          70   1.0021455372716246        9.9216524862910896E-002   9.1786714398207028E-002   9.7226678539164466E-005  -3.5608141851822012E-002
          71  0.85472778045097597        3.0546259323734386E-002   5.9460174434969551E-002 -0.11621504346850227      -0.10520287276822113     
          72  0.83790694434398960        5.6044070116030284E-002   5.9460174434969010E-002 -0.10623236829152764      -0.10520287276822113     
          73  0.85472778045097508        3.0546259323733720E-002   9.1786714398204378E-002 -0.11621504346850238       -3.5608141851822747E-002
          74   1.0021455372716246        9.9216524862906927E-002  0.10646660046573256        9.7226678539151686E-005   1.6437670716257175E-003
          75  0.99834642042547395        4.8599580368768540E-002  0.10646660046573572       -9.9972394507216321E-004   1.6437670716256344E-003
          76   1.0021455372716237        9.9216524862910618E-002   9.1786714398206445E-002   9.7226678539261922E-005  -3.5608141851822490E-002
          77  0.85472778045097497        3.0546259323734073E-002   5.9460174434969287E-002 -0.11621504346850248      -0.10520287276822120     
          78  0.83790694434399071        5.6044070116029937E-002   5.9460174434969509E-002 -0.10623236829152748      -0.10520287276822107     
          79  0.85472778045097408        3.0546259323734115E-002   9.1786714398206098E-002 -0.11621504346850230       -3.5608141851822935E-002
          80   1.0021455372716241        9.9216524862906857E-002  0.10646660046573299        9.7226678539177544E-005   1.6437670716257032E-003
          81  0.99834642042547328        4.8599580368774722E-002  0.10646660046573386       -9.9972394507216776E-004   1.6437670716257177E-003
          82   1.0021455372716248        9.9216524862908828E-002   9.1786714398205460E-002   9.7226678539138838E-005  -3.5608141851822782E-002
          83  0.85472778045097419        3.0546259323733487E-002   5.9460174434968663E-002 -0.11621504346850257      -0.10520287276822129     
          84  0.83790694434399016        5.6044070116029812E-002   5.9460174434968767E-002 -0.10623236829152743      -0.10520287276822117     
          85  0.85472778045097675        3.0546259323734216E-002   9.1786714398206459E-002 -0.11621504346850201       -3.5608141851822185E-002
          86   1.0021455372716241        9.9216524862909911E-002  0.10646660046573410        9.7226678539183412E-005   1.6437670716257465E-003
          87  0.99834642042547461        4.8599580368770628E-002  0.10646660046573422       -9.9972394507219162E-004   1.6437670716256763E-003
          88   1.0021455372716235        9.9216524862910868E-002   9.1786714398206931E-002   9.7226678539198943E-005  -3.5608141851822261E-002
          89  0.85472778045097453        3.0546259323734108E-002   5.9460174434969065E-002 -0.11621504346850239      -0.10520287276822120     
          90  0.83790694434398949        5.6044070116029673E-002   5.9460174434968351E-002 -0.10623236829152764      -0.10520287276822111     
          91  0.85472778045097597        3.0546259323733945E-002   9.1786714398206265E-002 -0.11621504346850232       -3.5608141851822719E-002
          92   1.0021455372716239        9.9216524862904387E-002  0.10646660046572864        9.7226678539076239E-005   1.6437670716257632E-003
          93  0.99834642042547417        4.8599580368770573E-002  0.10646660046572641       -9.9972394507222067E-004   1.6437670716257619E-003
          94   1.0021455372716241        9.9216524862905886E-002   9.1786714398206487E-002   9.7226678539137510E-005  -3.5608141851822497E-002
          95  0.85472778045097575        3.0546259323734233E-002   5.9460174434969218E-002 -0.11621504346850225      -0.10520287276822121     
          96  0.83790694434399016        5.6044070116029826E-002   5.9460174434969017E-002 -0.10623236829152734      -0.10520287276822124     
          97  0.85472778045097630        3.0546259323733910E-002   9.1786714398207930E-002 -0.11621504346850234       -3.5608141851822310E-002
          98   1.0021455372716233        9.9216524862916530E-002  0.10646660046573408        9.7226678539178953E-005   1.6437670716257216E-003
          99  0.99834642042547439        4.8599580368769768E-002  0.10646660046573429       -9.9972394507219921E-004   1.6437670716257127E-003
         100   1.0021455372716248        9.9216524862909883E-002   9.1786714398207125E-002   9.7226678539214217E-005  -3.5608141851822289E-002
         101  0.85472778045097542        3.0546259323733956E-002   5.9460174434969065E-002 -0.11621504346850231      -0.10520287276822109     
         102  0.83790694434398749        5.6044070116029791E-002   5.9460174434968587E-002 -0.10623236829152745      -0.10520287276822127     
         103  0.85472778045097408        3.0546259323733324E-002   9.1786714398206071E-002 -0.11621504346850220       -3.5608141851822747E-002
         104   1.0021455372716241        9.9216524862909869E-002  0.10646660046573489        9.7226678539184374E-005   1.6437670716257040E-003
         105  0.99834642042547395        4.8599580368772786E-002  0.10646660046573411       -9.9972394507218164E-004   1.6437670716257396E-003
         106   1.0021455372716241        9.9216524862907621E-002   9.1786714398205113E-002   9.7226678539179726E-005  -3.5608141851822012E-002
         107  0.85472778045097564        3.0546259323734764E-002   5.9460174434969010E-002 -0.11621504346850212      -0.10520287276822118     
         108  0.83790694434398982        5.6044070116029431E-002   5.9460174434969496E-002 -0.10623236829152742      -0.10520287276822128     
         109  0.85472778045097431        3.0546259323734386E-002   9.1786714398207139E-002 -0.11621504346850225       -3.5608141851822421E-002
         110   1.0021455372716230        9.9216524862913325E-002  0.10646660046573317        9.7226678539197412E-005   1.6437670716256776E-003
         111  0.99834642042547361        4.8599580368769574E-002  0.10646660046573163       -9.9972394507217665E-004   1.6437670716256704E-003
         112   1.0021455372716246        9.9216524862908453E-002   9.1786714398206931E-002   9.7226678539229829E-005  -3.5608141851822414E-002
         113  0.85472778045097397        3.0546259323733758E-002   5.9460174434968788E-002 -0.11621504346850256      -0.10520287276822121     
         114  0.83790694434399027        5.6044070116029791E-002   5.9460174434969093E-002 -0.10623236829152741      -0.10520287276822098     
         115  0.85472778045097608        3.0546259323734226E-002   9.1786714398207764E-002 -0.11621504346850220       -3.5608141851822553E-002
         116   1.0021455372716241        9.9216524862908037E-002  0.10646660046573361        9.7226678539137198E-005   1.6437670716257455E-003
         117  0.99834642042547461        4.8599580368772717E-002  0.10646660046573608       -9.9972394507222328E-004   1.6437670716257496E-003
         118   1.0021455372716230        9.9216524862914657E-002   9.1786714398206432E-002   9.7226678539181501E-005  -3.5608141851821734E-002
         119  0.85472778045097619        3.0546259323734306E-002   5.9460174434969162E-002 -0.11621504346850230      -0.10520287276822121     
         120  0.83790694434399049        5.6044070116029389E-002   5.9460174434968226E-002 -0.10623236829152739      -0.10520287276822135     

 #Chemical potential mu
  0.73034769575972314     


==> anc/initial_n0.925_l60.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.92500000000000004     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   60.000000000000000     
 Tolerence=    1.0000000000000000E-010
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.81968104592545477        5.4377725441548640E-002   5.4451251431214612E-002 -0.10534036623715087      -0.10530489299856520     
           2  0.81951231653978263        5.4268115056448213E-002   5.4461551961247086E-002 -0.10539265438139586      -0.10529804041405201     
           3  0.81963943795341543        5.4310742604999698E-002   5.4460761826801679E-002 -0.10537396937707788      -0.10529858113728280     
           4  0.81951389323744039        5.4269917558105715E-002   5.4446130061399353E-002 -0.10539529142924375      -0.10530796313780494     
           5  0.81992107942134629        5.4491035881323577E-002   5.4457324888358929E-002 -0.10529415964453662      -0.10531036771149226     
           6  0.82023709962154900        5.4751715834705408E-002   5.4302563751736151E-002 -0.10517524330992281      -0.10539599973729202     
           7  0.82067473437453631        5.5100652669309066E-002   5.4265311915892685E-002 -0.10501400450231829      -0.10542365300964632     
           8  0.82107636653275951        5.5359453544074427E-002   5.4254791361649984E-002 -0.10489106616937482      -0.10543438288779299     
           9  0.82095477841372999        5.5239987689214329E-002   5.4342451461398607E-002 -0.10494570339706642      -0.10538857515716649     
          10  0.82004773876005255        5.4619489441337342E-002   5.4947342538572266E-002 -0.10513697775228673      -0.10496323788017874     
          11  0.81597701508379250        5.0589294435377775E-002   5.5510669618860711E-002 -0.10744318424687453      -0.10650772562787261     
          12  0.82189244913464454        1.5217498970883533E-002   6.9976944693476678E-002 -0.12603037412451462       -4.2859397913862521E-002
          13   1.0019945528343412       0.11567892479701648       0.10942572108028897        3.1347130589405544E-005   1.8770471713813993E-003
          14  0.99907342281124212        5.5235567439064236E-002   7.9731545947680060E-002  -5.3931611697718605E-004  -6.3297501039200079E-005
          15  0.99996270338184723        6.6453748424298770E-002   7.1394663816501197E-002  -3.0951843207278003E-006   1.2300299157197591E-006
          16  0.99999449266907980        7.0207691667131103E-002   7.0766521011362174E-002  -3.0644992819481067E-006   1.8545478783162781E-007
          17  0.99999947434715764        7.0569723626899145E-002   7.0662450510947244E-002  -1.5194246062713163E-007  -2.6642854139383999E-008
          18  0.99999996248979850        7.0629567499032736E-002   7.0644079994059125E-002  -1.5968780936109713E-008   2.4814549229133412E-009
          19  0.99999999464195621        7.0639735377593840E-002   7.0641724334139580E-002  -2.3480357349495980E-009  -9.0883910296957836E-011
          20  0.99999999958015184        7.0641113572835881E-002   7.0641396551640701E-002  -1.2335032419868232E-010  -4.1980635473693072E-012
          21  0.99999999995533229        7.0641307948436843E-002   7.0641348797726336E-002  -2.1228875408562842E-011   1.6070698751457660E-012
          22  0.99999999999478228        7.0641336134591060E-002   7.0641341986152212E-002  -1.9640058147581157E-012  -1.3172641082495033E-013
          23  0.99999999999955924        7.0641340174514317E-002   7.0641341022056048E-002  -1.6554531643059582E-013   8.6736189224836727E-015
          24  0.99999999999994815        7.0641340753520951E-002   7.0641340877768577E-002  -2.4350693170077758E-014   4.1898206237971777E-016
          25  0.99999999999999689        7.0641340840916986E-002   7.0641340854391416E-002  -1.9916166867393795E-015  -1.4356672723227494E-017
          26   1.0000000000000002        7.0641340854644075E-002   7.0641340851338733E-002  -2.2685826766357402E-016   3.0027787451134901E-017
          27   1.0000000000000004        7.0641340855780652E-002   7.0641340852267878E-002  -2.4350185301583775E-017   1.8466673215940374E-017
          28   1.0000000000000007        7.0641340854598333E-002   7.0641340853734663E-002   5.0464160847338598E-019   1.1321892900779823E-017
          29   1.0000000000000011        7.0641340853402401E-002   7.0641340854661172E-002  -1.1873558948816315E-018   3.8869694523243268E-017
          30   1.0000000000000018        7.0641340852938439E-002   7.0641340854666695E-002   1.4501664759410770E-017   2.2011296012680953E-017
          31   1.0000000000000011        7.0641340853402845E-002   7.0641340853741200E-002   1.3575951259007858E-017   1.1479101616637703E-017
          32   1.0000000000000009        7.0641340854593851E-002   7.0641340852272874E-002  -8.3311918533543184E-018   3.2047761242312163E-017
          33   1.0000000000000016        7.0641340855769952E-002   7.0641340851343590E-002  -2.9089716784566400E-017   3.7464581432718777E-017
          34   1.0000000000000002        7.0641340854645920E-002   7.0641340854390014E-002  -2.1482031886419065E-016  -1.7109969681708157E-017
          35  0.99999999999999623        7.0641340840923342E-002   7.0641340877764386E-002  -2.0062937869353860E-015   4.1734370003767311E-016
          36  0.99999999999994860        7.0641340753522491E-002   7.0641341022059101E-002  -2.4346588042216498E-014   8.6659224126812512E-015
          37  0.99999999999955902        7.0641340174519021E-002   7.0641341986160316E-002  -1.6554402866105981E-013  -1.3170796838341451E-013
          38  0.99999999999478195        7.0641336134592073E-002   7.0641348797723838E-002  -1.9640104411757819E-012   1.6070663518316322E-012
          39  0.99999999995533329        7.0641307948428850E-002   7.0641396551631652E-002  -2.1228875176384799E-011  -4.1980521621958418E-012
          40  0.99999999958015184        7.0641113572835632E-002   7.0641724334137818E-002  -1.2335031131165097E-010  -9.0883908887175242E-011
          41  0.99999999464195632        7.0639735377596657E-002   7.0644079994063871E-002  -2.3480357246609482E-009   2.4814549130057486E-009
          42  0.99999996248979861        7.0629567499032264E-002   7.0662450510947106E-002  -1.5968780923409033E-008  -2.6642854133728568E-008
          43  0.99999947434715752        7.0569723626900560E-002   7.0766521011359301E-002  -1.5194246061492162E-007   1.8545478781472688E-007
          44  0.99999449266907969        7.0207691667130867E-002   7.1394663816497464E-002  -3.0644992819457397E-006   1.2300299157260892E-006
          45  0.99996270338184723        6.6453748424298228E-002   7.9731545947677188E-002  -3.0951843207187167E-006  -6.3297501039197098E-005
          46  0.99907342281124190        5.5235567439066956E-002  0.10942572108028113       -5.3931611697718214E-004   1.8770471713813834E-003
          47   1.0019945528343426       0.11567892479700562        6.9976944693474791E-002   3.1347130589414929E-005  -4.2859397913862438E-002
          48  0.82189244913464432        1.5217498970883743E-002   5.5510669618860899E-002 -0.12603037412451454      -0.10650772562787264     
          49  0.81597701508379328        5.0589294435378705E-002   5.4947342538572759E-002 -0.10744318424687439      -0.10496323788017883     
          50  0.82004773876005244        5.4619489441337633E-002   5.4342451461398329E-002 -0.10513697775228670      -0.10538857515716646     
          51  0.82095477841373055        5.5239987689213683E-002   5.4254791361649554E-002 -0.10494570339706637      -0.10543438288779308     
          52  0.82107636653276028        5.5359453544074441E-002   5.4265311915892789E-002 -0.10489106616937482      -0.10542365300964628     
          53  0.82067473437453675        5.5100652669309150E-002   5.4302563751736414E-002 -0.10501400450231826      -0.10539599973729191     
          54  0.82023709962154845        5.4751715834706095E-002   5.4457324888358923E-002 -0.10517524330992276      -0.10531036771149220     
          55  0.81992107942134618        5.4491035881323410E-002   5.4446130061398930E-002 -0.10529415964453670      -0.10530796313780473     
          56  0.81951389323744139        5.4269917558105715E-002   5.4460761826801554E-002 -0.10539529142924373      -0.10529858113728277     
          57  0.81963943795341487        5.4310742604999795E-002   5.4461551961246753E-002 -0.10537396937707799      -0.10529804041405189     
          58  0.81951231653978285        5.4268115056447644E-002   5.4451251431213946E-002 -0.10539265438139597      -0.10530489299856501     
          59  0.81968104592545510        5.4377725441548432E-002   5.4412412712900371E-002 -0.10534036623715087      -0.10532613604015213     
          60  0.81969488449895800        5.4405022035017132E-002   5.4412412712900683E-002 -0.10532849675070161      -0.10532613604015215     
          61  0.81968104592545554        5.4377725441548778E-002   5.4451251431214646E-002 -0.10534036623715083      -0.10530489299856512     
          62  0.81951231653978263        5.4268115056448150E-002   5.4461551961246808E-002 -0.10539265438139592      -0.10529804041405200     
          63  0.81963943795341487        5.4310742604999664E-002   5.4460761826801450E-002 -0.10537396937707795      -0.10529858113728285     
          64  0.81951389323744106        5.4269917558105805E-002   5.4446130061399443E-002 -0.10539529142924368      -0.10530796313780469     
          65  0.81992107942134596        5.4491035881324180E-002   5.4457324888359311E-002 -0.10529415964453659      -0.10531036771149231     
          66  0.82023709962154889        5.4751715834705873E-002   5.4302563751736241E-002 -0.10517524330992280      -0.10539599973729191     
          67  0.82067473437453597        5.5100652669309129E-002   5.4265311915892844E-002 -0.10501400450231833      -0.10542365300964626     
          68  0.82107636653276084        5.5359453544074427E-002   5.4254791361649901E-002 -0.10489106616937485      -0.10543438288779294     
          69  0.82095477841373121        5.5239987689214343E-002   5.4342451461398843E-002 -0.10494570339706635      -0.10538857515716643     
          70  0.82004773876005221        5.4619489441337668E-002   5.4947342538572329E-002 -0.10513697775228671      -0.10496323788017868     
          71  0.81597701508379350        5.0589294435378102E-002   5.5510669618860392E-002 -0.10744318424687445      -0.10650772562787264     
          72  0.82189244913464399        1.5217498970883822E-002   6.9976944693474513E-002 -0.12603037412451445       -4.2859397913862424E-002
          73   1.0019945528343419       0.11567892479700946       0.10942572108028487        3.1347130589457830E-005   1.8770471713814105E-003
          74  0.99907342281124145        5.5235567439070925E-002   7.9731545947680380E-002  -5.3931611697718659E-004  -6.3297501039199375E-005
          75  0.99996270338184701        6.6453748424300241E-002   7.1394663816498852E-002  -3.0951843207090893E-006   1.2300299157194682E-006
          76  0.99999449266908025        7.0207691667124289E-002   7.0766521011360092E-002  -3.0644992819371089E-006   1.8545478783070020E-007
          77  0.99999947434715686        7.0569723626901074E-002   7.0662450510951338E-002  -1.5194246061445416E-007  -2.6642854131200972E-008
          78  0.99999996248979794        7.0629567499035623E-002   7.0644079994068160E-002  -1.5968780934255270E-008   2.4814549188505229E-009
          79  0.99999999464195621        7.0639735377596879E-002   7.0641724334139136E-002  -2.3480357380780642E-009  -9.0883910877741687E-011
          80  0.99999999958015162        7.0641113572835618E-002   7.0641396551632596E-002  -1.2335031530153675E-010  -4.1980471910787887E-012
          81  0.99999999995533295        7.0641307948433513E-002   7.0641348797725378E-002  -2.1228879114710444E-011   1.6070650461534233E-012
          82  0.99999999999478262        7.0641336134590629E-002   7.0641341986164688E-002  -1.9640010342368055E-012  -1.3170639985667699E-013
          83  0.99999999999955880        7.0641340174523434E-002   7.0641341022060003E-002  -1.6553821122599910E-013   8.6701920150846923E-015
          84  0.99999999999994837        7.0641340753518855E-002   7.0641340877768369E-002  -2.4347840743108124E-014   4.1710086474650231E-016
          85  0.99999999999999645        7.0641340840922398E-002   7.0641340854395482E-002  -2.0030518549787056E-015  -1.2491738371444883E-017
          86   1.0000000000000004        7.0641340854642479E-002   7.0641340851341133E-002  -2.3069206629743522E-016   2.5751460411386249E-017
          87   1.0000000000000009        7.0641340855773616E-002   7.0641340852270348E-002  -1.8944273484401858E-017   2.7971458259524281E-017
          88   1.0000000000000009        7.0641340854592116E-002   7.0641340853735718E-002  -8.4725533353219583E-019   1.0122509006946583E-017
          89   1.0000000000000009        7.0641340853402831E-002   7.0641340854661616E-002   1.5371754338328688E-017   3.0451271776423614E-017
          90   1.0000000000000016        7.0641340852941881E-002   7.0641340854658480E-002   1.1921011915305171E-017   2.5045373337872053E-017
          91   1.0000000000000007        7.0641340853403317E-002   7.0641340853729376E-002   2.7489555617760649E-018   2.3926839099857941E-017
          92   1.0000000000000011        7.0641340854594642E-002   7.0641340852262077E-002  -4.5141406318131160E-018   2.2915230431323271E-017
          93   1.0000000000000004        7.0641340855777654E-002   7.0641340851340620E-002  -2.8792236131515847E-017   3.4649030344002749E-017
          94   1.0000000000000002        7.0641340854644630E-002   7.0641340854395801E-002  -2.2715636836618603E-016  -9.3548257079831588E-018
          95  0.99999999999999667        7.0641340840918818E-002   7.0641340877766870E-002  -1.9956025023687307E-015   4.2156560695099848E-016
          96  0.99999999999994926        7.0641340753513165E-002   7.0641341022055965E-002  -2.4356625993740318E-014   8.6680735488850214E-015
          97  0.99999999999955924        7.0641340174515219E-002   7.0641341986161649E-002  -1.6555176759867702E-013  -1.3171106790979072E-013
          98  0.99999999999478240        7.0641336134591393E-002   7.0641348797730125E-002  -1.9640143562501338E-012   1.6070630308285712E-012
          99  0.99999999995533351        7.0641307948427767E-002   7.0641396551636343E-002  -2.1228859479632346E-011  -4.1980541523153798E-012
         100  0.99999999958015162        7.0641113572839614E-002   7.0641724334141107E-002  -1.2335031599808934E-010  -9.0883904597871935E-011
         101  0.99999999464195577        7.0639735377602514E-002   7.0644079994063830E-002  -2.3480357485726837E-009   2.4814549137369506E-009
         102  0.99999996248979839        7.0629567499033957E-002   7.0662450510946925E-002  -1.5968780931957716E-008  -2.6642854142457438E-008
         103  0.99999947434715730        7.0569723626900463E-002   7.0766521011359856E-002  -1.5194246061969957E-007   1.8545478781292540E-007
         104  0.99999449266907969        7.0207691667129368E-002   7.1394663816497769E-002  -3.0644992819431207E-006   1.2300299157150886E-006
         105  0.99996270338184712        6.6453748424298562E-002   7.9731545947674551E-002  -3.0951843207380460E-006  -6.3297501039199470E-005
         106  0.99907342281124190        5.5235567439066366E-002  0.10942572108028345       -5.3931611697719342E-004   1.8770471713814268E-003
         107   1.0019945528343421       0.11567892479700961        6.9976944693475429E-002   3.1347130589377307E-005  -4.2859397913862458E-002
         108  0.82189244913464521        1.5217498970883482E-002   5.5510669618860413E-002 -0.12603037412451457      -0.10650772562787270     
         109  0.81597701508379306        5.0589294435377977E-002   5.4947342538572468E-002 -0.10744318424687438      -0.10496323788017878     
         110  0.82004773876005221        5.4619489441337515E-002   5.4342451461398614E-002 -0.10513697775228670      -0.10538857515716661     
         111  0.82095477841373077        5.5239987689213788E-002   5.4254791361649402E-002 -0.10494570339706639      -0.10543438288779294     
         112  0.82107636653276039        5.5359453544073893E-002   5.4265311915892282E-002 -0.10489106616937478      -0.10542365300964615     
         113  0.82067473437453586        5.5100652669308997E-002   5.4302563751736616E-002 -0.10501400450231829      -0.10539599973729202     
         114  0.82023709962154834        5.4751715834706061E-002   5.4457324888359235E-002 -0.10517524330992283      -0.10531036771149216     
         115  0.81992107942134673        5.4491035881323299E-002   5.4446130061398854E-002 -0.10529415964453659      -0.10530796313780487     
         116  0.81951389323744150        5.4269917558105465E-002   5.4460761826801686E-002 -0.10539529142924367      -0.10529858113728283     
         117  0.81963943795341498        5.4310742604999837E-002   5.4461551961246857E-002 -0.10537396937707794      -0.10529804041405208     
         118  0.81951231653978318        5.4268115056447762E-002   5.4451251431214327E-002 -0.10539265438139589      -0.10530489299856496     
         119  0.81968104592545488        5.4377725441548591E-002   5.4412412712900392E-002 -0.10534036623715086      -0.10532613604015202     
         120  0.81969488449895800        5.4405022035016848E-002   5.4412412712900295E-002 -0.10532849675070155      -0.10532613604015213     

 #Chemical potential mu
  0.67740285812607481     


==> anc/initial_n0.925_l7.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.92500000000000004     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         126

 Target CDW wavelength=   7.0000000000000000     
 Tolerence=    1.0000000000000000E-010
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.82769488932344348        1.7046984809586600E-002   7.4098989992551906E-002 -0.12474320323282156       -4.1487629751738891E-002
           2   1.0020805436355833       0.11243438463583372       0.10850707833459336        4.8947895226873024E-005   1.8657819804884788E-003
           3  0.99905366967351295        5.2055619878687440E-002   8.7671421185695805E-002  -5.4154253289263085E-004  -1.2713695205251421E-004
           4  0.99905366967351283        5.2055619878698688E-002  0.10850707833459632       -5.4154253289264906E-004   1.8657819804884378E-003
           5   1.0020805436355837       0.11243438463582885        7.4098989992553294E-002   4.8947895227047973E-005  -4.1487629751738003E-002
           6  0.82769488932344437        1.7046984809586153E-002   5.7067247043443826E-002 -0.12474320323282136      -0.10579748126427481     
           7  0.81734179496749693        4.8380452652521097E-002   5.7067247043444028E-002 -0.10892984237093536      -0.10579748126427463     
           8  0.82769488932344326        1.7046984809586448E-002   7.4098989992554445E-002 -0.12474320323282137       -4.1487629751738593E-002
           9   1.0020805436355835       0.11243438463583211       0.10850707833459880        4.8947895226959435E-005   1.8657819804884640E-003
          10  0.99905366967351239        5.2055619878702143E-002   8.7671421185698567E-002  -5.4154253289265806E-004  -1.2713695205250909E-004
          11  0.99905366967351239        5.2055619878697439E-002  0.10850707833459236       -5.4154253289268473E-004   1.8657819804885284E-003
          12   1.0020805436355844       0.11243438463582749        7.4098989992553099E-002   4.8947895227055468E-005  -4.1487629751737705E-002
          13  0.82769488932344304        1.7046984809585029E-002   5.7067247043443611E-002 -0.12474320323282161      -0.10579748126427491     
          14  0.81734179496749604        4.8380452652521798E-002   5.7067247043444735E-002 -0.10892984237093521      -0.10579748126427475     
          15  0.82769488932344382        1.7046984809586482E-002   7.4098989992552933E-002 -0.12474320323282143       -4.1487629751738864E-002
          16   1.0020805436355833       0.11243438463583334       0.10850707833459332        4.8947895226911296E-005   1.8657819804884864E-003
          17  0.99905366967351228        5.2055619878696287E-002   8.7671421185691628E-002  -5.4154253289264592E-004  -1.2713695205250635E-004
          18  0.99905366967351217        5.2055619878697258E-002  0.10850707833459587       -5.4154253289268582E-004   1.8657819804885145E-003
          19   1.0020805436355840       0.11243438463583270        7.4098989992554362E-002   4.8947895227008122E-005  -4.1487629751737823E-002
          20  0.82769488932344371        1.7046984809586465E-002   5.7067247043443764E-002 -0.12474320323282127      -0.10579748126427489     
          21  0.81734179496749659        4.8380452652520618E-002   5.7067247043443813E-002 -0.10892984237093530      -0.10579748126427461     
          22  0.82769488932344404        1.7046984809586753E-002   7.4098989992553960E-002 -0.12474320323282113       -4.1487629751738440E-002
          23   1.0020805436355840       0.11243438463582778       0.10850707833459511        4.8947895226943592E-005   1.8657819804884632E-003
          24  0.99905366967351283        5.2055619878693067E-002   8.7671421185702370E-002  -5.4154253289264440E-004  -1.2713695205251083E-004
          25  0.99905366967351328        5.2055619878691076E-002  0.10850707833459329       -5.4154253289262380E-004   1.8657819804884534E-003
          26   1.0020805436355831       0.11243438463583086        7.4098989992551892E-002   4.8947895226831567E-005  -4.1487629751738975E-002
          27  0.82769488932344248        1.7046984809586808E-002   5.7067247043444978E-002 -0.12474320323282156      -0.10579748126427477     
          28  0.81734179496749670        4.8380452652521895E-002   5.7067247043444222E-002 -0.10892984237093523      -0.10579748126427485     
          29  0.82769488932344448        1.7046984809586548E-002   7.4098989992552391E-002 -0.12474320323282150       -4.1487629751738531E-002
          30   1.0020805436355844       0.11243438463582456       0.10850707833459114        4.8947895227025923E-005   1.8657819804883942E-003
          31  0.99905366967351150        5.2055619878697362E-002   8.7671421185701606E-002  -5.4154253289260981E-004  -1.2713695205250066E-004
          32  0.99905366967351228        5.2055619878698257E-002  0.10850707833459794       -5.4154253289262564E-004   1.8657819804884319E-003
          33   1.0020805436355837       0.11243438463582973        7.4098989992552586E-002   4.8947895226956514E-005  -4.1487629751738891E-002
          34  0.82769488932344282        1.7046984809586562E-002   5.7067247043444118E-002 -0.12474320323282154      -0.10579748126427470     
          35  0.81734179496749804        4.8380452652520695E-002   5.7067247043443431E-002 -0.10892984237093530      -0.10579748126427473     
          36  0.82769488932344437        1.7046984809586146E-002   7.4098989992554348E-002 -0.12474320323282143       -4.1487629751738454E-002
          37   1.0020805436355837       0.11243438463582983       0.10850707833459011        4.8947895226965167E-005   1.8657819804884627E-003
          38  0.99905366967351261        5.2055619878697806E-002   8.7671421185693335E-002  -5.4154253289266413E-004  -1.2713695205251118E-004
          39  0.99905366967351250        5.2055619878701040E-002  0.10850707833459966       -5.4154253289268495E-004   1.8657819804885193E-003
          40   1.0020805436355829       0.11243438463583577        7.4098989992553640E-002   4.8947895226944893E-005  -4.1487629751738184E-002
          41  0.82769488932344393        1.7046984809586951E-002   5.7067247043444888E-002 -0.12474320323282151      -0.10579748126427474     
          42  0.81734179496749648        4.8380452652521846E-002   5.7067247043444222E-002 -0.10892984237093534      -0.10579748126427460     
          43  0.82769488932344326        1.7046984809586715E-002   7.4098989992553752E-002 -0.12474320323282156       -4.1487629751738302E-002
          44   1.0020805436355851       0.11243438463582192       0.10850707833459167        4.8947895226992496E-005   1.8657819804884506E-003
          45  0.99905366967351306        5.2055619878694101E-002   8.7671421185704951E-002  -5.4154253289262586E-004  -1.2713695205250687E-004
          46  0.99905366967351261        5.2055619878699590E-002  0.10850707833459580       -5.4154253289265112E-004   1.8657819804884651E-003
          47   1.0020805436355831       0.11243438463582736        7.4098989992553654E-002   4.8947895227008671E-005  -4.1487629751738059E-002
          48  0.82769488932344348        1.7046984809585997E-002   5.7067247043443702E-002 -0.12474320323282143      -0.10579748126427480     
          49  0.81734179496749715        4.8380452652521513E-002   5.7067247043443750E-002 -0.10892984237093536      -0.10579748126427488     
          50  0.82769488932344382        1.7046984809586108E-002   7.4098989992555445E-002 -0.12474320323282140       -4.1487629751738524E-002
          51   1.0020805436355840       0.11243438463582760       0.10850707833459533        4.8947895226967980E-005   1.8657819804884374E-003
          52  0.99905366967351339        5.2055619878693962E-002   8.7671421185699316E-002  -5.4154253289263117E-004  -1.2713695205249931E-004
          53  0.99905366967351339        5.2055619878689452E-002  0.10850707833459199       -5.4154253289263789E-004   1.8657819804884501E-003
          54   1.0020805436355837       0.11243438463582896        7.4098989992553252E-002   4.8947895226942142E-005  -4.1487629751738739E-002
          55  0.82769488932344415        1.7046984809586080E-002   5.7067247043444014E-002 -0.12474320323282155      -0.10579748126427495     
          56  0.81734179496749670        4.8380452652520889E-002   5.7067247043444361E-002 -0.10892984237093531      -0.10579748126427470     
          57  0.82769488932344293        1.7046984809586364E-002   7.4098989992552711E-002 -0.12474320323282165       -4.1487629751738683E-002
          58   1.0020805436355833       0.11243438463583744       0.10850707833459913        4.8947895226980854E-005   1.8657819804884781E-003
          59  0.99905366967351272        5.2055619878698958E-002   8.7671421185696735E-002  -5.4154253289266641E-004  -1.2713695205250280E-004
          60  0.99905366967351261        5.2055619878700138E-002  0.10850707833460152       -5.4154253289267085E-004   1.8657819804885263E-003
          61   1.0020805436355837       0.11243438463583584        7.4098989992554265E-002   4.8947895226876534E-005  -4.1487629751738635E-002
          62  0.82769488932344371        1.7046984809586187E-002   5.7067247043443528E-002 -0.12474320323282152      -0.10579748126427457     
          63  0.81734179496749793        4.8380452652519855E-002   5.7067247043443771E-002 -0.10892984237093531      -0.10579748126427466     
          64  0.82769488932344260        1.7046984809586534E-002   7.4098989992553807E-002 -0.12474320323282159       -4.1487629751738961E-002
          65   1.0020805436355844       0.11243438463582778       0.10850707833459203        4.8947895226881792E-005   1.8657819804884898E-003
          66  0.99905366967351261        5.2055619878698098E-002   8.7671421185693765E-002  -5.4154253289264928E-004  -1.2713695205250551E-004
          67  0.99905366967351295        5.2055619878695114E-002  0.10850707833459308       -5.4154253289265708E-004   1.8657819804885067E-003
          68   1.0020805436355833       0.11243438463583173        7.4098989992554390E-002   4.8947895226933197E-005  -4.1487629751738218E-002
          69  0.82769488932344504        1.7046984809586479E-002   5.7067247043444083E-002 -0.12474320323282131      -0.10579748126427481     
          70  0.81734179496749804        4.8380452652520708E-002   5.7067247043444298E-002 -0.10892984237093545      -0.10579748126427468     
          71  0.82769488932344504        1.7046984809586784E-002   7.4098989992550754E-002 -0.12474320323282138       -4.1487629751738642E-002
          72   1.0020805436355835       0.11243438463582843       0.10850707833459049        4.8947895226921684E-005   1.8657819804884159E-003
          73  0.99905366967351283        5.2055619878692720E-002   8.7671421185695264E-002  -5.4154253289260927E-004  -1.2713695205250771E-004
          74  0.99905366967351317        5.2055619878692450E-002  0.10850707833459654       -5.4154253289266023E-004   1.8657819804885102E-003
          75   1.0020805436355837       0.11243438463583286        7.4098989992555556E-002   4.8947895227008427E-005  -4.1487629751738100E-002
          76  0.82769488932344282        1.7046984809586264E-002   5.7067247043443840E-002 -0.12474320323282136      -0.10579748126427470     
          77  0.81734179496749515        4.8380452652521284E-002   5.7067247043443695E-002 -0.10892984237093528      -0.10579748126427480     
          78  0.82769488932344515        1.7046984809586149E-002   7.4098989992552294E-002 -0.12474320323282154       -4.1487629751738191E-002
          79   1.0020805436355831       0.11243438463583225       0.10850707833459586        4.8947895226972987E-005   1.8657819804884196E-003
          80  0.99905366967351239        5.2055619878700485E-002   8.7671421185695583E-002  -5.4154253289261426E-004  -1.2713695205250435E-004
          81  0.99905366967351206        5.2055619878696203E-002  0.10850707833459276       -5.4154253289267161E-004   1.8657819804885328E-003
          82   1.0020805436355840       0.11243438463583218        7.4098989992555625E-002   4.8947895226950883E-005  -4.1487629751738142E-002
          83  0.82769488932344470        1.7046984809587079E-002   5.7067247043444312E-002 -0.12474320323282133      -0.10579748126427463     
          84  0.81734179496749548        4.8380452652520875E-002   5.7067247043443327E-002 -0.10892984237093520      -0.10579748126427481     
          85  0.82769488932344393        1.7046984809585840E-002   7.4098989992555542E-002 -0.12474320323282152       -4.1487629751738551E-002
          86   1.0020805436355835       0.11243438463583028       0.10850707833459292        4.8947895226988092E-005   1.8657819804884805E-003
          87  0.99905366967351250        5.2055619878695322E-002   8.7671421185697457E-002  -5.4154253289264353E-004  -1.2713695205251858E-004
          88  0.99905366967351206        5.2055619878698618E-002  0.10850707833459633       -5.4154253289264201E-004   1.8657819804884788E-003
          89   1.0020805436355837       0.11243438463583154        7.4098989992552822E-002   4.8947895226930487E-005  -4.1487629751738669E-002
          90  0.82769488932344215        1.7046984809586930E-002   5.7067247043444430E-002 -0.12474320323282151      -0.10579748126427481     
          91  0.81734179496749770        4.8380452652520820E-002   5.7067247043444097E-002 -0.10892984237093523      -0.10579748126427489     
          92  0.82769488932344493        1.7046984809586455E-002   7.4098989992554903E-002 -0.12474320323282141       -4.1487629751738475E-002
          93   1.0020805436355837       0.11243438463583054       0.10850707833459435        4.8947895226931259E-005   1.8657819804884994E-003
          94  0.99905366967351183        5.2055619878702872E-002   8.7671421185696125E-002  -5.4154253289265036E-004  -1.2713695205250592E-004
          95  0.99905366967351206        5.2055619878698375E-002  0.10850707833459337       -5.4154253289266717E-004   1.8657819804885260E-003
          96   1.0020805436355840       0.11243438463582875        7.4098989992554432E-002   4.8947895226950707E-005  -4.1487629751738239E-002
          97  0.82769488932344371        1.7046984809586292E-002   5.7067247043443563E-002 -0.12474320323282136      -0.10579748126427480     
          98  0.81734179496749815        4.8380452652520695E-002   5.7067247043443972E-002 -0.10892984237093534      -0.10579748126427484     
          99  0.82769488932344371        1.7046984809586520E-002   7.4098989992554140E-002 -0.12474320323282144       -4.1487629751738364E-002
         100   1.0020805436355844       0.11243438463582853       0.10850707833459297        4.8947895226919556E-005   1.8657819804884280E-003
         101  0.99905366967351283        5.2055619878695246E-002   8.7671421185700621E-002  -5.4154253289263096E-004  -1.2713695205250240E-004
         102  0.99905366967351306        5.2055619878699770E-002  0.10850707833459471       -5.4154253289266272E-004   1.8657819804884900E-003
         103   1.0020805436355835       0.11243438463582894        7.4098989992551004E-002   4.8947895226930148E-005  -4.1487629751738919E-002
         104  0.82769488932344282        1.7046984809586441E-002   5.7067247043444319E-002 -0.12474320323282165      -0.10579748126427486     
         105  0.81734179496749682        4.8380452652521562E-002   5.7067247043444215E-002 -0.10892984237093510      -0.10579748126427485     
         106  0.82769488932344260        1.7046984809586406E-002   7.4098989992555042E-002 -0.12474320323282159       -4.1487629751738246E-002
         107   1.0020805436355826       0.11243438463583068       0.10850707833459587        4.8947895226995017E-005   1.8657819804884933E-003
         108  0.99905366967351283        5.2055619878699388E-002   8.7671421185699705E-002  -5.4154253289265372E-004  -1.2713695205250237E-004
         109  0.99905366967351183        5.2055619878699388E-002  0.10850707833459527       -5.4154253289266110E-004   1.8657819804885484E-003
         110   1.0020805436355833       0.11243438463583155        7.4098989992552863E-002   4.8947895226876466E-005  -4.1487629751738371E-002
         111  0.82769488932344371        1.7046984809586441E-002   5.7067247043444007E-002 -0.12474320323282131      -0.10579748126427471     
         112  0.81734179496749604        4.8380452652521534E-002   5.7067247043443944E-002 -0.10892984237093531      -0.10579748126427449     
         113  0.82769488932344415        1.7046984809586607E-002   7.4098989992554085E-002 -0.12474320323282133       -4.1487629751738420E-002
         114   1.0020805436355840       0.11243438463582812       0.10850707833459422        4.8947895226890723E-005   1.8657819804884705E-003
         115  0.99905366967351261        5.2055619878699652E-002   8.7671421185698442E-002  -5.4154253289264971E-004  -1.2713695205251486E-004
         116  0.99905366967351283        5.2055619878697695E-002  0.10850707833458993       -5.4154253289264093E-004   1.8657819804884137E-003
         117   1.0020805436355837       0.11243438463582638        7.4098989992552086E-002   4.8947895227015942E-005  -4.1487629751738336E-002
         118  0.82769488932344470        1.7046984809585990E-002   5.7067247043443514E-002 -0.12474320323282140      -0.10579748126427477     
         119  0.81734179496749626        4.8380452652521104E-002   5.7067247043443368E-002 -0.10892984237093531      -0.10579748126427461     
         120  0.82769488932344371        1.7046984809585958E-002   7.4098989992557734E-002 -0.12474320323282122       -4.1487629751738059E-002
         121   1.0020805436355851       0.11243438463582658       0.10850707833459199        4.8947895227073215E-005   1.8657819804884187E-003
         122  0.99905366967351195        5.2055619878698535E-002   8.7671421185695028E-002  -5.4154253289263345E-004  -1.2713695205250898E-004
         123  0.99905366967351261        5.2055619878699388E-002  0.10850707833459772       -5.4154253289267259E-004   1.8657819804885028E-003
         124   1.0020805436355835       0.11243438463583318        7.4098989992557027E-002   4.8947895226983409E-005  -4.1487629751737906E-002
         125  0.82769488932344359        1.7046984809586007E-002   5.7067247043443875E-002 -0.12474320323282156      -0.10579748126427471     
         126  0.81734179496749526        4.8380452652521097E-002   5.7067247043444513E-002 -0.10892984237093534      -0.10579748126427471     

 #Chemical potential mu
  0.69040809941754044     


==> anc/initial_n0.925_l8.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.92500000000000004     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         120

 Target CDW wavelength=   8.0000000000000000     
 Tolerence=    1.0000000000000000E-010
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.80236807357942497        8.0119640164314429E-003   5.5670525330177439E-002 -0.13063723884264478       -4.8028528218565812E-002
           2   1.0016820916206715       0.12651519816272591       0.11447600947514257       -3.1509146574626716E-004   1.7958174602531536E-003
           3  0.99908126649309026        5.3217277241276326E-002   8.0816612334938892E-002  -5.0367983527886879E-004  -6.2076377890685073E-005
           4  0.99990914284164278        6.1997481110790897E-002   8.0816612334936283E-002  -7.4956729233327444E-006  -6.2076377890673119E-005
           5  0.99908126649308993        5.3217277241276569E-002  0.11447600947513981       -5.0367983527896333E-004   1.7958174602532881E-003
           6   1.0016820916206703       0.12651519816272630        5.5670525330178154E-002  -3.1509146574619127E-004  -4.8028528218565333E-002
           7  0.80236807357942430        8.0119640164325479E-003   5.3001886856890952E-002 -0.13063723884264480      -0.10657109196610531     
           8  0.79382799385440539        4.0099665622302862E-002   5.3001886856890043E-002 -0.11216476525212835      -0.10657109196610520     
           9  0.80236807357942397        8.0119640164310647E-003   5.5670525330176225E-002 -0.13063723884264475       -4.8028528218565861E-002
          10   1.0016820916206710       0.12651519816272336       0.11447600947514086       -3.1509146574616763E-004   1.7958174602532042E-003
          11  0.99908126649308948        5.3217277241279670E-002   8.0816612334950910E-002  -5.0367983527890424E-004  -6.2076377890689369E-005
          12  0.99990914284164190        6.1997481110793298E-002   8.0816612334946858E-002  -7.4956729233175520E-006  -6.2076377890692743E-005
          13  0.99908126649308904        5.3217277241279962E-002  0.11447600947513983       -5.0367983527893818E-004   1.7958174602532291E-003
          14   1.0016820916206723       0.12651519816272142        5.5670525330178224E-002  -3.1509146574611445E-004  -4.8028528218565202E-002
          15  0.80236807357942519        8.0119640164317343E-003   5.3001886856890473E-002 -0.13063723884264472      -0.10657109196610537     
          16  0.79382799385440528        4.0099665622303160E-002   5.3001886856890293E-002 -0.11216476525212821      -0.10657109196610540     
          17  0.80236807357942375        8.0119640164315557E-003   5.5670525330176641E-002 -0.13063723884264483       -4.8028528218565389E-002
          18   1.0016820916206717       0.12651519816272408       0.11447600947514379       -3.1509146574624082E-004   1.7958174602532501E-003
          19  0.99908126649308948        5.3217277241283646E-002   8.0816612334950438E-002  -5.0367983527894067E-004  -6.2076377890693326E-005
          20  0.99990914284164278        6.1997481110790273E-002   8.0816612334945484E-002  -7.4956729233182144E-006  -6.2076377890672049E-005
          21  0.99908126649308882        5.3217277241282897E-002  0.11447600947514136       -5.0367983527895542E-004   1.7958174602533364E-003
          22   1.0016820916206712       0.12651519816272461        5.5670525330175760E-002  -3.1509146574627367E-004  -4.8028528218565403E-002
          23  0.80236807357942386        8.0119640164314481E-003   5.3001886856890404E-002 -0.13063723884264491      -0.10657109196610513     
          24  0.79382799385440561        4.0099665622302605E-002   5.3001886856890140E-002 -0.11216476525212823      -0.10657109196610515     
          25  0.80236807357942530        8.0119640164314013E-003   5.5670525330177030E-002 -0.13063723884264497       -4.8028528218565333E-002
          26   1.0016820916206717       0.12651519816272611       0.11447600947514211       -3.1509146574623236E-004   1.7958174602532709E-003
          27  0.99908126649308981        5.3217277241275243E-002   8.0816612334942445E-002  -5.0367983527894154E-004  -6.2076377890688447E-005
          28  0.99990914284164267        6.1997481110784354E-002   8.0816612334949023E-002  -7.4956729233165297E-006  -6.2076377890678622E-005
          29  0.99908126649308870        5.3217277241283861E-002  0.11447600947514368       -5.0367983527890175E-004   1.7958174602532386E-003
          30   1.0016820916206723       0.12651519816272169        5.5670525330178237E-002  -3.1509146574628115E-004  -4.8028528218565417E-002
          31  0.80236807357942619        8.0119640164315088E-003   5.3001886856890168E-002 -0.13063723884264478      -0.10657109196610526     
          32  0.79382799385440606        4.0099665622302869E-002   5.3001886856891431E-002 -0.11216476525212821      -0.10657109196610515     
          33  0.80236807357942330        8.0119640164330128E-003   5.5670525330176697E-002 -0.13063723884264489       -4.8028528218566423E-002
          34   1.0016820916206715       0.12651519816272638       0.11447600947513800       -3.1509146574638036E-004   1.7958174602532803E-003
          35  0.99908126649308904        5.3217277241276471E-002   8.0816612334936935E-002  -5.0367983527892734E-004  -6.2076377890686482E-005
          36  0.99990914284164356        6.1997481110787137E-002   8.0816612334949370E-002  -7.4956729233088649E-006  -6.2076377890674664E-005
          37  0.99908126649308970        5.3217277241278282E-002  0.11447600947514532       -5.0367983527888874E-004   1.7958174602531968E-003
          38   1.0016820916206717       0.12651519816272525        5.5670525330179368E-002  -3.1509146574631557E-004  -4.8028528218566062E-002
          39  0.80236807357942397        8.0119640164315956E-003   5.3001886856890459E-002 -0.13063723884264489      -0.10657109196610504     
          40  0.79382799385440539        4.0099665622303285E-002   5.3001886856890411E-002 -0.11216476525212825      -0.10657109196610537     
          41  0.80236807357942497        8.0119640164313562E-003   5.5670525330175566E-002 -0.13063723884264480       -4.8028528218565528E-002
          42   1.0016820916206726       0.12651519816271811       0.11447600947513899       -3.1509146574605781E-004   1.7958174602532271E-003
          43  0.99908126649308915        5.3217277241281273E-002   8.0816612334946247E-002  -5.0367983527892788E-004  -6.2076377890688149E-005
          44  0.99990914284164312        6.1997481110782994E-002   8.0816612334941390E-002  -7.4956729233113831E-006  -6.2076377890674176E-005
          45  0.99908126649308948        5.3217277241274855E-002  0.11447600947514185       -5.0367983527889026E-004   1.7958174602531521E-003
          46   1.0016820916206703       0.12651519816272935        5.5670525330176975E-002  -3.1509146574633433E-004  -4.8028528218565680E-002
          47  0.80236807357942375        8.0119640164326468E-003   5.3001886856891126E-002 -0.13063723884264491      -0.10657109196610520     
          48  0.79382799385440617        4.0099665622302529E-002   5.3001886856890223E-002 -0.11216476525212835      -0.10657109196610523     
          49  0.80236807357942519        8.0119640164312469E-003   5.5670525330176635E-002 -0.13063723884264478       -4.8028528218566117E-002
          50   1.0016820916206719       0.12651519816272461       0.11447600947514480       -3.1509146574632322E-004   1.7958174602532317E-003
          51  0.99908126649309026        5.3217277241276582E-002   8.0816612334948690E-002  -5.0367983527890695E-004  -6.2076377890688691E-005
          52  0.99990914284164234        6.1997481110794520E-002   8.0816612334945373E-002  -7.4956729233284906E-006  -6.2076377890677212E-005
          53  0.99908126649308926        5.3217277241282210E-002  0.11447600947514161       -5.0367983527893731E-004   1.7958174602532501E-003
          54   1.0016820916206721       0.12651519816272333        5.5670525330178515E-002  -3.1509146574633498E-004  -4.8028528218566145E-002
          55  0.80236807357942430        8.0119640164323068E-003   5.3001886856891223E-002 -0.13063723884264491      -0.10657109196610512     
          56  0.79382799385440495        4.0099665622303361E-002   5.3001886856891223E-002 -0.11216476525212825      -0.10657109196610529     
          57  0.80236807357942419        8.0119640164323033E-003   5.5670525330180444E-002 -0.13063723884264489       -4.8028528218565680E-002
          58   1.0016820916206717       0.12651519816272572       0.11447600947514106       -3.1509146574624944E-004   1.7958174602532538E-003
          59  0.99908126649308993        5.3217277241277963E-002   8.0816612334941862E-002  -5.0367983527893579E-004  -6.2076377890690494E-005
          60  0.99990914284164267        6.1997481110790911E-002   8.0816612334941348E-002  -7.4956729233283187E-006  -6.2076377890683568E-005
          61  0.99908126649308948        5.3217277241275465E-002  0.11447600947513946       -5.0367983527893298E-004   1.7958174602532599E-003
          62   1.0016820916206717       0.12651519816272508        5.5670525330177162E-002  -3.1509146574633466E-004  -4.8028528218565472E-002
          63  0.80236807357942430        8.0119640164324282E-003   5.3001886856890737E-002 -0.13063723884264475      -0.10657109196610502     
          64  0.79382799385440639        4.0099665622302515E-002   5.3001886856890605E-002 -0.11216476525212818      -0.10657109196610515     
          65  0.80236807357942408        8.0119640164319321E-003   5.5670525330177197E-002 -0.13063723884264491       -4.8028528218565826E-002
          66   1.0016820916206719       0.12651519816272291       0.11447600947514146       -3.1509146574625079E-004   1.7958174602531823E-003
          67  0.99908126649308926        5.3217277241280760E-002   8.0816612334940030E-002  -5.0367983527890977E-004  -6.2076377890693123E-005
          68  0.99990914284164267        6.1997481110784521E-002   8.0816612334941820E-002  -7.4956729233216220E-006  -6.2076377890679801E-005
          69  0.99908126649308970        5.3217277241281884E-002  0.11447600947514010       -5.0367983527888592E-004   1.7958174602531606E-003
          70   1.0016820916206726       0.12651519816271942        5.5670525330178175E-002  -3.1509146574627654E-004  -4.8028528218566131E-002
          71  0.80236807357942297        8.0119640164312902E-003   5.3001886856889974E-002 -0.13063723884264461      -0.10657109196610531     
          72  0.79382799385440539        4.0099665622302889E-002   5.3001886856890050E-002 -0.11216476525212829      -0.10657109196610534     
          73  0.80236807357942364        8.0119640164310266E-003   5.5670525330178050E-002 -0.13063723884264486       -4.8028528218565181E-002
          74   1.0016820916206723       0.12651519816271883       0.11447600947513344       -3.1509146574616769E-004   1.7958174602532805E-003
          75  0.99908126649308959        5.3217277241275694E-002   8.0816612334936894E-002  -5.0367983527895574E-004  -6.2076377890687566E-005
          76  0.99990914284164356        6.1997481110781044E-002   8.0816612334936450E-002  -7.4956729233096805E-006  -6.2076377890679408E-005
          77  0.99908126649309015        5.3217277241275729E-002  0.11447600947514068       -5.0367983527893655E-004   1.7958174602533004E-003
          78   1.0016820916206715       0.12651519816272588        5.5670525330178910E-002  -3.1509146574617918E-004  -4.8028528218565333E-002
          79  0.80236807357942508        8.0119640164313492E-003   5.3001886856890466E-002 -0.13063723884264486      -0.10657109196610529     
          80  0.79382799385440417        4.0099665622303569E-002   5.3001886856891375E-002 -0.11216476525212822      -0.10657109196610538     
          81  0.80236807357942319        8.0119640164324230E-003   5.5670525330178640E-002 -0.13063723884264486       -4.8028528218565521E-002
          82   1.0016820916206719       0.12651519816272219       0.11447600947514033       -3.1509146574626196E-004   1.7958174602532679E-003
          83  0.99908126649308993        5.3217277241276562E-002   8.0816612334947219E-002  -5.0367983527893373E-004  -6.2076377890681441E-005
          84  0.99990914284164267        6.1997481110790384E-002   8.0816612334945012E-002  -7.4956729233366281E-006  -6.2076377890678920E-005
          85  0.99908126649308993        5.3217277241274764E-002  0.11447600947514328       -5.0367983527893308E-004   1.7958174602532156E-003
          86   1.0016820916206699       0.12651519816272938        5.5670525330177772E-002  -3.1509146574610920E-004  -4.8028528218564875E-002
          87  0.80236807357942452        8.0119640164325462E-003   5.3001886856891153E-002 -0.13063723884264491      -0.10657109196610523     
          88  0.79382799385440528        4.0099665622303160E-002   5.3001886856890612E-002 -0.11216476525212822      -0.10657109196610522     
          89  0.80236807357942319        8.0119640164317205E-003   5.5670525330175760E-002 -0.13063723884264486       -4.8028528218565819E-002
          90   1.0016820916206723       0.12651519816271875       0.11447600947513956       -3.1509146574623838E-004   1.7958174602532159E-003
          91  0.99908126649308993        5.3217277241279649E-002   8.0816612334946789E-002  -5.0367983527892083E-004  -6.2076377890693096E-005
          92  0.99990914284164290        6.1997481110786054E-002   8.0816612334944068E-002  -7.4956729233058113E-006  -6.2076377890690277E-005
          93  0.99908126649308948        5.3217277241278969E-002  0.11447600947514164       -5.0367983527893059E-004   1.7958174602532889E-003
          94   1.0016820916206715       0.12651519816272386        5.5670525330176801E-002  -3.1509146574631254E-004  -4.8028528218565680E-002
          95  0.80236807357942475        8.0119640164321073E-003   5.3001886856891403E-002 -0.13063723884264489      -0.10657109196610523     
          96  0.79382799385440594        4.0099665622303424E-002   5.3001886856890910E-002 -0.11216476525212822      -0.10657109196610513     
          97  0.80236807357942441        8.0119640164318055E-003   5.5670525330179133E-002 -0.13063723884264497       -4.8028528218565347E-002
          98   1.0016820916206721       0.12651519816272522       0.11447600947514204       -3.1509146574633368E-004   1.7958174602532293E-003
          99  0.99908126649309015        5.3217277241274175E-002   8.0816612334943250E-002  -5.0367983527890945E-004  -6.2076377890679828E-005
         100  0.99990914284164312        6.1997481110787893E-002   8.0816612334944943E-002  -7.4956729233155234E-006  -6.2076377890671710E-005
         101  0.99908126649309037        5.3217277241277443E-002  0.11447600947513750       -5.0367983527891086E-004   1.7958174602531996E-003
         102   1.0016820916206717       0.12651519816272092        5.5670525330175372E-002  -3.1509146574633829E-004  -4.8028528218565757E-002
         103  0.80236807357942430        8.0119640164312573E-003   5.3001886856889606E-002 -0.13063723884264497      -0.10657109196610515     
         104  0.79382799385440683        4.0099665622302091E-002   5.3001886856889273E-002 -0.11216476525212821      -0.10657109196610524     
         105  0.80236807357942341        8.0119640164308444E-003   5.5670525330179799E-002 -0.13063723884264494       -4.8028528218565930E-002
         106   1.0016820916206728       0.12651519816272122       0.11447600947514068       -3.1509146574620125E-004   1.7958174602532488E-003
         107  0.99908126649308948        5.3217277241281412E-002   8.0816612334937990E-002  -5.0367983527892224E-004  -6.2076377890681983E-005
         108  0.99990914284164301        6.1997481110786609E-002   8.0816612334941695E-002  -7.4956729233191588E-006  -6.2076377890681969E-005
         109  0.99908126649309059        5.3217277241276416E-002  0.11447600947514093       -5.0367983527892495E-004   1.7958174602531888E-003
         110   1.0016820916206728       0.12651519816272128        5.5670525330178064E-002  -3.1509146574624640E-004  -4.8028528218565743E-002
         111  0.80236807357942475        8.0119640164311445E-003   5.3001886856890196E-002 -0.13063723884264519      -0.10657109196610519     
         112  0.79382799385440661        4.0099665622302931E-002   5.3001886856890737E-002 -0.11216476525212807      -0.10657109196610533     
         113  0.80236807357942430        8.0119640164321333E-003   5.5670525330175823E-002 -0.13063723884264508       -4.8028528218565465E-002
         114   1.0016820916206715       0.12651519816272527       0.11447600947514269       -3.1509146574616509E-004   1.7958174602532163E-003
         115  0.99908126649308859        5.3217277241286415E-002   8.0816612334938143E-002  -5.0367983527892062E-004  -6.2076377890690304E-005
         116  0.99990914284164256        6.1997481110789128E-002   8.0816612334938573E-002  -7.4956729233112925E-006  -6.2076377890675450E-005
         117  0.99908126649309126        5.3217277241267680E-002  0.11447600947514171       -5.0367983527890630E-004   1.7958174602532480E-003
         118   1.0016820916206706       0.12651519816272697        5.5670525330175795E-002  -3.1509146574637011E-004  -4.8028528218565736E-002
         119  0.80236807357942497        8.0119640164319095E-003   5.3001886856890647E-002 -0.13063723884264469      -0.10657109196610511     
         120  0.79382799385440517        4.0099665622302737E-002   5.3001886856890168E-002 -0.11216476525212818      -0.10657109196610516     

 #Chemical potential mu
  0.63913732578492222     


==> anc/initial_n0.925_l9.00 <==
 Model parameters
 Hopping strength=   1.0000000000000000     
 Average electron density=   0.92500000000000004     
 Hubbard repulsion=   8.0000000000000000     
 Temperature=   1.0000000000000000E-002
 System Size=         126

 Target CDW wavelength=   9.0000000000000000     
 Tolerence=    1.0000000000000000E-010
 Mixing parameter=   0.10000000000000001     
 Guess for self-consistent parameters
 #x   local density py px ey ex
           1  0.77859257197227283        3.4815162004452234E-003   3.4675677075971509E-002 -0.13421745720428935       -5.7821056420135852E-002
           2   1.0004046294260223       0.14493473434019621       0.12615065044942272       -2.2540898870923014E-003   1.2010462543500173E-003
           3  0.99918328093114250        5.0600135987120820E-002   7.9706044360074377E-002  -3.1798677908266386E-004  -5.2697337408955783E-005
           4  0.99993179126854537        6.6083178340223384E-002   7.2483856805302158E-002  -2.5158926536540415E-005   5.9562774334156016E-006
           5  0.99993179126854559        6.6083178340220289E-002   7.9706044360075626E-002  -2.5158926536537349E-005  -5.2697337408955065E-005
           6  0.99918328093114339        5.0600135987118988E-002  0.12615065044942850       -3.1798677908266538E-004   1.2010462543500233E-003
           7   1.0004046294260218       0.14493473434019896        3.4675677075974298E-002  -2.2540898870924211E-003  -5.7821056420135963E-002
           8  0.77859257197227105        3.4815162004459442E-003   4.7500301811516030E-002 -0.13421745720428932      -0.10765311769348834     
           9  0.76877545267584091        3.2990648830500797E-002   4.7500301811516044E-002 -0.11474133573733061      -0.10765311769348841     
          10  0.77859257197227127        3.4815162004458774E-003   3.4675677075973653E-002 -0.13421745720428940       -5.7821056420135547E-002
          11   1.0004046294260216       0.14493473434019785       0.12615065044942511       -2.2540898870922559E-003   1.2010462543499631E-003
          12  0.99918328093114372        5.0600135987113742E-002   7.9706044360077499E-002  -3.1798677908266039E-004  -5.2697337408965961E-005
          13  0.99993179126854448        6.6083178340232987E-002   7.2483856805302560E-002  -2.5158926536543000E-005   5.9562774333907903E-006
          14  0.99993179126854426        6.6083178340227811E-002   7.9706044360069159E-002  -2.5158926536543207E-005  -5.2697337408948221E-005
          15  0.99918328093114450        5.0600135987109683E-002  0.12615065044942400       -3.1798677908265291E-004   1.2010462543499726E-003
          16   1.0004046294260214       0.14493473434019793        3.4675677075971009E-002  -2.2540898870926033E-003  -5.7821056420136019E-002
          17  0.77859257197227316        3.4815162004451410E-003   4.7500301811515024E-002 -0.13421745720428924      -0.10765311769348826     
          18  0.76877545267584080        3.2990648830500242E-002   4.7500301811515773E-002 -0.11474133573733052      -0.10765311769348805     
          19  0.77859257197227305        3.4815162004472617E-003   3.4675677075973375E-002 -0.13421745720428910       -5.7821056420137094E-002
          20   1.0004046294260205       0.14493473434020482       0.12615065044943227       -2.2540898870930816E-003   1.2010462543498809E-003
          21  0.99918328093114339        5.0600135987118940E-002   7.9706044360069575E-002  -3.1798677908264348E-004  -5.2697337408952212E-005
          22  0.99993179126854503        6.6083178340228518E-002   7.2483856805296815E-002  -2.5158926536549807E-005   5.9562774333990099E-006
          23  0.99993179126854437        6.6083178340232404E-002   7.9706044360072767E-002  -2.5158926536548885E-005  -5.2697337408947801E-005
          24  0.99918328093114361        5.0600135987114402E-002  0.12615065044942170       -3.1798677908263356E-004   1.2010462543498967E-003
          25   1.0004046294260225       0.14493473434019555        3.4675677075972342E-002  -2.2540898870928778E-003  -5.7821056420136928E-002
          26  0.77859257197227161        3.4815162004454229E-003   4.7500301811515502E-002 -0.13421745720428926      -0.10765311769348825     
          27  0.76877545267584091        3.2990648830500083E-002   4.7500301811514718E-002 -0.11474133573733060      -0.10765311769348847     
          28  0.77859257197227216        3.4815162004453969E-003   3.4675677075973133E-002 -0.13421745720428932       -5.7821056420135290E-002
          29   1.0004046294260220       0.14493473434019727       0.12615065044941998       -2.2540898870921180E-003   1.2010462543501168E-003
          30  0.99918328093114361        5.0600135987111737E-002   7.9706044360064524E-002  -3.1798677908270723E-004  -5.2697337408967181E-005
          31  0.99993179126854570        6.6083178340228685E-002   7.2483856805292693E-002  -2.5158926536534350E-005   5.9562774333938464E-006
          32  0.99993179126854570        6.6083178340228227E-002   7.9706044360065398E-002  -2.5158926536541628E-005  -5.2697337408963833E-005
          33  0.99918328093114384        5.0600135987115824E-002  0.12615065044942295       -3.1798677908268782E-004   1.2010462543501021E-003
          34   1.0004046294260223       0.14493473434019608        3.4675677075972647E-002  -2.2540898870921765E-003  -5.7821056420135380E-002
          35  0.77859257197227172        3.4815162004449918E-003   4.7500301811515058E-002 -0.13421745720428938      -0.10765311769348840     
          36  0.76877545267584102        3.2990648830500478E-002   4.7500301811515183E-002 -0.11474133573733050      -0.10765311769348823     
          37  0.77859257197227250        3.4815162004449840E-003   3.4675677075972237E-002 -0.13421745720428951       -5.7821056420135422E-002
          38   1.0004046294260216       0.14493473434019583       0.12615065044941814       -2.2540898870921505E-003   1.2010462543499895E-003
          39  0.99918328093114228        5.0600135987119405E-002   7.9706044360060790E-002  -3.1798677908266701E-004  -5.2697337408963637E-005
          40  0.99993179126854481        6.6083178340227394E-002   7.2483856805289140E-002  -2.5158926536544711E-005   5.9562774333966171E-006
          41  0.99993179126854548        6.6083178340223203E-002   7.9706044360071240E-002  -2.5158926536529221E-005  -5.2697337408967547E-005
          42  0.99918328093114428        5.0600135987111501E-002  0.12615065044942103       -3.1798677908270512E-004   1.2010462543501313E-003
          43   1.0004046294260220       0.14493473434019541        3.4675677075975228E-002  -2.2540898870917585E-003  -5.7821056420134638E-002
          44  0.77859257197227238        3.4815162004448660E-003   4.7500301811515079E-002 -0.13421745720428949      -0.10765311769348845     
          45  0.76877545267584002        3.2990648830500000E-002   4.7500301811515322E-002 -0.11474133573733056      -0.10765311769348827     
          46  0.77859257197227161        3.4815162004455322E-003   3.4675677075971537E-002 -0.13421745720428946       -5.7821056420135228E-002
          47   1.0004046294260225       0.14493473434019552       0.12615065044942314       -2.2540898870923201E-003   1.2010462543500262E-003
          48  0.99918328093114306        5.0600135987119710E-002   7.9706044360071088E-002  -3.1798677908267503E-004  -5.2697337408956596E-005
          49  0.99993179126854448        6.6083178340220886E-002   7.2483856805292776E-002  -2.5158926536537498E-005   5.9562774333984018E-006
          50  0.99993179126854537        6.6083178340223300E-002   7.9706044360063788E-002  -2.5158926536539781E-005  -5.2697337408952571E-005
          51  0.99918328093114273        5.0600135987122340E-002  0.12615065044941512       -3.1798677908268864E-004   1.2010462543500760E-003
          52   1.0004046294260245       0.14493473434018844        3.4675677075975617E-002  -2.2540898870920456E-003  -5.7821056420135450E-002
          53  0.77859257197227183        3.4815162004432887E-003   4.7500301811514628E-002 -0.13421745720428918      -0.10765311769348829     
          54  0.76877545267584202        3.2990648830499833E-002   4.7500301811515253E-002 -0.11474133573733064      -0.10765311769348838     
          55  0.77859257197227116        3.4815162004458791E-003   3.4675677075972217E-002 -0.13421745720428943       -5.7821056420135103E-002
          56   1.0004046294260223       0.14493473434019585       0.12615065044942400       -2.2540898870921275E-003   1.2010462543501571E-003
          57  0.99918328093114350        5.0600135987121334E-002   7.9706044360070935E-002  -3.1798677908271222E-004  -5.2697337408957470E-005
          58  0.99993179126854470        6.6083178340230142E-002   7.2483856805302754E-002  -2.5158926536532727E-005   5.9562774333947578E-006
          59  0.99993179126854526        6.6083178340225049E-002   7.9706044360074765E-002  -2.5158926536538785E-005  -5.2697337408955417E-005
          60  0.99918328093114295        5.0600135987121153E-002  0.12615065044941873       -3.1798677908271021E-004   1.2010462543501461E-003
          61   1.0004046294260227       0.14493473434019213        3.4675677075974222E-002  -2.2540898870919025E-003  -5.7821056420134610E-002
          62  0.77859257197227272        3.4815162004449376E-003   4.7500301811515197E-002 -0.13421745720428951      -0.10765311769348836     
          63  0.76877545267584246        3.2990648830499993E-002   4.7500301811514649E-002 -0.11474133573733053      -0.10765311769348840     
          64  0.77859257197227205        3.4815162004451653E-003   3.4675677075974867E-002 -0.13421745720428954       -5.7821056420134832E-002
          65   1.0004046294260225       0.14493473434019480       0.12615065044942020       -2.2540898870918192E-003   1.2010462543501231E-003
          66  0.99918328093114250        5.0600135987120237E-002   7.9706044360069617E-002  -3.1798677908270072E-004  -5.2697337408965602E-005
          67  0.99993179126854526        6.6083178340226048E-002   7.2483856805298785E-002  -2.5158926536538738E-005   5.9562774334027589E-006
          68  0.99993179126854448        6.6083178340227547E-002   7.9706044360070893E-002  -2.5158926536551352E-005  -5.2697337408977223E-005
          69  0.99918328093114239        5.0600135987118447E-002  0.12615065044942550       -3.1798677908268218E-004   1.2010462543500520E-003
          70   1.0004046294260216       0.14493473434019988        3.4675677075973459E-002  -2.2540898870922646E-003  -5.7821056420135346E-002
          71  0.77859257197227116        3.4815162004464689E-003   4.7500301811515377E-002 -0.13421745720428957      -0.10765311769348837     
          72  0.76877545267584291        3.2990648830499965E-002   4.7500301811515273E-002 -0.11474133573733052      -0.10765311769348837     
          73  0.77859257197227216        3.4815162004456050E-003   3.4675677075973396E-002 -0.13421745720428946       -5.7821056420134881E-002
          74   1.0004046294260214       0.14493473434019821       0.12615065044942417       -2.2540898870920794E-003   1.2010462543500912E-003
          75  0.99918328093114195        5.0600135987121833E-002   7.9706044360071740E-002  -3.1798677908267964E-004  -5.2697337408949108E-005
          76  0.99993179126854437        6.6083178340226756E-002   7.2483856805295580E-002  -2.5158926536529908E-005   5.9562774333930045E-006
          77  0.99993179126854503        6.6083178340222121E-002   7.9706044360069908E-002  -2.5158926536531013E-005  -5.2697337408951284E-005
          78  0.99918328093114350        5.0600135987118683E-002  0.12615065044942547       -3.1798677908265676E-004   1.2010462543500173E-003
          79   1.0004046294260229       0.14493473434019616        3.4675677075973299E-002  -2.2540898870924415E-003  -5.7821056420135956E-002
          80  0.77859257197227372        3.4815162004449237E-003   4.7500301811514697E-002 -0.13421745720428924      -0.10765311769348843     
          81  0.76877545267584091        3.2990648830499902E-002   4.7500301811514947E-002 -0.11474133573733054      -0.10765311769348848     
          82  0.77859257197227238        3.4815162004448990E-003   3.4675677075974701E-002 -0.13421745720428929       -5.7821056420135498E-002
          83   1.0004046294260220       0.14493473434019657       0.12615065044942267       -2.2540898870921748E-003   1.2010462543500309E-003
          84  0.99918328093114384        5.0600135987118142E-002   7.9706044360071310E-002  -3.1798677908270620E-004  -5.2697337408953195E-005
          85  0.99993179126854548        6.6083178340225576E-002   7.2483856805293873E-002  -2.5158926536539859E-005   5.9562774333945969E-006
          86  0.99993179126854526        6.6083178340224896E-002   7.9706044360068298E-002  -2.5158926536542566E-005  -5.2697337408953703E-005
          87  0.99918328093114428        5.0600135987111931E-002  0.12615065044942114       -3.1798677908267508E-004   1.2010462543500548E-003
          88   1.0004046294260227       0.14493473434019438        3.4675677075971925E-002  -2.2540898870925326E-003  -5.7821056420135873E-002
          89  0.77859257197227294        3.4815162004450994E-003   4.7500301811515752E-002 -0.13421745720428926      -0.10765311769348819     
          90  0.76877545267584213        3.2990648830500499E-002   4.7500301811515502E-002 -0.11474133573733057      -0.10765311769348820     
          91  0.77859257197227327        3.4815162004456488E-003   3.4675677075972765E-002 -0.13421745720428915       -5.7821056420135665E-002
          92   1.0004046294260216       0.14493473434019805       0.12615065044942519       -2.2540898870924342E-003   1.2010462543501266E-003
          93  0.99918328093114339        5.0600135987118655E-002   7.9706044360068409E-002  -3.1798677908270067E-004  -5.2697337408960106E-005
          94  0.99993179126854603        6.6083178340222495E-002   7.2483856805295843E-002  -2.5158926536531460E-005   5.9562774334005600E-006
          95  0.99993179126854415        6.6083178340236179E-002   7.9706044360066286E-002  -2.5158926536556326E-005  -5.2697337408970217E-005
          96  0.99918328093114428        5.0600135987112452E-002  0.12615065044942186       -3.1798677908268321E-004   1.2010462543500587E-003
          97   1.0004046294260234       0.14493473434019499        3.4675677075972973E-002  -2.2540898870923769E-003  -5.7821056420135714E-002
          98  0.77859257197227194        3.4815162004451245E-003   4.7500301811515100E-002 -0.13421745720428938      -0.10765311769348838     
          99  0.76877545267584191        3.2990648830500367E-002   4.7500301811515655E-002 -0.11474133573733040      -0.10765311769348829     
         100  0.77859257197227172        3.4815162004460339E-003   3.4675677075974833E-002 -0.13421745720428943       -5.7821056420135415E-002
         101   1.0004046294260212       0.14493473434019755       0.12615065044942569       -2.2540898870921904E-003   1.2010462543500064E-003
         102  0.99918328093114295        5.0600135987123464E-002   7.9706044360071490E-002  -3.1798677908266646E-004  -5.2697337408953967E-005
         103  0.99993179126854392        6.6083178340228033E-002   7.2483856805290764E-002  -2.5158926536544216E-005   5.9562774333903041E-006
         104  0.99993179126854503        6.6083178340225424E-002   7.9706044360066966E-002  -2.5158926536548726E-005  -5.2697337408951812E-005
         105  0.99918328093114384        5.0600135987110967E-002  0.12615065044941851       -3.1798677908266169E-004   1.2010462543499416E-003
         106   1.0004046294260218       0.14493473434019458        3.4675677075970371E-002  -2.2540898870924836E-003  -5.7821056420135963E-002
         107  0.77859257197227361        3.4815162004446245E-003   4.7500301811515065E-002 -0.13421745720428929      -0.10765311769348836     
         108  0.76877545267584169        3.2990648830500062E-002   4.7500301811515225E-002 -0.11474133573733063      -0.10765311769348834     
         109  0.77859257197227161        3.4815162004460231E-003   3.4675677075974486E-002 -0.13421745720428940       -5.7821056420135318E-002
         110   1.0004046294260216       0.14493473434019941       0.12615065044942742       -2.2540898870921254E-003   1.2010462543501077E-003
         111  0.99918328093114328        5.0600135987113951E-002   7.9706044360074016E-002  -3.1798677908267915E-004  -5.2697337408959761E-005
         112  0.99993179126854592        6.6083178340217305E-002   7.2483856805304989E-002  -2.5158926536533046E-005   5.9562774334012165E-006
         113  0.99993179126854548        6.6083178340226631E-002   7.9706044360071018E-002  -2.5158926536532551E-005  -5.2697337408961909E-005
         114  0.99918328093114317        5.0600135987114221E-002  0.12615065044941762       -3.1798677908267595E-004   1.2010462543499999E-003
         115   1.0004046294260227       0.14493473434019319        3.4675677075972751E-002  -2.2540898870923075E-003  -5.7821056420135457E-002
         116  0.77859257197227150        3.4815162004452616E-003   4.7500301811515717E-002 -0.13421745720428926      -0.10765311769348826     
         117  0.76877545267584091        3.2990648830500069E-002   4.7500301811515502E-002 -0.11474133573733064      -0.10765311769348854     
         118  0.77859257197227172        3.4815162004456831E-003   3.4675677075974895E-002 -0.13421745720428968       -5.7821056420134090E-002
         119   1.0004046294260212       0.14493473434019669       0.12615065044942220       -2.2540898870917147E-003   1.2010462543501376E-003
         120  0.99918328093114317        5.0600135987119946E-002   7.9706044360070574E-002  -3.1798677908270994E-004  -5.2697337408952320E-005
         121  0.99993179126854503        6.6083178340226451E-002   7.2483856805292762E-002  -2.5158926536539077E-005   5.9562774334002568E-006
         122  0.99993179126854448        6.6083178340226215E-002   7.9706044360068978E-002  -2.5158926536542421E-005  -5.2697337408946710E-005
         123  0.99918328093114439        5.0600135987113749E-002  0.12615065044941909       -3.1798677908269520E-004   1.2010462543500394E-003
         124   1.0004046294260225       0.14493473434019299        3.4675677075973674E-002  -2.2540898870921119E-003  -5.7821056420135054E-002
         125  0.77859257197227205        3.4815162004448912E-003   4.7500301811515891E-002 -0.13421745720428929      -0.10765311769348827     
         126  0.76877545267584191        3.2990648830500957E-002   4.7500301811515294E-002 -0.11474133573733054      -0.10765311769348829     

 #Chemical potential mu
  0.57835861975210534     

